ARCH-B: Architectural Representation, Comprehension and Hierarchy Benchmark

Multimodal models increasingly interpret visual environments, but their ability to recognize the same building across photographs, floor plans, elevations, sections, and renderings remains poorly characterized. We introduce ARCH-B, a benchmark of 354 four-choice questions across 11 cross-representational archetypes, constructed from a building-linked corpus of 3.9 million architectural images using visually similar distractors, model-guided difficulty screening, and manual validation. We evaluate 25 multimodal models and collect 5,830 responses from non-expert human participants. Model accuracy ranges from 10.45% to 83.90%, compared with a human baseline of 35.35%. Models perform comparatively well on mixed-representation outlier detection and photograph matching, but remain weaker on floorplan-to-photograph correspondence. Human and model difficulty across archetypes is only weakly correlated (Spearman's (\rho=0.33)). Held-out evaluation confirms that the difficulty identified during screening generalizes beyond the curation models. ARCH-B provides a diagnostic evaluation of visual correspondence and representation transfer across architectural media.

==> anc/ARCH-B.json <==
[
  {
    "answers": [
      {
        "id": "ceab0a66-4847-4fbe-99bd-c80d472b0e8e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ffed6f3af4626cc34d5ed5f3c97e6b7bl-m3473429715rd-w2000_h2000.jpg",
            "hash": "54cf21eb09cba51eaa47443c40178aa15112c3bed377097a5fc152436ea0f3a1"
          }
        ],
        "text": ""
      },
      {
        "id": "194a86ad-ff02-491d-b20b-26a21536acd4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1696c586275bd3113578d370449806fal-m1147277602rd-w2000_h2000.jpg",
            "hash": "efb7152193b02d96f892d82d6b68d69ceea97ef6a78cbc02a4cffef6151d2874"
          }
        ],
        "text": ""
      },
      {
        "id": "48e00ead-4f67-4e44-bb3a-8b15358753db",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e8950347ec76e1b5c5606b6d820ae510l-m2646090997rd-w2000_h2000.jpg",
            "hash": "94925d9cf9e7fc0c4ec606fca267f961a3a10026483e4f85103c8a81103c4ce7"
          }
        ],
        "text": ""
      },
      {
        "id": "feb23f3a-9999-4851-9cb0-926544f94705",
        "images": [
          {
            "url": "https://ap.rdcpix.com/67aaa678d9e3ac4116121596de89b125l-m2873808749rd-w2000_h2000.jpg",
            "hash": "0df43417bfb2aa8ea9ffc161d2cea1476c08ae2bc04b53689fd48f853bfb250f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ceab0a66-4847-4fbe-99bd-c80d472b0e8e",
    "id": "ac330599-e2ff-497c-95ae-f6209890bac8",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/ffed6f3af4626cc34d5ed5f3c97e6b7bl-m3071280184rd-w2000_h2000.jpg",
        "hash": "ab8e3ed49b062e2ee0e34988804ea1ce8fec99ca5196fd2e5b066325c8774408"
      },
      {
        "url": "https://ap.rdcpix.com/ffed6f3af4626cc34d5ed5f3c97e6b7bl-m2823787775rd-w2000_h2000.jpg",
        "hash": "23755d95a03f5e03ecbc96af8eb58a61c624b0fe5bc148a18c4bf025546ed9f6"
      },
      {
        "url": "https://ap.rdcpix.com/ffed6f3af4626cc34d5ed5f3c97e6b7bl-m667803713rd-w2000_h2000.jpg",
        "hash": "87a3b5e51acafa32be7b2ac141576a15e8fd72190c798f6ecd577546a4c2145e"
      },
      {
        "url": "https://ap.rdcpix.com/ffed6f3af4626cc34d5ed5f3c97e6b7bl-m552806754rd-w2000_h2000.jpg",
        "hash": "70a088272ec39fc2371fbbe4e291d6c367c8eaf76612851a65eabcb1b2f1b21a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "47a4986b-b628-4bcf-9b8d-02f4d7872cf8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6716/cb64/3dfd/b401/7c45/a15d/large_jpg/kofan-plan-1.jpg?1729547138",
            "hash": "306326516e72ed6ebacba06546c91ed397e98412fa39d849447c7e4af176ad79"
          }
        ],
        "text": ""
      },
      {
        "id": "5c0676dd-1584-440a-aead-d9700be69ec0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6256/09d3/3e4b/31af/ed00/003f/large_jpg/bença___planta___archdaily.jpg?1649805770",
            "hash": "4973edf561348b2065ea5a9a8fd3453f1135fdabe4549a80b092bd7fbe07f529"
          }
        ],
        "text": ""
      },
      {
        "id": "b71204e7-e4ba-4e81-8fb3-468a19841487",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6605/91b0/b093/fa2d/f3b0/9469/large_jpg/nok-floor-plan-22.jpg?1711641027",
            "hash": "83451a74bf9b1a3c8781f3a7494e8f98a7b9971c5b73ed6a0bea6a2000412c1a"
          }
        ],
        "text": ""
      },
      {
        "id": "5a358255-6cc6-4209-b45e-495179367afb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/652f/f9bd/0e26/f335/f115/8d87/large_jpg/dosan-precision-floor-plan-2.jpg?1697642981",
            "hash": "ed68543d2a9496d33172f79e6c7c35bc9f5706901beda72d50a3e1f43e723621"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "47a4986b-b628-4bcf-9b8d-02f4d7872cf8",
    "id": "2c456a2c-9756-4f26-b484-cf836606a737",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6716/cb74/3dfd/b401/7c45/a163/large_jpg/kofan-coffee-shop-makhno-studio_6.jpg?1729547140",
        "hash": "e9264c30231463a69d960998ee10f02ab73f14056e5d4e0a300c0c150bbe2f5f"
      },
      {
        "url": "https://images.adsttc.com/media/images/6716/cb81/3dfd/b401/7c45/a16a/large_jpg/kofan-coffee-shop-makhno-studio_22.jpg?1729547151",
        "hash": "eb4f093dfccfb5f6a12ea50199b8b4a08b9f2d8169ced208f8de82920f427c52"
      },
      {
        "url": "https://images.adsttc.com/media/images/6716/cb79/3dfd/b401/7c45/a167/large_jpg/kofan-coffee-shop-makhno-studio_3.jpg?1729547160",
        "hash": "eac6ffd710340c12f6c3ae395a68fc738060c5da49a25bd633776e62fd6bd275"
      },
      {
        "url": "https://images.adsttc.com/media/images/6716/cb8b/3dfd/b401/7c45/a16f/large_jpg/kofan-coffee-shop-makhno-studio_20.jpg?1729547177",
        "hash": "fc0eeae150de98816180a714959136ed508dfebfe516eac3ffc0340592d936f5"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0964d220-1c2f-4709-b253-678ad3ea2bc7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b1079cb6ed77a67db67ad96d6dae07f9l-m693927477rd-w2000_h2000.jpg",
            "hash": "3dc4f98e02b9be01ebfab25562907958079f6c3ee1dcd7158a2e9112d1ea11f3"
          }
        ],
        "text": ""
      },
      {
        "id": "ebcc2433-beac-47ed-ace8-03873d5cfa0c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b5ebb1529f3f35ad0c70526b779e9709l-m3160599405rd-w2000_h2000.jpg",
            "hash": "8ead06d462a6b14159a11baf9e972becdd70da2716390c034136c43f9fd27cc4"
          }
        ],
        "text": ""
      },
      {
        "id": "a7d2c21e-893a-4d74-8a30-af4125aa336f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6015a4a3346a842cb9c6b39c46220faal-b1111328357rd-w2000_h2000.jpg",
            "hash": "63e31b92542bbcb91715eca3b98349d2d0d33d0f7f1230ce44b4ec1eb6ca3768"
          }
        ],
        "text": ""
      },
      {
        "id": "ad820872-c1d0-4294-a163-6f4e6faa35b0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d3d8f0d79a2ee9905c84e9f9e87eeb25l-m616911803rd-w2000_h2000.jpg",
            "hash": "f075b332a0ab259a4532776ae612a9c59cae0e8802f5af579e38750ea840b10d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0964d220-1c2f-4709-b253-678ad3ea2bc7",
    "id": "db4c4b6a-9b05-42e1-b27d-5935cd8aec25",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b1079cb6ed77a67db67ad96d6dae07f9l-m2542686027rd-w2000_h2000.jpg",
        "hash": "31dacd44dca7db687ba1bc60b05faf2ffdcc6a48649b568c71c011755aed91a7"
      },
      {
        "url": "https://ap.rdcpix.com/b1079cb6ed77a67db67ad96d6dae07f9l-m1854760341rd-w2000_h2000.jpg",
        "hash": "7124052b0bc2c167b09c2f6cb44d596807a7ca3b0c618bd1bf21d174eeb1b1dc"
      },
      {
        "url": "https://ap.rdcpix.com/b1079cb6ed77a67db67ad96d6dae07f9l-m1898727747rd-w2000_h2000.jpg",
        "hash": "bfd7df5c2d086a02cea853c8adc855058bc41f7678474e1eb6b89a8d5af215af"
      },
      {
        "url": "https://ap.rdcpix.com/b1079cb6ed77a67db67ad96d6dae07f9l-m2341837711rd-w2000_h2000.jpg",
        "hash": "c9b67028201b27e47ccf7cc94d9ca3d0540a7999cb84764a81e7fc52c8ae0477"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "88e65be8-8f8c-4f6b-b8db-01e48dbdf11a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/23e24821600247782183fd14b1fe495bl-m3390569732rd-w2000_h2000.jpg",
            "hash": "7a8a02c0f26c91651dfb51d790e476d465bfbf7acfe9f6346b43613ff8d08b15"
          }
        ],
        "text": ""
      },
      {
        "id": "94057534-b023-468c-8974-321f6a2acecd",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c6f7c0fb15f529739068bc715d0a6865l-m3881294050rd-w2000_h2000.jpg",
            "hash": "a25401b8ce0ae8f8301aaff963e10e4c3a59545a7afbfb82d576f08d9480075a"
          }
        ],
        "text": ""
      },
      {
        "id": "9352d664-541b-4390-9fdd-4bf2fd3d1855",
        "images": [
          {
            "url": "https://ap.rdcpix.com/111612fe20199a00e8f03a6a03fd303el-m879422357rd-w2000_h2000.jpg",
            "hash": "8d6df2e851a62ae42ea0742f38c2e2082019ac17ba765025fd3a816efa084057"
          }
        ],
        "text": ""
      },
      {
        "id": "ea62eb43-6eb5-45eb-ab76-a3751b98c511",
        "images": [
          {
            "url": "https://ap.rdcpix.com/63d15f243af17417d08a753c1e02e8c6l-m2194274516rd-w2000_h2000.jpg",
            "hash": "03f00fdd36a19ee2be670735e40779c31f8c463dd75e16da8f444d6aaf28f843"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "88e65be8-8f8c-4f6b-b8db-01e48dbdf11a",
    "id": "48b2f812-3175-4c40-a242-6c1b83e6f6e8",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/23e24821600247782183fd14b1fe495bl-m1564284493rd-w2000_h2000.jpg",
        "hash": "0a8ceb677770e94b1850f2304ad5f3f5a161437efa305aa481aa14f08ab03664"
      },
      {
        "url": "https://ap.rdcpix.com/23e24821600247782183fd14b1fe495bl-m2165087538rd-w2000_h2000.jpg",
        "hash": "cadda8109412957e40b8ac39ea87aaa7ac1ba469404e8301a8a646fa8fcb3e73"
      },
      {
        "url": "https://ap.rdcpix.com/23e24821600247782183fd14b1fe495bl-m1556185641rd-w2000_h2000.jpg",
        "hash": "deb6dec07cdabd441cd8f0e2d59365a66afa763dbb0fc132e66b8ffc4db90af1"
      },
      {
        "url": "https://ap.rdcpix.com/23e24821600247782183fd14b1fe495bl-m1685442164rd-w2000_h2000.jpg",
        "hash": "265c3b3f2b799af5c4c3cad940ae822db791ace8d5cab96af29d37396118ab84"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4e62af85-1f7f-40ce-84a3-a354e1a454fc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6306/0daf/79c4/8953/c1a6/f8a9/large_jpg/chungkim-plan-1.jpg?1661341140",
            "hash": "fa02219993b7b397a97d73092a2c5d317f846de5950a152033861c5552b23a63"
          }
        ],
        "text": ""
      },
      {
        "id": "559e200c-7251-42a7-beca-d2a92dfc34ff",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f9/10c9/e8da/b069/d9d0/de87/large_jpg/the-bakery-joost-arijs-86-1.jpg?1677267200",
            "hash": "f50c080a43757cceb348a3f9b535deb701eb74831d6b71290f70205e49199924"
          }
        ],
        "text": ""
      },
      {
        "id": "28621762-a404-408d-941b-c7fae1851192",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/685a/75fc/538e/c300/0116/a614/large_jpg/Set_House_with_a_square_window_03_Ground_floor___Set_Architects.jpg?1750758927",
            "hash": "2424ed0fd9ebe6b9dc952049505b32ab5ce5d6b420ab0dd1e48d035f850196ea"
          }
        ],
        "text": ""
      },
      {
        "id": "9301e066-2010-4753-a5ba-adb5773cefdf",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/660b/268f/970d/5101/7c4e/0ea7/large_jpg/design-plan-model-1.jpg?1712006924",
            "hash": "7074fe95f344256dd9db84c86eb2ef447baac588d157f97ceb5ca274628ad07d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4e62af85-1f7f-40ce-84a3-a354e1a454fc",
    "id": "e1e61897-f020-482f-88bb-af57b394bbf8",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6306/0dc5/79c4/8953/c1a6/f8ab/large_jpg/chungkim-bakery-warp-and-woof_7.jpg?1661341153",
        "hash": "e3fb248967918d872418b91d95fd72c42da3d4932fcc0feb67cdee439e0bc497"
      },
      {
        "url": "https://images.adsttc.com/media/images/6306/0dc5/dfb6/3149/7028/6b7b/large_jpg/chungkim-bakery-warp-and-woof_1.jpg?1661341153",
        "hash": "a3be9bc882afc0bcc6cd132138b5540b40cc2ef9316a4f79d6bbfe055d2a0245"
      },
      {
        "url": "https://images.adsttc.com/media/images/6306/0dc6/dfb6/3112/b560/7460/large_jpg/chungkim-bakery-warp-and-woof_11.jpg?1661341160",
        "hash": "9d1d7c7625f3f39d0d875c2ba4c87cd539dd3d6b59c82e6192a2e7f678b9d1a8"
      },
      {
        "url": "https://images.adsttc.com/media/images/6306/0dc6/79c4/8953/c1a6/f8ac/large_jpg/chungkim-bakery-warp-and-woof_14.jpg?1661341188",
        "hash": "67d266eebe71120dc488e4832af76255462288a109e053eb332b7ae216e5a773"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4cc33ed7-91bb-476f-8c29-6980af47e7ab",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/08/Le_Grand_Plateau_by_Atelier_Pierre_Thibault_dezeen_2.gif",
            "hash": "60d782662f2996e8ac830b03479d108b60a9411b8733e099868b41d1f3a2dfd2"
          }
        ],
        "text": ""
      },
      {
        "id": "ccc538d7-5ff9-43f1-aab6-06fc376ffba4",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/05/dezeen_Tower-House-by-Gluck_17.gif",
            "hash": "9c5327097e205a93a5ae3733ae0abd9d8448fc2a2730f57c46897cd96fbac293"
          }
        ],
        "text": ""
      },
      {
        "id": "9e3181a6-d1df-402b-aad3-4b94bdb953fa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f7/f7cb/e8da/b02a/bf39/ef06/large_jpg/02-planta-2.jpg?1677195265",
            "hash": "6a525341acbf4ed5e27702f5d2b08f92621c720eacacf3c8ff6d4c5182b2642f"
          }
        ],
        "text": ""
      },
      {
        "id": "30a9e9a0-c0f9-413f-b7da-f59cebb2639b",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/04/poisson-blanc-naturehumaine-laurentides-quebec-canada-plans_dezeen_2364_col_0.jpg",
            "hash": "82e0a5991201928c21ec2948ba8d139f414d56e479e447906b1c3fca5f648342"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4cc33ed7-91bb-476f-8c29-6980af47e7ab",
    "id": "a00851ff-f134-4ec3-afda-a18800eb6c08",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2014/08/Le_Grand_Plateau_by_Atelier_Pierre_Thibault_dezeen_468_10.jpg",
        "hash": "f01e0f4660c46ab69d2f1b556ef6d8ff8f055e2fbad69f4f1767198f462457ab"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/08/Le_Grand_Plateau_by_Atelier_Pierre_Thibault_dezeen_468_1.jpg",
        "hash": "eef6521da8b49bfe5d1c71cb28b6957d279f0e4a7387115e5b211c61ff542ce8"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/08/Le_Grand_Plateau_by_Atelier_Pierre_Thibault_dezeen_468_2.jpg",
        "hash": "673585c98b00b6ca4d1fe8a33429ef177e1cb09244de4c84c23ec91876ab0ec2"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/08/Le_Grand_Plateau_by_Atelier_Pierre_Thibault_dezeen_468_4.jpg",
        "hash": "f4c48a735220af4e95e5493b490d42b70dd07ad38157b2b8252619538a972a61"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8f4eb87f-6b98-4aa5-aabe-b37bd0320ee2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9ab64975c1326fd1c97ce653928fd94al-b3017103205rd-w2000_h2000.jpg",
            "hash": "03f89acedcb5e19aa8bbbf62e21d4740fe4142293ece5878ddeb0fe6c0eb1efe"
          }
        ],
        "text": ""
      },
      {
        "id": "dac29523-dac1-4d24-b7c5-103c77fbc3c4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/222fad0f31e899af481320588304cc04l-b640877817rd-w2000_h2000.jpg",
            "hash": "525b935e293a24b75e124f808b0997de9a031894006a9f66ec2d925d320511ad"
          }
        ],
        "text": ""
      },
      {
        "id": "ac05dfc2-ff36-420c-b75c-5183645c3519",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d779e3f88eb2de119f66caf776a299fal-b2779198680rd-w2000_h2000.jpg",
            "hash": "4468ab082c80af5b1794562eaaea3d5fd206c814e10c7cdabdc9d914c7a072c4"
          }
        ],
        "text": ""
      },
      {
        "id": "c9a3f789-27ca-4390-90a3-fbacbe3d239a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/07c7e2af29e70231896d41c37466dd17l-m2293788233rd-w2000_h2000.jpg",
            "hash": "4b526a4c1d1b762238ac8583936906d3020674e42769cfc9deface2e50ebad94"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8f4eb87f-6b98-4aa5-aabe-b37bd0320ee2",
    "id": "e9c2c5bf-de37-45bd-a698-b4ea2fd54d48",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/9ab64975c1326fd1c97ce653928fd94al-b2667294324rd-w2000_h2000.jpg",
        "hash": "468bbdf38796e063cff7f5a4c2e91870ae161b7f127c1cdc95f36438c65fb41f"
      },
      {
        "url": "https://ap.rdcpix.com/9ab64975c1326fd1c97ce653928fd94al-b994990445rd-w2000_h2000.jpg",
        "hash": "040090b8d0a7538d77491208263e37e7d5309249cfe98c89f22f31eb0d5969b3"
      },
      {
        "url": "https://ap.rdcpix.com/9ab64975c1326fd1c97ce653928fd94al-b3887385065rd-w2000_h2000.jpg",
        "hash": "4c7ed2af138b028f43d973072e8d404c97b9a29dd11835fa73fb383b1bf4f192"
      },
      {
        "url": "https://ap.rdcpix.com/9ab64975c1326fd1c97ce653928fd94al-b321807892rd-w2000_h2000.jpg",
        "hash": "02c6a6eae5e34ad40a54fa397577e0e18417b4a03d881b58fafed4d8bacae722"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6ad7b578-8431-473a-ad62-855d1b506756",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f64a17d50df431167479e255d418a3edl-m3082091245rd-w2000_h2000.jpg",
            "hash": "1a39263feeac833e32350059a07f6dd9ca3fd9d30cd4e2deedb638973a16c36b"
          }
        ],
        "text": ""
      },
      {
        "id": "9482c62b-ac0f-4ed4-b2ca-05254cbc4226",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7ecfc6b12b1fb968c245174b4fc7b9b2l-m1398741895rd-w2000_h2000.jpg",
            "hash": "0142e4ef0ee3e2aa57dc1f34f41983eece1992886e5af66abc2ab1ae7c6baf61"
          }
        ],
        "text": ""
      },
      {
        "id": "fe2362f6-af4a-4e9f-90cd-98e11dbd1d9d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5149c609bd94ae7c8064101d18ebb289l-m3564219946rd-w2000_h2000.jpg",
            "hash": "b9fee6d75a81ebf94c2bbdb7e1bf6823e1e408d4480157ab82c5cfc2e96dd6a9"
          }
        ],
        "text": ""
      },
      {
        "id": "55d94877-0013-4af5-93a0-1ffbb1198141",
        "images": [
          {
            "url": "https://ap.rdcpix.com/359d1d7d1281005401fb0a3b72d8da36l-m920883587rd-w2000_h2000.jpg",
            "hash": "2125ad92e6627cde44bfcc6c349d4fca66fb97829bc7ed407f34b2f34aabb910"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6ad7b578-8431-473a-ad62-855d1b506756",
    "id": "0a325934-d9fc-4d7f-a7c8-5227cb4165da",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f64a17d50df431167479e255d418a3edl-m3709501406rd-w2000_h2000.jpg",
        "hash": "c048a405f5f33e9dac7f80541d125923848cf49c8e701b26f2633cc97ffb4879"
      },
      {
        "url": "https://ap.rdcpix.com/f64a17d50df431167479e255d418a3edl-m1199714119rd-w2000_h2000.jpg",
        "hash": "9d8e97941606b7745998b5562a3349da0eb8dabf35b2cb8cd2f78b8adcd8cb92"
      },
      {
        "url": "https://ap.rdcpix.com/f64a17d50df431167479e255d418a3edl-m1734649074rd-w2000_h2000.jpg",
        "hash": "5edd64fd17339fa3dbf4ff6b1dffc8769c97c7fe38b234efc771c471ff16ab5a"
      },
      {
        "url": "https://ap.rdcpix.com/f64a17d50df431167479e255d418a3edl-m2247287107rd-w2000_h2000.jpg",
        "hash": "2ee6d643a78d68a848a7601bb4b385b3d49519ce9826a6a2a1b71bcb484548ef"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6b5ee314-d9d4-4d20-8b03-85c107a95d17",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61d5/f547/23d7/e813/6a89/20ab/large_jpg/04-planta-ok.jpg?1641411960",
            "hash": "14c9519b8eecd74da3ea1e87ed9b782a674eb8ca788aa4b1e108b38fb6ecfead"
          }
        ],
        "text": ""
      },
      {
        "id": "188baedb-7d3e-4410-84a6-5379b2fe50d6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6531/3da9/7a42/3c01/7cf2/0e84/large_jpg/04-upper-level-plan-4.jpg?1697725877",
            "hash": "3739b57dae780ddb8c5c87c41240538d0e438107a6fe4e1f2ddb7aeb5d28e2ee"
          }
        ],
        "text": ""
      },
      {
        "id": "ac6dc449-73bf-4481-be2f-02d9c5dafd8e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6721/37bd/abb6/a212/9afa/5810/large_jpg/04-plot-6-de-stoomkracht-floor-plan-upper-floor-4.jpg?1730230270",
            "hash": "1194ae6be026dbbf79e1a1b5bb50d5ce86d0433b642ab32a8337d24bcae8bd25"
          }
        ],
        "text": ""
      },
      {
        "id": "e9716de7-4a47-41e9-ac3c-eeacdc2d23c5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/07/casa-padel_dezeen_2364_col_2.jpg",
            "hash": "c9c4c9a4789aefa3ddaa4c7a6f6d128bc1786e2dde99cfeecbc9699066d31c14"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6b5ee314-d9d4-4d20-8b03-85c107a95d17",
    "id": "6aecdb9a-ad5b-44f3-9651-8f758a8409e4",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/61d5/f561/23d7/e813/6a89/20b3/large_jpg/09-estructura-lateral-ok-ok.jpg?1641412010",
        "hash": "06c560538d728cee54e4ec5b941172c82c7c423063cefc69467ab5ca6f7ff1f2"
      },
      {
        "url": "https://images.adsttc.com/media/images/61d5/f561/336e/286c/02d8/f6b7/large_jpg/01-foto-frontal-ok-ok.jpg?1641411977",
        "hash": "9523cb3f44c5577da9a55340b87021930c79fb5241c88b79950cb7b005d1ba7a"
      },
      {
        "url": "https://images.adsttc.com/media/images/61d5/f55b/23d7/e813/6a89/20af/large_jpg/02-acordion-ok-ok.jpg?1641411954",
        "hash": "a698258a88e880a16738abcd722cf5937dfd21e3c59de0f2945c56aa8bf4c795"
      },
      {
        "url": "https://images.adsttc.com/media/images/61d5/f55d/23d7/e813/6a89/20b1/large_jpg/08-proceso-estructura-ok-ok.jpg?1641411971",
        "hash": "adaf37903d2e0903c288fdc4084deb5220fc6268af0e7b21e639c690224251a3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "556e3f36-a74d-4fda-9e0d-ad79affa9f3a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/09/dezeen_House-Wiva-by-Oyo_18.gif",
            "hash": "9b969a188dafd3a3c061c83764b8d837eadc893f85ded6d8e66dd43f1bb0d36d"
          }
        ],
        "text": ""
      },
      {
        "id": "3c65f26a-d737-4ae8-8d41-6fa7bd912403",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/12/Pampa-House_Mariana-Palacios_pampa-de-pocho_mountains_dezeen_03.gif",
            "hash": "c35bc2a206b94e9dd83e13bedded15eec4b2bf6ccada7435f86fd9a761bb2a26"
          }
        ],
        "text": ""
      },
      {
        "id": "70ffc1e0-f6f4-49b8-ac4c-1ab98156c2b7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/01/El-Mirador-House-Manuel-Cervantes-CC-Arquitectos-Mexico_dezeen_2.gif",
            "hash": "a932da59be2e17ec89be19136d4543061358182c57318a930990f8619c76cd60"
          }
        ],
        "text": ""
      },
      {
        "id": "1654134b-d336-42f0-b57f-ab559572c532",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/11/house-h-chris-collaris-canada_dezeen_2364_col_44.jpg",
            "hash": "c1a5421ca8c1ea4dd8d2e854fedd867f888cb5a7e1cd1652c19f192aa8608a84"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "556e3f36-a74d-4fda-9e0d-ad79affa9f3a",
    "id": "76c298d9-dbc3-48eb-9a87-2aa495bc875c",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2013/09/dezeen_House-Wiva-by-Oyo_0sq.jpg",
        "hash": "a5b8499985490de01795de150e34232628204ae2d20e1507f531cf8fd77e4c94"
      },
      {
        "url": "https://static.dezeen.com/uploads/2013/09/dezeen_House-Wiva-by-Oyo_5.jpg",
        "hash": "c9dde6e33be37e056d9bfb695f3a09880d3b24030014d3960a719023ef129181"
      },
      {
        "url": "https://static.dezeen.com/uploads/2013/09/dezeen_House-Wiva-by-Oyo_12.jpg",
        "hash": "86fae21fd65b8434a6e655f3ac19ae5b968fb61fe6fefa83319cb5bd37d69c03"
      },
      {
        "url": "https://static.dezeen.com/uploads/2013/09/dezeen_House-Wiva-by-Oyo_6.jpg",
        "hash": "b06674e3ee2994fe7e6bdd98a34d6bf8d65ef6ea37f6a7dbcc6b2abb5b49b85c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c2f32d2b-0a44-4fd7-aef5-bd3b3ae42872",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64b9/6794/4b88/3f01/7c11/be4d/large_jpg/04-fu-1ceng-ping-mian-tu-3.jpg?1689872559",
            "hash": "e80d61384e36e4153aa8c0d8486be8147c14ec2464a07999ac93ce2890ec2609"
          }
        ],
        "text": ""
      },
      {
        "id": "a7f32b34-00ea-499f-9009-2e864d249f5b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/658c/3c66/9936/3f2a/0207/387e/large_jpg/planta-primer-nivel-7.jpg?1703689384",
            "hash": "9d85271804e63c4a2dc1117aefbb2e55d6fcaab8abf0dce8d666cf0735cf2598"
          }
        ],
        "text": ""
      },
      {
        "id": "9645a3fb-b885-436d-9b00-7f8d214cf01c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66a0/1644/c8b7/c85b/ba2a/1830/large_jpg/03-planta-piso-1-3.jpg?1721767524",
            "hash": "37e191400c6a39ce0f8d7227ac160cbc642da552dc813d19d23cb7088d3ad51b"
          }
        ],
        "text": ""
      },
      {
        "id": "7dccb62b-cb9b-4ab9-875d-a700c4417831",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66c8/89b9/55d7/993c/36f7/e3ea/large_jpg/r-3-nb-26.jpg?1724418528",
            "hash": "8de461f4e071d71ff9fb5a67a553ee641f17c7ff798e44201e0c1f031a637609"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c2f32d2b-0a44-4fd7-aef5-bd3b3ae42872",
    "id": "7f3d62da-f9ea-4d8a-a24f-895bb3429838",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/64b9/67b0/4b88/3f01/7c11/be53/large_jpg/shijiazhuang-ander-memorial-park-star-cloud-mirror-archermit_19.jpg?1689872741",
        "hash": "a23fb2ceeda3f02628b25dad01d9f6ef8332d933d5b84d9cfc4f4680f779e246"
      },
      {
        "url": "https://images.adsttc.com/media/images/64b9/67a8/edf1/6951/6d54/c37f/large_jpg/shijiazhuang-ander-memorial-park-star-cloud-mirror-archermit_4.jpg?1689872423",
        "hash": "37aa3a7d37a61b1fb15bc29f517701c4805a027ca4c1ca87cb23aed34a294717"
      },
      {
        "url": "https://images.adsttc.com/media/images/64b9/67a9/edf1/6951/6d54/c380/large_jpg/shijiazhuang-ander-memorial-park-star-cloud-mirror-archermit_2.jpg?1689872354",
        "hash": "c903abf80c60c5a5200d43c89327861994e007ead71648f997345a6dc1b7d852"
      },
      {
        "url": "https://images.adsttc.com/media/images/64b9/67b6/edf1/6953/e1cf/593e/large_jpg/shijiazhuang-ander-memorial-park-star-cloud-mirror-archermit_25.jpg?1689872880",
        "hash": "7c8cbfb899936731c81ddf24412ff69068bd9f747add98b35fb2c09ad9c84d2b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0d672a0f-8b1c-4a66-9375-78b05854e527",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60d2/86f6/f91c/81e0/ae00/0034/large_jpg/一层平面图_1.jpg?1624409804",
            "hash": "f08ed088a7375a3e0d826bb1d05b05599b554a6788406670845ac8d9e31bfb61"
          }
        ],
        "text": ""
      },
      {
        "id": "85d026be-88d8-4d10-8911-e2f39097e979",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6398/8ff5/d468/1818/1dd5/19ae/large_jpg/ad-f1-1.jpg?1670942745",
            "hash": "bcc5a63779b7bcccbdd103224d38923714ed8a93c7afff967f6c1958b84e9a97"
          }
        ],
        "text": ""
      },
      {
        "id": "3303b0e0-56b3-45e6-a709-1469f2d57b99",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/619d/3ba3/3143/405b/19a2/4b07/large_jpg/publikation-lehmturm-ziegeleimuseum-cham-1-erdgeschoss.jpg?1637694397",
            "hash": "912188a7df40ff4fe938fb0b4b9b1e9ccd33a783b71ea0a725b6ce477a9aa3f2"
          }
        ],
        "text": ""
      },
      {
        "id": "384b189b-d425-4ded-8acf-a7c224629e4a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/10/dzn_house-in-egoda-by-suppose13.jpg",
            "hash": "32935aef85e692630cc7a8969f845810ab3f1eebd876997b9b03c00e705999d1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0d672a0f-8b1c-4a66-9375-78b05854e527",
    "id": "6c4d7fa5-6163-4bde-9bd5-6db4eee884b6",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60d2/777a/f91c/81e0/ae00/0016/large_jpg/ACF域图视觉2.jpg?1624405788",
        "hash": "772b494c51889a94f9eb51294f1b19bbb664b394e11f7ddbdab7c00c27613bea"
      },
      {
        "url": "https://images.adsttc.com/media/images/60d2/77b4/f91c/8126/6900/0015/large_jpg/BY林松03.jpg?1624405847",
        "hash": "5eba799c46da084c67feb9dbd79d65398a4eecf306eecb45e3d17363bbb26e55"
      },
      {
        "url": "https://images.adsttc.com/media/images/60d2/7a87/f91c/81e0/ae00/0022/large_jpg/ACF域图视觉11.jpg?1624406585",
        "hash": "9d98c97ba1436b29f807849caeec5937f1db7ed1ca18ea97669e5ac381b6c007"
      },
      {
        "url": "https://images.adsttc.com/media/images/60d2/7a89/f91c/8126/6900/0021/large_jpg/ACF域图视觉14.jpg?1624406623",
        "hash": "8896f5e434e4ad53f7013428c275fd06567c4e98e398446581ea6ec220d5e3df"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "50318ef0-9490-4b14-b2c6-8c6ccb79e7dd",
        "images": [
          {
            "url": "https://ap.rdcpix.com/460b6588046de6332bbf4781efd16be1l-m569291750rd-w2000_h2000.jpg",
            "hash": "003732bfddfa6b28e69e64e9d1c009bcc5f64cfca148403f737038a863fb5973"
          }
        ],
        "text": ""
      },
      {
        "id": "440ce538-cace-4247-a894-023f1027ded7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d5f16620da21f207130730eb074b592fl-m2362307760rd-w2000_h2000.jpg",
            "hash": "0dab7998f2cb8b19a60720df1997d77ebf5bfb90d704b2488f4bf8899dcc0cbe"
          }
        ],
        "text": ""
      },
      {
        "id": "fd77a479-2a84-4758-ba71-56cd0f2bdf1e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ad18b4d919522acc1fe953f77a905a1cl-m2723849487rd-w2000_h2000.jpg",
            "hash": "c375af805133393d1da24ca62d9385ac1de57499ad627a1ea74f0814867afcfb"
          }
        ],
        "text": ""
      },
      {
        "id": "26beec0e-f01c-4e69-8b32-160339b22fb6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bcf89df98b0d12caa4477a759e8f97f1l-m1625110514rd-w2000_h2000.jpg",
            "hash": "af71f2141822423e1be778cc24f55cd40da19058174f564b05d17d3e7e4941d3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "50318ef0-9490-4b14-b2c6-8c6ccb79e7dd",
    "id": "f6307568-feb2-4596-b977-63db661970fe",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/460b6588046de6332bbf4781efd16be1l-m3172515448rd-w2000_h2000.jpg",
        "hash": "ed67f1d4d3efad8338ca557528bfc4b84537475ddacee87696f1c5dff22692c0"
      },
      {
        "url": "https://ap.rdcpix.com/460b6588046de6332bbf4781efd16be1l-m12459274rd-w2000_h2000.jpg",
        "hash": "8f5410dc44e524d713006bf3e90af0504a9b0346c23ce2fc71f3033f0120f1b3"
      },
      {
        "url": "https://ap.rdcpix.com/460b6588046de6332bbf4781efd16be1l-m1657804514rd-w2000_h2000.jpg",
        "hash": "98d9318302a3a570f8385446710d78659d53fa11e893789ef954a107afe63fa8"
      },
      {
        "url": "https://ap.rdcpix.com/460b6588046de6332bbf4781efd16be1l-m302060092rd-w2000_h2000.jpg",
        "hash": "da4b631219d3c08c2e20b568bacae8f759f37b8afc214d1d6e0319afc4e7fe4b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "fe40dabc-1fe7-4550-86bc-95660c388b61",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/04/mylla-cabin-mork-ulnes-architecture_dezeen_floor-plan.jpg",
            "hash": "671998eea2fb468997ffffce3f8cf8e7fb8444f05952f2b1bde9b4957293d537"
          }
        ],
        "text": ""
      },
      {
        "id": "c0a5962e-20ff-4ed9-86c7-8733cc44a9fa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6639/8ea4/8d5f/d500/0112/3371/large_jpg/Floor_Plans.jpg?1715048135",
            "hash": "d20bc6628ac3c664154c76b402a12afc8c7749e51b668d5d34ad5433876ddea5"
          }
        ],
        "text": ""
      },
      {
        "id": "eeeaa790-f98b-4c27-bccc-c52ac6b5706c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/12/drawings-flint-farm-will-gamble-archietcts_dezeen_2364_col_0.jpg",
            "hash": "21613dfecce85dd2e49922bfc1f94701bd3cff632c91f00cca86b688b9f74058"
          }
        ],
        "text": ""
      },
      {
        "id": "b4154229-ba71-43cf-b290-883050838172",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65cd/287e/b451/ce5f/32e9/4e3f/large_jpg/3-primera-web-3.jpg?1707944089",
            "hash": "6deca69e0a1195a7ed2da1cb45b4a54f730ff279f9045a676957c93622301f7b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fe40dabc-1fe7-4550-86bc-95660c388b61",
    "id": "e7166b48-a4b6-44e6-bba3-0ab0d4cf0a5d",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2018/04/mylla-cabin-mork-ulnes-architecture_dezeen_2364_col_3.jpg",
        "hash": "ca59e7ab8c80e7c1ea43dc0ccdc4ecc03e2c327bf7c16bd8b2a6f9e35599eaca"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/04/mylla-cabin-mork-ulnes-architecture_dezeen_2364_col_1.jpg",
        "hash": "7cae4f9e446d5b646cc515aa6d1b6c963a31a9549f42801660251702fa7657e2"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/04/mylla-cabin-mork-ulnes-architecture_dezeen_2364_col_7.jpg",
        "hash": "f218e4f2872eef161f22e2b78e719c8e7355719e8ca748995a14748fda8f9d1a"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/04/mylla-cabin-mork-ulnes-architecture_dezeen_2364_col_9.jpg",
        "hash": "bf62ff283174d57dbdb5906a5e04b40520687907570e3ddcd4cb4394e7f91780"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d792cd60-e918-404f-8e0e-3ae0247ee1d4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f54a794939bcab70ca2e9713bb9ef78al-m4105591442rd-w2000_h2000.jpg",
            "hash": "538d107b466edbd1d078698398fc172a3d7fddf4df62fa2dc1bad983f2920692"
          }
        ],
        "text": ""
      },
      {
        "id": "b18de2b9-0033-44d7-8c72-b5945a0f605a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/87c720be4601b6a6de0b0d3df0891048l-w3636522191rd-w2000_h2000.jpg",
            "hash": "89aa653b8c4573b040889df220213c179eb4f5604f5dba8306d275a23bd22e20"
          }
        ],
        "text": ""
      },
      {
        "id": "2d40839e-c879-4b5e-ae85-52a85ba62223",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0aa4286948e36592b23317ff782d460dl-m1382706898rd-w2000_h2000.jpg",
            "hash": "4fc8a87127b70feec9b645af42ebcd8962a986e0e8eafaf790a3e6460848dd91"
          }
        ],
        "text": ""
      },
      {
        "id": "56db0984-b36f-48f8-8c06-9f4aca32c445",
        "images": [
          {
            "url": "https://ap.rdcpix.com/997e3e924f313455da8f4031f408db76l-m3998678973rd-w2000_h2000.jpg",
            "hash": "468895dc40f3cd148fae7ed5ac9fd356db80204db6facd7433be5e69dcb58c0c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d792cd60-e918-404f-8e0e-3ae0247ee1d4",
    "id": "f0cdadd9-3439-491e-b763-41c6be0d7bf6",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f54a794939bcab70ca2e9713bb9ef78al-m608781188rd-w2000_h2000.jpg",
        "hash": "64284333fac441998f01b0084fc37753fa87c9522401b4bc3590492ce5467562"
      },
      {
        "url": "https://ap.rdcpix.com/f54a794939bcab70ca2e9713bb9ef78al-m3282948200rd-w2000_h2000.jpg",
        "hash": "cbfce0d77bd42819eee23ffed8932a60944709aec41078fb985daf51808b8a0b"
      },
      {
        "url": "https://ap.rdcpix.com/f54a794939bcab70ca2e9713bb9ef78al-m289900507rd-w2000_h2000.jpg",
        "hash": "eac7068d9f75dfe487db4c015299c62aec1da1db711003d10cfdf352f0e61da3"
      },
      {
        "url": "https://ap.rdcpix.com/f54a794939bcab70ca2e9713bb9ef78al-m3746751246rd-w2000_h2000.jpg",
        "hash": "8c7b8730780fbc0b247367bdd161f2b69513d48cd4835d93c08f3449caf9525f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "bd4a5d52-b979-49ff-9b89-50ad3db1844d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66e9/b697/71c6/8f3d/49b0/80eb/large_jpg/w-135-plans-240916-14.jpg?1726592690",
            "hash": "c1565afdca1939a4f2debda76c6b2d67d445e884dce82e2d2c09ab6074e18a66"
          }
        ],
        "text": ""
      },
      {
        "id": "0e2ff74a-4200-4cc4-917a-c391bf9d10fb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/650b/0edc/b136/685b/de3f/b853/large_jpg/felt-valla-kameleon-niv-01-1.jpg?1695223538",
            "hash": "fdfd200bf52dcf2911b89df5f38b130c4f325bf92e39ad12d660977ba650e63a"
          }
        ],
        "text": ""
      },
      {
        "id": "335da6fa-da89-4bce-a0e0-2cb7a37fc88f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/01/hoxton-press-david-chipperfield-karakusevic-carson_dezeen_2364_penthouse_floor_plan.jpg",
            "hash": "f83e4a993aba825433ad3cf8abfbc74ae45aa5a1b310b46aa3d54ae43045cd0a"
          }
        ],
        "text": ""
      },
      {
        "id": "57234c6d-0db6-4e9d-8756-a54ff3cd8b03",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6386/5816/a885/b201/8870/4b34/large_jpg/t-v-house-on-a-hill-p2-3.jpg?1669748774",
            "hash": "b700d8c6521295943dd10e7a55dea050e43b992336ad2760141b19808165aabd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "bd4a5d52-b979-49ff-9b89-50ad3db1844d",
    "id": "c71be4e5-f52c-4d88-b126-bd43c3057ac6",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66e9/b7a9/71c6/8f04/33b4/f508/large_jpg/stijn-and-nele-hexagonal-house-atelier-vens-vanbelle_15.jpg?1726592951",
        "hash": "2ed5199a3edb6369fe455b97dea13fc23487a8d3a2c4d21325766dce270d7b1d"
      },
      {
        "url": "https://images.adsttc.com/media/images/66e9/8775/cc6d/f500/01f7/68fa/large_jpg/007.jpg?1726580653",
        "hash": "969cc084c858440137c8e14ef1160fa9241696dc2b891bd0ca5d991fd160e30a"
      },
      {
        "url": "https://images.adsttc.com/media/images/66e9/8776/cc6d/f500/01f7/68fb/large_jpg/008.jpg?1726580713",
        "hash": "5589d864ff498700e487117f05ee0f20b9a2c0fc7b6133459822848a9e67547a"
      },
      {
        "url": "https://images.adsttc.com/media/images/66e9/8775/cc6d/f500/01f7/68f6/large_jpg/001.jpg?1726580646",
        "hash": "0bac64ddb97a8d41311a9e6f51a5c77b6302d2d3085e304698f3fd8d77170fe1"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "17ad2ed2-036e-4fd4-9cbb-2d2a1a6237b4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7ee2f6978bff1023e81b8ad35e13b665l-m2863682617rd-w2000_h2000.jpg",
            "hash": "0ce2de96b6c5f1fd1e36611f3687af84b3611748a73141f2950fec27f52f40be"
          }
        ],
        "text": ""
      },
      {
        "id": "edf22a35-232b-49c9-92a4-16409a4cefcf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7f031d47fd38bf5784cbb47c7a589f44l-m2165681254rd-w2000_h2000.jpg",
            "hash": "0e197b5fa1b6a1f60e3e42ac2a71040dfb5ec1d8b4e92649a528e9e568de1237"
          }
        ],
        "text": ""
      },
      {
        "id": "c42b485f-829e-4be9-b68d-743fdcfd9f93",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c76edf7a081935bc34391793b732d5bel-m3316329716rd-w2000_h2000.jpg",
            "hash": "c48b4d794249e6d7b7a0335ef873c9b7bb0b98a9a3b9bcff07495908cfc908c1"
          }
        ],
        "text": ""
      },
      {
        "id": "46319c42-29bb-4012-b8fe-41c7e2525d16",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1823fc5c8219b4400e6b6512bcf3db59l-m3804195373rd-w2000_h2000.jpg",
            "hash": "4eba0744aa032ec93398e820c5ec629606225b70211a3bf360eecc1fa46e834f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "17ad2ed2-036e-4fd4-9cbb-2d2a1a6237b4",
    "id": "bd60c295-40d8-4677-b4a4-1c049eb9f603",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/7ee2f6978bff1023e81b8ad35e13b665l-m2914187014rd-w2000_h2000.jpg",
        "hash": "15441d3f7566ce007978e483f0ef133a41482f8df1b282ee7a0ca2ed737ed01b"
      },
      {
        "url": "https://ap.rdcpix.com/7ee2f6978bff1023e81b8ad35e13b665l-m489353036rd-w2000_h2000.jpg",
        "hash": "5ddcd85793f03253cbed8793338cfcbd1842a391b16a0864fd23c2f190ad278c"
      },
      {
        "url": "https://ap.rdcpix.com/7ee2f6978bff1023e81b8ad35e13b665l-m1421460159rd-w2000_h2000.jpg",
        "hash": "1ee24b756f1150d9d5854742fd5606119c5f70bc314e2c0f9ac769c00df3cb2a"
      },
      {
        "url": "https://ap.rdcpix.com/7ee2f6978bff1023e81b8ad35e13b665l-m3794595975rd-w2000_h2000.jpg",
        "hash": "4ee7e1b268a398ccfbaace67d665977c7569d62d7717e5303573e30b5d759923"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "5ec3eb44-c1bf-4bfa-92a0-1fb45e16a1fc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ba5b3b8310c1cb8eba4c0d8b5b7fc6c7l-m2238793521rd-w2000_h2000.jpg",
            "hash": "daa4a3986fc354856c15472b1b8e530c68deb472b657c145c6a709783025b408"
          }
        ],
        "text": ""
      },
      {
        "id": "2c1ca78c-ea3f-4176-8b1a-903e9e980a20",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6746c2e585c90a76034e524adf7046a8l-m1869399159rd-w2000_h2000.jpg",
            "hash": "9d077786807b24f06546ffb625ffc871f4f63c07687d01a2b12c5bf925f369d6"
          }
        ],
        "text": ""
      },
      {
        "id": "7d5c9c64-d830-439f-9574-87b47ae0acc0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d15e02b5b6629722c9a00d48c04aed32l-b1538351499rd-w2000_h2000.jpg",
            "hash": "0747e5b0dde3d4125faeed2f9e1ea2402b39ca9c4952940ff7d4074d7f57cf93"
          }
        ],
        "text": ""
      },
      {
        "id": "c4951c98-33cf-4fed-80a3-4be61b04bd3c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2e2e6db1a22708eed93cac4529756d3el-m4162892496rd-w2000_h2000.jpg",
            "hash": "437032e1fd81f5c8ee68e9851e7bbefbf6b6a90817451ccbf8c68965046d6076"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5ec3eb44-c1bf-4bfa-92a0-1fb45e16a1fc",
    "id": "d0ba17d4-5175-4e0f-93c6-bdd886aae188",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/ba5b3b8310c1cb8eba4c0d8b5b7fc6c7l-m2482202087rd-w2000_h2000.jpg",
        "hash": "86a778d1e04d1dae69f7213e15b98a96681f20e75dc6469231c90bcc49437a91"
      },
      {
        "url": "https://ap.rdcpix.com/ba5b3b8310c1cb8eba4c0d8b5b7fc6c7l-m3097087141rd-w2000_h2000.jpg",
        "hash": "eda807bbb3f43c88ffbdc65d8d26bace2f47f9f278eee7823f36c92be5d810d2"
      },
      {
        "url": "https://ap.rdcpix.com/ba5b3b8310c1cb8eba4c0d8b5b7fc6c7l-m1230138435rd-w2000_h2000.jpg",
        "hash": "2530e146ab95405c8e3fe0ac2b2f485f3f0242d3aa89da974287b0a6a4db14d2"
      },
      {
        "url": "https://ap.rdcpix.com/ba5b3b8310c1cb8eba4c0d8b5b7fc6c7l-m760582705rd-w2000_h2000.jpg",
        "hash": "e44f05ed99b8a87705e9131240845d9985d063f6964518b9edd1cf4fe7942624"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "dc7ef9bc-7694-4165-b47e-081fbe8c4cad",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f3/d65f/2b86/6c79/43cd/70f8/large_jpg/2fplan-2.jpg?1676924528",
            "hash": "e81102dcf3da82e516215ced96a49c74e1d7459ea7557fe176f5d37d7676d892"
          }
        ],
        "text": ""
      },
      {
        "id": "506d0040-bf8e-4d7f-ba88-e43204efa328",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/638e/79c1/8bb5/4801/70fc/8716/large_jpg/4-house-in-zbrsl-attic-1-2.jpg?1670281676",
            "hash": "d4bb9f04bb7a0cdf4d172baef402bcfd6795068edd98f75ec8ec1f79cddc5a95"
          }
        ],
        "text": ""
      },
      {
        "id": "79c14d47-1164-4819-a35d-45cbb1fb3ac5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65c2/99d0/b451/ce01/7ceb/aedb/large_jpg/ad-apartamento-guarapari-arquipelago-e-pianca-arquitetura-corte-2.jpg?1707252199",
            "hash": "ac7decb2c78eeac3d322df6caccac87dceae769718f2de3bb0fad75966abe7b2"
          }
        ],
        "text": ""
      },
      {
        "id": "01861219-dbe5-4300-84e7-66e12cfb1998",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/04/oasis-unknown-works-architecture-london-residential-renovation-england-uk_dezeen_1704_plan.jpg",
            "hash": "b7e9a1a3144f577ef8537c32cf8b6463d599ab313dc226978b9aa91898c25942"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "dc7ef9bc-7694-4165-b47e-081fbe8c4cad",
    "id": "6c5b4449-7b09-49a5-9d74-b6a6ac3ba3bf",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/63f3/d644/e8da/b067/061c/bbcf/large_jpg/floor-and-roof-of-haibara-township-sai-architectural-design-office_1.jpg?1676924497",
        "hash": "b009f0d0542ce034da53a0def350836a2024ac0e90e320c9bcaf35ddbe5e1d55"
      },
      {
        "url": "https://images.adsttc.com/media/images/63f3/d644/2b86/6c79/43cd/70f4/large_jpg/floor-and-roof-of-haibara-township-sai-architectural-design-office_4.jpg?1676924503",
        "hash": "1834b09fd2aaa869ef4bb23d0f0e3289dfeca823a4de0e5d8b4561df60cb99d4"
      },
      {
        "url": "https://images.adsttc.com/media/images/63f3/d646/e8da/b00b/f97b/8c8c/large_jpg/floor-and-roof-of-haibara-township-sai-architectural-design-office_14.jpg?1676924521",
        "hash": "dde8468800db12d6e813e970f6a5f7002e7994f92a6902b22a3b6d70fc441678"
      },
      {
        "url": "https://images.adsttc.com/media/images/63f3/d646/2b86/6c79/43cd/70f7/large_jpg/floor-and-roof-of-haibara-township-sai-architectural-design-office_18.jpg?1676924534",
        "hash": "f75229ddded73c5773e1868a35e0e100f67f8548c378448efbc9a4e87f253a7f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "08f20bc2-4a41-4736-838f-169f2634d338",
        "images": [
          {
            "url": "https://ap.rdcpix.com/686e3058f2d280bea12f3d2b55ab1a0el-m2455790177rd-w2000_h2000.jpg",
            "hash": "c2187223c10826e07dbd44bcfd1dd700cbba2d4f8f5e09b66cf08e14ecd918aa"
          }
        ],
        "text": ""
      },
      {
        "id": "16a3a96b-67b6-4a26-b7fb-960883b9732b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ecb76d14a1bd919e7121feb9ee46418cl-b1194719300rd-w2000_h2000.jpg",
            "hash": "a49cde3b6ee01c53e42c9d6a14aed6494a950c9ad87a0b6119d845689ef095c0"
          }
        ],
        "text": ""
      },
      {
        "id": "5a032972-4870-481d-b1dc-7df7fc5fb2f8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/95a158980f41a05728c3b5eb5728fa6fl-m1833479872rd-w2000_h2000.jpg",
            "hash": "7659e29f4e5ef28e31bb9c728053406b4e5479affeca719854e8a9c5a0420d51"
          }
        ],
        "text": ""
      },
      {
        "id": "9a0a773f-4705-40c0-af02-cbe8d9da9409",
        "images": [
          {
            "url": "https://ap.rdcpix.com/930c08ba0def7c49626af80ffc0e8695l-m2617850392rd-w2000_h2000.jpg",
            "hash": "1404fb286898554c791f577584ec05eb6f1301150fd9a5af365e1d7973279d41"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "08f20bc2-4a41-4736-838f-169f2634d338",
    "id": "1efb9443-6a0b-4a0c-acfe-9e65fef96443",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/686e3058f2d280bea12f3d2b55ab1a0el-m3695036288rd-w2000_h2000.jpg",
        "hash": "9e2e7f946286a601b226a410af3b18e6f20be2eb30c03737b70bf9f43895c817"
      },
      {
        "url": "https://ap.rdcpix.com/686e3058f2d280bea12f3d2b55ab1a0el-m3172226633rd-w2000_h2000.jpg",
        "hash": "e230182b1c8162c2e3d2314b92cd471e0370c38b059525f33588f3b6b0f6afcc"
      },
      {
        "url": "https://ap.rdcpix.com/686e3058f2d280bea12f3d2b55ab1a0el-m4125393519rd-w2000_h2000.jpg",
        "hash": "26afee0ccc7a9ce4ab2b502be245e73ee2228fdec63ee078e097d968481f6305"
      },
      {
        "url": "https://ap.rdcpix.com/686e3058f2d280bea12f3d2b55ab1a0el-m871119097rd-w2000_h2000.jpg",
        "hash": "0642a766329d5614b89ea3b77569826760323ababcf6ccafc65cb38e7751ab72"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "723d105e-aba9-4e9a-926c-c8634cdacfd9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1afae010d814604d959349ef16fb6ee6l-m940356022rd-w2000_h2000.jpg",
            "hash": "380401bce8f2e12bfa632100136e78787637418513ae5ed380a75bad94baf169"
          }
        ],
        "text": ""
      },
      {
        "id": "9312f253-82dc-4caf-a464-643707d3ada6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/09f6d9bd9435e4becc9197981cead501l-m2611144881rd-w2000_h2000.jpg",
            "hash": "97e4928ddf177be45d1d41aa9e2800160a34c41a580d2f5fc8d5a93a7484dad4"
          }
        ],
        "text": ""
      },
      {
        "id": "e4f358a4-fdad-4f5a-96e8-2da5981d5554",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6e1a08c470c80735866ed20cb71073e9l-m3874710706rd-w2000_h2000.jpg",
            "hash": "f39182436f8be820e4c1cd347622b10bd2189562f15fe97c09e8d0a47f3459f8"
          }
        ],
        "text": ""
      },
      {
        "id": "22010912-d778-4e17-a1ae-fd37099f7f4c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b1b1054367b66e6acc003eefe7507045l-m3398517793rd-w2000_h2000.jpg",
            "hash": "a57d51bec196d77dbb0d2fdf665d9b433e0c5e73676c4ca13e007befb01d14b0"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "723d105e-aba9-4e9a-926c-c8634cdacfd9",
    "id": "f49d440f-a67e-436f-ae3e-f282a04e5023",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/1afae010d814604d959349ef16fb6ee6l-m2111085959rd-w2000_h2000.jpg",
        "hash": "62a1a14ec8c146b558d0d33f07e0b111187239744fcb71b2e5c0bc981c38b071"
      },
      {
        "url": "https://ap.rdcpix.com/1afae010d814604d959349ef16fb6ee6l-m1519763706rd-w2000_h2000.jpg",
        "hash": "5dc05f8afa15932308073a45c31dd73994910e60b593de37097d529408d90592"
      },
      {
        "url": "https://ap.rdcpix.com/1afae010d814604d959349ef16fb6ee6l-m152678256rd-w2000_h2000.jpg",
        "hash": "7dbd5cc1353c93d16175dc20d510d9fb491409eda52ce8f991fa1c6014f36344"
      },
      {
        "url": "https://ap.rdcpix.com/1afae010d814604d959349ef16fb6ee6l-m4179439387rd-w2000_h2000.jpg",
        "hash": "702b834b381b3cc17def53a34a2096df0db041177f48368e96090d8a8fe0cdfe"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cfed34a0-111d-4c7c-a9d2-694c91d2b396",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4b40760aed7fb4f6fda4e6f7faf71578l-m3757842220rd-w2000_h2000.jpg",
            "hash": "0a3f664ade703ff255204fa6ee5eac2d71045f299fc7b4127176e4d76f687792"
          }
        ],
        "text": ""
      },
      {
        "id": "fcd847f8-e7e5-46e2-bb2a-50c7045308f2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7af6b6223ef70394ce3e90eedde91a81l-m3849171393rd-w2000_h2000.jpg",
            "hash": "16d06deaaa451ec17ecb16dad0b133feee6eb94e988aa115076a9b898b785c24"
          }
        ],
        "text": ""
      },
      {
        "id": "3482c6d8-4edb-45d0-8547-d6a3e324b590",
        "images": [
          {
            "url": "https://ap.rdcpix.com/76f26c0a38c27bff7e3bf4dca48967cal-m2078306120rd-w2000_h2000.jpg",
            "hash": "a9bda985e3902785214a5e1c337960c82e667a5b3bf4217bb0ce0795e78993e1"
          }
        ],
        "text": ""
      },
      {
        "id": "17695344-c2a9-4308-b3cc-ed689c77017b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/96b1b831e3942c36cc0dc37cd66c27eal-m871721093rd-w2000_h2000.jpg",
            "hash": "4dda5cfb6ac05868d8e52c50431603b1c1255228fe03c24d3733cbf5a7913873"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cfed34a0-111d-4c7c-a9d2-694c91d2b396",
    "id": "de40830e-a6b1-4f33-ba5a-4f5348582d52",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/4b40760aed7fb4f6fda4e6f7faf71578l-m1332870744rd-w2000_h2000.jpg",
        "hash": "e8a2d9794e8524e1c46aa1ef45bc36a17c375c8158dc763820c8a3a4840ba45e"
      },
      {
        "url": "https://ap.rdcpix.com/4b40760aed7fb4f6fda4e6f7faf71578l-m3858870757rd-w2000_h2000.jpg",
        "hash": "a7d6d8c9eb7654b171b356e8c5874e41c66a561d2635e136af98080dd402f70f"
      },
      {
        "url": "https://ap.rdcpix.com/4b40760aed7fb4f6fda4e6f7faf71578l-m4035472163rd-w2000_h2000.jpg",
        "hash": "b614fb35198809c395a9730bbbe3bd3f2747f9191f43e39cfe2b2e201760f5a8"
      },
      {
        "url": "https://ap.rdcpix.com/4b40760aed7fb4f6fda4e6f7faf71578l-m1740547243rd-w2000_h2000.jpg",
        "hash": "91ae95afc08b138df84e839d7e43da0e8583d2c3c2098ffff7b33be4c14a8714"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d342d9d1-ec33-457d-8a20-410b5b2e6468",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64be/ff8b/edf1/6941/2717/056b/large_jpg/rjp-coda-after-plan-1.jpg?1690239052",
            "hash": "9cbf42c4baa3ff8399db81fd26df731f961b3107a48827af1d83875bda3d202e"
          }
        ],
        "text": ""
      },
      {
        "id": "b4d931a0-1cfe-4569-ad76-3d4b1dd64647",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/651c/64ba/6fa7/bc1b/61da/ffb2/large_jpg/coda-aeg-after-plan-3.jpg?1696359700",
            "hash": "64066375c9c5f6b58b673d982c92e3dc0870219cd25d2598b9ba33ceae9c8968"
          }
        ],
        "text": ""
      },
      {
        "id": "27215434-40be-4603-9839-888f3187815c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/651c/64b8/6fa7/bc01/7c8b/9763/large_jpg/coda-aeg-before-plan-5.jpg?1696359625",
            "hash": "bf01d4048d9c3bcc8eda5baf1ec4c7273670d753550e55bc0acf367aa0799fab"
          }
        ],
        "text": ""
      },
      {
        "id": "e1fcee8a-d779-4e56-afcf-28305ce172df",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/613b/c375/f91c/812a/6600/0039/large_jpg/IBN_-_Plantas_-_w-01.jpg?1631306580",
            "hash": "877eed9dd9f1e0aaa19277454205a60a7387787c914147bc0ac7452af7300064"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d342d9d1-ec33-457d-8a20-410b5b2e6468",
    "id": "a0151989-4749-457f-b419-7b833bbfa837",
    "question": "Choose the floorplan that corresponds to the building shown in these photographs.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/64be/ff85/edf1/6941/cc17/056a/large_jpg/apto-aurora-coda-arquitetos_9.jpg?1690238886",
        "hash": "cae139a13b1a6fbc28edd399b67b0a04ee1f99f5d2812ec08e19b32ccba1094d"
      },
      {
        "url": "https://images.adsttc.com/media/images/64be/ff85/4b88/3f46/64fe/d3f1/large_jpg/apto-aurora-coda-arquitetos_21.jpg?1690238878",
        "hash": "25c287ec9d0e38ad1eaf00cb3bd2e2a46f752bb09b7b4eafe52d5b11503bed8f"
      },
      {
        "url": "https://images.adsttc.com/media/images/64be/ff83/4b88/3f46/64fe/d3ed/large_jpg/apto-aurora-coda-arquitetos_13.jpg?1690238861",
        "hash": "23af4da87ff028b9f06fb116ad68abdfa9d58cb122028c97e8d559ea84674184"
      },
      {
        "url": "https://images.adsttc.com/media/images/64be/ff85/edf1/6941/cc17/0567/large_jpg/apto-aurora-coda-arquitetos_12.jpg?1690238875",
        "hash": "cd9e2a6297577954c269bd8b8dedd17f2fa6f27d65a6596ac632d5eb6c00efc5"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8d079c9b-57eb-40df-a406-ecd7dcc315bf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/784e06ce60478a3c4ecb2072098daf98l-m3859498413rd-w2000_h2000.jpg",
            "hash": "60208c345731f226a7b9d93d89ef3348a0eb22571690a18de30284da1a2630ce"
          }
        ],
        "text": ""
      },
      {
        "id": "259bff4f-2d39-4b5a-ade2-69884a61881e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b6cb35026752ded501807490f288b81al-m3715793701rd-w2000_h2000.jpg",
            "hash": "7d62f9d0032c92ebee2d43bb7e40b1b60de6c782295efaae1ffe1319572d52aa"
          }
        ],
        "text": ""
      },
      {
        "id": "8fd0d07e-60a5-46b4-a376-c1a9eed4acae",
        "images": [
          {
            "url": "https://ap.rdcpix.com/af705fd7dcea70841c1a17f14e907c53l-m2020190726rd-w2000_h2000.jpg",
            "hash": "ab6af367f8e8ae0aebdd1eae60ac071b31af801bfc0631cabf50e03f7c56f6ca"
          }
        ],
        "text": ""
      },
      {
        "id": "ddd4936d-6d67-4827-8f4d-75f753bbf94d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c0aea8974cb4f2dbc2d2c8390688c841l-m3517979973rd-w2000_h2000.jpg",
            "hash": "d3120c2e8f36d651bfcc780d89ca40cc10079f00dedc4d46d723aed87ee545e4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8d079c9b-57eb-40df-a406-ecd7dcc315bf",
    "id": "7cd8d219-9157-4924-93b0-f80e42a0ce7f",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/784e06ce60478a3c4ecb2072098daf98l-m1814301801rd-w2000_h2000.jpg",
        "hash": "470606e490e65c4294796c6a727fd85b63e2684ed249d9d3f7833fd2fe7d7215"
      },
      {
        "url": "https://ap.rdcpix.com/784e06ce60478a3c4ecb2072098daf98l-m2730124800rd-w2000_h2000.jpg",
        "hash": "f11f1210c68fb2f15a12bd529d47fd090308c68bce61469a6285a7fe242d47d7"
      },
      {
        "url": "https://ap.rdcpix.com/784e06ce60478a3c4ecb2072098daf98l-m2928970026rd-w2000_h2000.jpg",
        "hash": "c37db7d36f7cc989bd07c4f3849c87d09990737f1f1d7a123dfd52fb64a5fe05"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "276167db-7d5a-4714-9ff5-87ab7397a0c2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3f06c80664b09abe286429f483105c7dl-b3640632010rd-w2000_h2000.jpg",
            "hash": "9d4cff0ada80d7014a510c1bd26eaa439fdc12e2987ffd03dcec016dee4234f1"
          }
        ],
        "text": ""
      },
      {
        "id": "6d3fb498-a992-4c5e-a8b3-65874290434e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d4aae3033869cbe427be80ec8cb5f392l-m3213471726rd-w2000_h2000.jpg",
            "hash": "46a77bfe3bef2895fb100505b4f6e93c6411fb718b036bae54f4843490fb811a"
          }
        ],
        "text": ""
      },
      {
        "id": "c42fb527-6b39-4fcc-9e06-b67334cacd74",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d2d6feeb6e2c720d7c8c358d81f2eaeal-b2564261930rd-w2000_h2000.jpg",
            "hash": "8fd79d671e7a5193c3daa199b0db8ad3ddf08a4d4fa086634b393e32710637b4"
          }
        ],
        "text": ""
      },
      {
        "id": "84af48cb-8dea-4381-9381-4f063e7cb354",
        "images": [
          {
            "url": "https://ap.rdcpix.com/344a48116b8f3700cde15dc4e8e2907al-m3888023399rd-w2000_h2000.jpg",
            "hash": "3e73f9da5df77f3db5c0afde842704a6a3b0b706f25dee7aaa75868f211e424a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "276167db-7d5a-4714-9ff5-87ab7397a0c2",
    "id": "b9eccc5b-9d21-4d2e-be93-4ac60af460e5",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/3f06c80664b09abe286429f483105c7dl-b1317979861rd-w2000_h2000.jpg",
        "hash": "03035bbdcae2abd6e7775b5bdc0a336fb81c9040c51324baece2f8ea60c9c222"
      },
      {
        "url": "https://ap.rdcpix.com/3f06c80664b09abe286429f483105c7dl-b1998437533rd-w2000_h2000.jpg",
        "hash": "64f99356c35fb60d7d74ff18c51cc6d9a831f2e64756312f18bfe8fac856a007"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e8ad138e-7e63-41b4-a0cf-261fdba1027e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/07/Family_House_Dlhe-Diely_Bratislava_by_plusminusarchitects_dezeen_468_3.jpg",
            "hash": "a8b54b430b0a569c8ee437a4eabd09dd06cd024a860238f102045a46c827f2ce"
          }
        ],
        "text": ""
      },
      {
        "id": "f1600296-9c78-41f3-8a93-924cc2cb41b3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62c4/a133/1395/5c45/b61e/e060/large_jpg/house-along-cul-de-sac-t2p-architects-office_9.jpg?1657053731",
            "hash": "7f3937359dde4f9e1849db1056cefad128ddc34573d9701e3d39f8b4c8dec0e8"
          }
        ],
        "text": ""
      },
      {
        "id": "4e1e6cae-601c-4f8b-91f7-5b10b6da7c35",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/06/Urban-Villa-4-in-1_2b-architectes_Roger-Frei_dezeen_468_0.jpg",
            "hash": "c20b97647a5567a28ed62099661477ecf9ae2852bd8d5c4c555f205756cb539f"
          }
        ],
        "text": ""
      },
      {
        "id": "2e4c47bc-2ac0-4838-bf9e-8ffe31db2dca",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/03/dzn_House-in-Kohgo-by-Yutaka-Yoshida-Architect-and-Associates-1.jpg",
            "hash": "60fa93d1308346f30853c27da4efc46aa2e5e02434bb31a043b7b79d322fcc9e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e8ad138e-7e63-41b4-a0cf-261fdba1027e",
    "id": "e986465e-e274-4ff1-a6d2-5058e0510d72",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2014/07/Family_House_Dlhe-Diely_Bratislava_by_plusminusarchitects_20.gif",
        "hash": "b029919c105be27ee0a3cdde023d757786320b7876afa6b2afd1b7119266c462"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/07/Family_House_Dlhe-Diely_Bratislava_by_plusminusarchitects_21.gif",
        "hash": "b1cfccd227aba4ef9dabdcc003b3b61d0e7ed16d918dad60cee4b9f18e77fe12"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/07/Family_House_Dlhe-Diely_Bratislava_by_plusminusarchitects_22.gif",
        "hash": "41287147f90068c4d7771be51e8c4184d76b0d45d00ae1c093e8d3c2441c8358"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "712f77a0-7366-4eb0-9f80-a79acbf04b92",
        "images": [
          {
            "url": "https://ap.rdcpix.com/39ecd5aee53c28dc8467530c99f4261fl-m3688129716rd-w2000_h2000.jpg",
            "hash": "a72a012ed0ac558b1d824af1aae0b291ce698612524d02e59a691cf74fd7b711"
          }
        ],
        "text": ""
      },
      {
        "id": "3eacfe06-2cce-4167-a271-ba3ec432ddd0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d407109f7f106498490ae66f7a89bc9al-b1195984703rd-w2000_h2000.jpg",
            "hash": "8d33011e418259a96c45e06a2859a324c5c37a220997466efbc409effae2f5f5"
          }
        ],
        "text": ""
      },
      {
        "id": "c486034c-70d1-4504-9ffa-8d83d2aa5597",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b9df380d1e7c2f0d6c5c0c5058c83137l-m907390560rd-w2000_h2000.jpg",
            "hash": "9f7d3e2ed468dd9caeb1b90091d4c2ff1b5f9e208d0f7eab607cc9441d4baa08"
          }
        ],
        "text": ""
      },
      {
        "id": "8bef2c13-67bc-4ec2-85aa-2880ebac5c84",
        "images": [
          {
            "url": "https://ap.rdcpix.com/debbcb3cb7b7122732d0b5d6ff3bee21l-m4103821097rd-w2000_h2000.jpg",
            "hash": "af03ebf98feb617df66b3251d2f8c835161220cb421654ee46162ab8e5289a69"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "712f77a0-7366-4eb0-9f80-a79acbf04b92",
    "id": "6e580002-0eaa-4ac8-9dcb-ded6971141c6",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/39ecd5aee53c28dc8467530c99f4261fl-m4254846106rd-w2000_h2000.jpg",
        "hash": "4430417ff42a46fd769f11bdb885f2a04bfb67bad71dfad03b077539b132c3a2"
      },
      {
        "url": "https://ap.rdcpix.com/39ecd5aee53c28dc8467530c99f4261fl-m960307886rd-w2000_h2000.jpg",
        "hash": "5946c367491a145b71be0b1300e7c2611a4a78c46d2eb3743a22199b47e07f74"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f9608497-4bab-415f-bc23-012d641d4e69",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c2d48fd9009b7ac5bcad752151f3fc7al-m2835918902rd-w2000_h2000.jpg",
            "hash": "6a5102df1a31c5ec0db671038d7826b1260e8cb7d56e7fa82f4b33f6d3d73d2d"
          }
        ],
        "text": ""
      },
      {
        "id": "b54ed243-0555-460e-b953-e9cd98e4be90",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06dbb8946601b3747b97753331ab352bl-m2284349407rd-w2000_h2000.jpg",
            "hash": "2795f1395c5c41f2ef16e25e37a1106acf3a2eda088784d51f02f490c884f9bc"
          }
        ],
        "text": ""
      },
      {
        "id": "aae979e7-2666-4884-b53d-8baf72785691",
        "images": [
          {
            "url": "https://ap.rdcpix.com/59a7baf7ea4eb41f2b860478758b21bal-m2365092344rd-w2000_h2000.jpg",
            "hash": "f90975a93c78e15356193f7bcd28c419a4c102afc5c5d6af4cd9053aa98f540b"
          }
        ],
        "text": ""
      },
      {
        "id": "f0b95003-1b22-4d61-a50a-e04e30a48d54",
        "images": [
          {
            "url": "https://ap.rdcpix.com/536e6bced390d6c68713f6d426a1a558l-m1796411074rd-w2000_h2000.jpg",
            "hash": "b88108cae7f65df2ee1e1c6b12a76005e3fc8babf73c1bcc530d8fb9690e1ee6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b54ed243-0555-460e-b953-e9cd98e4be90",
    "id": "3dc86680-54c5-4aaf-92f0-537ffd9b1882",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/c2d48fd9009b7ac5bcad752151f3fc7al-m1617099184rd-w2000_h2000.jpg",
        "hash": "9d7b1abe643cbfc2940dc22e28d601642883f288f33b017f61d920530bb13212"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "738a889a-2629-462b-8748-5faa308f2585",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/04/ross-barney-architects-aerospace-communications-facility_dezeen_2364_hero.jpg",
            "hash": "8db182b7a6b5d0985386185916e6e1aec6828a349c89f4c641c592f80f16385e"
          }
        ],
        "text": ""
      },
      {
        "id": "b7fa125c-8426-41b6-a212-e149a8dc62ea",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/01/gem-maine-grimshaw-architects_dezeen_2364_hero.jpg",
            "hash": "bf1334dc0c4d94f8e2853e7a29bae42a98bb4898e2f76df69961cf44aa5d4691"
          }
        ],
        "text": ""
      },
      {
        "id": "1184e18f-a9bb-4930-9d0e-c38d9a89bc06",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/08/electric-stadium-oxford-united-football-club-ridge-partners-afl-architects_dezeen_2364_col_5.jpg",
            "hash": "efc40da3b427825c5fb9a998a3739c866d91419102f5c6ac9cb80e48bdf9975a"
          }
        ],
        "text": ""
      },
      {
        "id": "3752b703-a41a-454a-8c34-eabc97feede6",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/12/national-museum-of-the-united-states-army-som-virginia_dezeen_hero-a.jpg",
            "hash": "b0ea0c3bd19d51092949ef7b347470f62506f5b38cef1b97fbfab9be0560afbc"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "738a889a-2629-462b-8748-5faa308f2585",
    "id": "ec9f7671-dd7f-4f81-aaaa-ec3159a4431d",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2024/04/ross-barney-architects-aerospace-communications-facility_dezeen_2364_col_0.jpg",
        "hash": "6af5e866af84060707eba6113b9ba8ef65348ff56b50710dc2ce4f96e2f66cf9"
      },
      {
        "url": "https://static.dezeen.com/uploads/2024/04/ross-barney-architects-aerospace-communications-facility_dezeen_2364_plans.jpg",
        "hash": "418c2ab0622e39aa580799dd43db1c0a01e7dc2a30b821c66eabcfc3d9a0f631"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6878d4c4-c046-4de4-ac2c-49de6816b58a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a4b96b328ef62e42ea4faec2c72c0c8fl-m2015304157rd-w2000_h2000.jpg",
            "hash": "9efa3614e85a690c64d85604ba465bbfd4f7c2d6edf04b0da57f9ee6373e70f8"
          }
        ],
        "text": ""
      },
      {
        "id": "3b048c75-a667-49e5-b46f-bc6f6156a09d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f694f4af02958eb36ddecd573565959cl-m198412950rd-w2000_h2000.jpg",
            "hash": "4051c8707546aac17f3d2963264ec0abe2359d9c7a0e564c7cbaa9cbe3078326"
          }
        ],
        "text": ""
      },
      {
        "id": "09c749fb-94bc-4b96-857f-103620317216",
        "images": [
          {
            "url": "https://ap.rdcpix.com/942dbb2cd486398057b12c341e9d5060l-m3419635240rd-w2000_h2000.jpg",
            "hash": "d8b87a4fb8bf638366ad44b0175296517197b1f15f1c858a850cc2152e8d111c"
          }
        ],
        "text": ""
      },
      {
        "id": "37372ba0-3bce-4b33-b36c-2bb8ad04c232",
        "images": [
          {
            "url": "https://ap.rdcpix.com/96f6ff56f55e4f0d9fd36231e187923dl-m1135475487rd-w2000_h2000.jpg",
            "hash": "68c0552d43ca8e033d641591ccc9d989e2b608b5aab92ad52e5f647a73aaa54f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6878d4c4-c046-4de4-ac2c-49de6816b58a",
    "id": "4bc0d865-e929-41b8-819f-9920a816eba9",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/a4b96b328ef62e42ea4faec2c72c0c8fl-m413017556rd-w2000_h2000.jpg",
        "hash": "afd808d4ffc80e7f534151c3bcfd0e2d9e5ec8003759de724a71194d8cd9bd80"
      },
      {
        "url": "https://ap.rdcpix.com/a4b96b328ef62e42ea4faec2c72c0c8fl-w413017556rd-w2000_h2000.jpg",
        "hash": "afd808d4ffc80e7f534151c3bcfd0e2d9e5ec8003759de724a71194d8cd9bd80"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "21938adb-badf-4613-86da-81e07883e9ad",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/08/Backstage-House-by-Y-M-design-office_dezeen_468_14.jpg",
            "hash": "5a7aa6b1eb24fd2d832c2c4f0fd8bd7cdd2227cb83995266a0c4a24f0f919aaf"
          }
        ],
        "text": ""
      },
      {
        "id": "f1e95c11-8ed0-43b1-8ade-2bab73f6fcfc",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/05/dezeen_Small-House-by-Katsutoshi-Sasaki-+-Associates-5.jpg",
            "hash": "092b7372c24f549e21d2c2861780df6611e75b4d1fdb63f8ef2d864d944795e6"
          }
        ],
        "text": ""
      },
      {
        "id": "215b2cee-e0c4-4b4f-8011-5ffafe3ff06f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/09/dezeen_Polygon-Studio-by-Jefferey-S.-Architect-and-WORKUS-Studio-LLC_7.jpg",
            "hash": "6f0fb77136d3766043c438c7dc838e90c9c0cf1e10eb8ae061edd69ba8fb95da"
          }
        ],
        "text": ""
      },
      {
        "id": "77619ac9-7ca8-4738-a099-a48811875568",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/02/O-Dispensing-Pharmacy-by-Ninkipen_dezeen_2.jpg",
            "hash": "6fe46a97a5d28905ecc3825c801286068bb51f6011851f9d6c71b645fb4f3f4a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "21938adb-badf-4613-86da-81e07883e9ad",
    "id": "543535f4-26fb-4987-897c-429165046932",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2014/08/Backstage-House-by-Y-M-design-office_dezeen_1.gif",
        "hash": "f044f830df650d0b4b21060cb49bb4ca93d404315263e96e6baad2eb560fb6de"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/08/Backstage-House-by-Y-M-design-office_dezeen_2.gif",
        "hash": "6df5676546199281e451a0e728fb898efda0769b000010bac1275146df22306a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6477567f-3f44-4f97-b680-332af6529d40",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b78df0f6ae8c39007dacb74eeda66014l-m3377058811rd-w2000_h2000.jpg",
            "hash": "d3a3067105f27774dd0f688029e55d3565f7e995f6e6b084115e49e38a95f6d0"
          }
        ],
        "text": ""
      },
      {
        "id": "3a65ab29-7c72-40d2-befb-677089ed29e2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/47a61ce4df8a68b229e730d795f0e016l-b1009143880rd-w2000_h2000.jpg",
            "hash": "34222d85df979695f9aa09cabf28c68468ace135139ffe2cbfc58ce8d58c094d"
          }
        ],
        "text": ""
      },
      {
        "id": "583ba978-0745-45ee-bab4-e3d853ca3256",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9e4d7633b6847e63d441cae75ea09d68l-m3711041218rd-w2000_h2000.jpg",
            "hash": "99fceefb74fdf9af349b8cbf18182db07382669b2406c3de0efd0a2cc32455f3"
          }
        ],
        "text": ""
      },
      {
        "id": "51f25e4e-d357-48a7-9dd5-537e7a14ba96",
        "images": [
          {
            "url": "https://ap.rdcpix.com/515eb083b2d00df4309b61bcc5ab24ffl-b2367514774rd-w2000_h2000.jpg",
            "hash": "e477b4d48de657cdbde2ca33c778094de10c96abf582627429ac83b4951e999a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6477567f-3f44-4f97-b680-332af6529d40",
    "id": "ca4f40d2-83d3-4c1c-ac3a-3366174b9b2b",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b78df0f6ae8c39007dacb74eeda66014l-m3395969747rd-w2000_h2000.jpg",
        "hash": "2afd43b040320a3d25836766c9290f989c24c2df8b218733b3592b0f992728ca"
      },
      {
        "url": "https://ap.rdcpix.com/b78df0f6ae8c39007dacb74eeda66014l-m4019546903rd-w2000_h2000.jpg",
        "hash": "bccc0d34dba4dbf0a91d0834cc5fc22bb578822cd994fe745d31160b9b0da123"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "b9d7733e-0cb2-48bd-abbf-29524141ebc9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/87e80377e234f22bd08166800097474al-m2575213139rd-w2000_h2000.jpg",
            "hash": "09bb1085f54257565f447555f7bdcedfe8911389b0d536448761781918be6c11"
          }
        ],
        "text": ""
      },
      {
        "id": "9f618417-2fa1-494c-a2ed-af175a65eaa8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8ca11797e2f8ed4f13210167abbc8a82l-m3962183288rd-w2000_h2000.jpg",
            "hash": "997c9951b80f3a9f17606f78efcaa3949ee530d742a2eb615e2071289c85b642"
          }
        ],
        "text": ""
      },
      {
        "id": "1be74b95-0b74-4861-90e1-82162fe7de33",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f7fd34c5469078c8c1f3c73456be9abdl-m1008074093rd-w2000_h2000.jpg",
            "hash": "2bf0649156a9051111dfac9e9bb7a000c0a34a5a88f6aceb1e91704431729bf2"
          }
        ],
        "text": ""
      },
      {
        "id": "3057a8bc-18ed-4dbf-a04e-18610e159fe6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4090e23d197a127ca502ba319bb6d3e9l-m2942947368rd-w2000_h2000.jpg",
            "hash": "b05dcdd6c3fb3600d122ab342a48e706b6d8081c524cec208821b0b4373f5aad"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b9d7733e-0cb2-48bd-abbf-29524141ebc9",
    "id": "a41d09ff-eed1-41f6-8512-4e08d4b287fe",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/87e80377e234f22bd08166800097474al-m1496013716rd-w2000_h2000.jpg",
        "hash": "04df426c70c936f61d1c09ad66774321af5094f7a68ebbe0cf116afca01f1aeb"
      },
      {
        "url": "https://ap.rdcpix.com/87e80377e234f22bd08166800097474al-m894684503rd-w2000_h2000.jpg",
        "hash": "d09d5441c41c62b56b7af937ec8c2b2587aaf23c20189cc215643ee9129f3a1c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "301e1ead-6388-467c-9b79-96386958a537",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0a59c7604eb11c358dfb760d06d7800fl-m794930252rd-w2000_h2000.jpg",
            "hash": "28cee8f6e0f1010255f590b40d11ae3bbe290b167cd06d2ee900d7b06bce1239"
          }
        ],
        "text": ""
      },
      {
        "id": "9a62007e-3274-4f7c-b5de-1a94bb65ba6a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b329d6a7292208e29e10d51dc5585b7dl-m3128234114rd-w2000_h2000.jpg",
            "hash": "f4a4a19ed8bdf61a2b7f66616fd283d0f673b2007765576aa4d501c3dcfc21b6"
          }
        ],
        "text": ""
      },
      {
        "id": "fc6c6e73-3be5-49eb-a8e1-91b00deac4a3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/918cf48d43505f8f2952dcf0306910a9l-m136251520rd-w2000_h2000.jpg",
            "hash": "7e5466a09672b0bcf4892f4f4569c87745eb0e8f20f407059e2e485ddd9a9a15"
          }
        ],
        "text": ""
      },
      {
        "id": "8766575e-97d2-4c5d-9578-b2a2b86bd4c3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9b5448295bff51132bb9cd931422dffal-m756790582rd-w2000_h2000.jpg",
            "hash": "3c9f654e03905ff8a402daf9d744184d8fceae8ab110ec19d52f19ef1d97a5cb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "301e1ead-6388-467c-9b79-96386958a537",
    "id": "53f83406-352a-4380-9eac-ddac9a2f511e",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0a59c7604eb11c358dfb760d06d7800fl-m2323448506rd-w2000_h2000.jpg",
        "hash": "565c4fea80ed72d5be6b9e316e6146fb4eaaf1ffa174dcec2563dcd7468dda38"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "500b8dfb-c1ca-4000-8787-4e589581c7ab",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/663e/18df/9b5d/9800/01ac/86a9/large_jpg/maerimhouse-archdaily-12.jpg?1715345663",
            "hash": "1137ee0ca7ebcfe1a8e32065bcb40dc7b5d4f37b2d5ab0d0314218f73f9aa193"
          }
        ],
        "text": ""
      },
      {
        "id": "93e6d65f-220f-4f0b-b1ea-76b10c96a20b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/630c/f876/3362/c930/708f/066b/large_jpg/rolo-house-alain-carle-architecte_19.jpg?1661794478",
            "hash": "503f94c59012642af5d9cf328df8a3a978ae1f32a55707f775d64ea1eedab691"
          }
        ],
        "text": ""
      },
      {
        "id": "44ffa947-23f2-43be-a1ee-02853f8ba486",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/08/mygunyan-by-the-circus-matt-gibson-architecture-residential-extensions-melbourne-australia_dezeen_1704_col_21.jpg",
            "hash": "6c46cb8a13c418e24c833dd85223936d450ea225006ddba98f70c691e26bebb6"
          }
        ],
        "text": ""
      },
      {
        "id": "d88dab27-1eff-4d91-a2dd-cb66b8fccc22",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6384/be34/27e6/1701/69f8/5d92/large_jpg/briarcliff-residence-iannuzzi-studio_30.jpg?1669643917",
            "hash": "cbddd15acf7253d06dd947d2f2a930dc6c13930c95ece6adb75b971498024b75"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "500b8dfb-c1ca-4000-8787-4e589581c7ab",
    "id": "71795cde-9012-439a-8c13-e364c8eb79b1",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/663e/18e2/9b5d/9800/01ac/86be/large_jpg/02_plan_1.jpg?1715345939",
        "hash": "49c02d9cc9ccb730691986ce6465da1f70233209a21fad3021c7437c95bee7fd"
      },
      {
        "url": "https://images.adsttc.com/media/images/663e/18e2/9b5d/9800/01ac/86bf/large_jpg/03_plan_2.jpg?1715345985",
        "hash": "f16694e4e9c62aa912cf7c83f43023f306f0f05bec4ea922c2762721aa302574"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "912fbd56-8d04-4cee-8879-8d36f91f4de2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/564a288a2307df559d971f8910fddd80l-m1022363707rd-w2000_h2000.jpg",
            "hash": "b1ed2e297b860f11e6254e6eec69b9418b4c6e3a5c231ca79bd4d64320fd1d4a"
          }
        ],
        "text": ""
      },
      {
        "id": "9f8b5905-4887-48ed-9b25-51926ecbf6b0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/16c0e8e86e39ec0e93f9f5b2aa6fb6bal-m3976048935rd-w2000_h2000.jpg",
            "hash": "1fb96cb43f18abc7dc46ecc2d3ba174e0cdb511b0e725c455249cedeba8ddd20"
          }
        ],
        "text": ""
      },
      {
        "id": "62954748-9d30-4838-b2aa-43e3b2923e5d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/37e7afa6d66be77f43807e5982e86863l-m3427624678rd-w2000_h2000.jpg",
            "hash": "2b5606bd49a972b2d41a6ae54735fad9a83c8c2ebcd55973a5e4dea8959f39c6"
          }
        ],
        "text": ""
      },
      {
        "id": "a920780b-fb3e-409a-ac1c-e72fa7e15442",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9a8c28e9891b7dc54d95b7fddeccb493l-m3658346944rd-w2000_h2000.jpg",
            "hash": "e28f5b17cfa249ef2ef0d1694526c92a76b4da88284f37909f1ce4ba0f36ca80"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "912fbd56-8d04-4cee-8879-8d36f91f4de2",
    "id": "207e6f79-1c6c-41b6-b0c1-8e3b6a342572",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/564a288a2307df559d971f8910fddd80l-m1440037630rd-w2000_h2000.jpg",
        "hash": "3d1e3bd9061a616e7de31ff78b906ce57840844dd27e6868550e1d56140f61e3"
      },
      {
        "url": "https://ap.rdcpix.com/564a288a2307df559d971f8910fddd80l-m1486368796rd-w2000_h2000.jpg",
        "hash": "62a37fe37281edfa2e33625ba32b963cce4fba955ebb71f67ac76e949b6884a3"
      },
      {
        "url": "https://ap.rdcpix.com/564a288a2307df559d971f8910fddd80l-m3279474587rd-w2000_h2000.jpg",
        "hash": "e015dcde4fc550b634cfea381972dece25340083b3a4e7612ff7e643345115b0"
      },
      {
        "url": "https://ap.rdcpix.com/564a288a2307df559d971f8910fddd80l-m4015895655rd-w2000_h2000.jpg",
        "hash": "894c8b5bd370e3ebc349d2452767a8e96662532b90b10fde91d3bc9c3faaaebb"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "dd38f2f7-7fff-4b65-8ec1-67d6ee3ac0d6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/52bea82bebca220d066139e6dadde213l-m4015214017rd-w2000_h2000.jpg",
            "hash": "63468be8ddd3d9dab2b8faba8878bcfee1cffcb0332d92c00847b1f0478e792b"
          }
        ],
        "text": ""
      },
      {
        "id": "f0ddd521-6d6b-432e-b4d8-b743c5e62f94",
        "images": [
          {
            "url": "https://ap.rdcpix.com/43fcaea5e188cd4cb301bc4ec2c78c90l-m2464829602rd-w2000_h2000.jpg",
            "hash": "cc518f0cf6616d5a56fdfacd65cb2913c81aa276c3a9c0ef53f81f0d9053354d"
          }
        ],
        "text": ""
      },
      {
        "id": "702f5128-3dda-4709-a885-c31307da4243",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3c2760312e8b16ee9e8fd8d3818bfdfcl-m2340391483rd-w2000_h2000.jpg",
            "hash": "656a38b302d2658bf8aea18e6c6acb7f59d1cbe77572bf6f538c2f7f4f595af3"
          }
        ],
        "text": ""
      },
      {
        "id": "fdfd0e4a-752b-46e3-b2a9-3bf9381f3d5e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4eb227259d96cd360f2ac806839c16c7l-b2465682903rd-w2000_h2000.jpg",
            "hash": "d60ff917ca3f933eaf5cdeef13f8fda55122b25b656832539aadb2744d9448e7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "dd38f2f7-7fff-4b65-8ec1-67d6ee3ac0d6",
    "id": "0ca5cac5-2dad-4d50-b569-901524703415",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/52bea82bebca220d066139e6dadde213l-m1094167871rd-w2000_h2000.jpg",
        "hash": "eeedfe556ce784d985f31ef9314370d83f62752adc437a3c11d7e95d1ad21f86"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "b4804637-49d6-48c6-95f1-c53229cd1853",
        "images": [
          {
            "url": "https://ap.rdcpix.com/48efa7ffcec1afde0fc62262c298f248l-m1712019304rd-w2000_h2000.jpg",
            "hash": "89260e62d1c71df9ff826d457c97723c2a8c040bc6d1845eff5fe64646023516"
          }
        ],
        "text": ""
      },
      {
        "id": "6780fdd2-59d9-4368-bb2f-55fd2fcf84f1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b31a63b944aa2adc4020fe7d4cc6d49el-m2374240455rd-w2000_h2000.jpg",
            "hash": "771d9c47d4e2c23ba5a0528d7ed2772b4a123296bdf48f66584e83d5359ba8c0"
          }
        ],
        "text": ""
      },
      {
        "id": "8eccc847-ee17-4582-98e0-9b9b601c32d3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e1f384dd437dd85151d848d1ccfa36cbl-m1615654708rd-w2000_h2000.jpg",
            "hash": "cc3de22146c027e26d5500d76ddd08b7ad7aa950ac7c1c7badfe76c32184ab0f"
          }
        ],
        "text": ""
      },
      {
        "id": "61b2dbca-860b-4550-bc23-511a11457eb6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7af4df74d8ebbc6b2bcda022de41fa5al-b3611697703rd-w2000_h2000.jpg",
            "hash": "3509af0c87ef37670e03e24362b8244089cf9d21d0e5096b3ca16499b84add19"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b4804637-49d6-48c6-95f1-c53229cd1853",
    "id": "1f7082cc-4683-4bdf-a77d-89fa5cbbe46d",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/48efa7ffcec1afde0fc62262c298f248l-m1958801066rd-w2000_h2000.jpg",
        "hash": "fe26d4d0e8f3f9a29241b1361001759afdf3746c68eb77217384e38a61a6586b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "87532f77-be1b-42fd-8018-d61ce0a7d40c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06b497ba998f7effe66bba0726bad216l-m237178472rd-w2000_h2000.jpg",
            "hash": "fcae9320629dcd45e8979d7f7c8b0a6c079b5fc0dc1153a1e42dfc4aa535716b"
          }
        ],
        "text": ""
      },
      {
        "id": "d87d1b7d-f552-4d8f-95eb-15855d92572e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e7987e285d1d2e7b2a95532215e135e1l-m3211040147rd-w2000_h2000.jpg",
            "hash": "0a4a9e9c7a34703f4beeaacfa6344159a47597a42ab38b631d1df66cdc8f34e6"
          }
        ],
        "text": ""
      },
      {
        "id": "1462dc83-9acf-4cb2-9ed2-34032d4e6ce2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f3f26a62580db810373b0d2155a21290l-m807377951rd-w2000_h2000.jpg",
            "hash": "7a68b8963922e125b7d7f8b5d927c6111f2bf38b807b370f77728f2bd5fd8e7e"
          }
        ],
        "text": ""
      },
      {
        "id": "949fc101-cc61-450c-94d1-3c211873bd37",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6a3374b488b8f04a8db056c4af8323cdl-m3636680982rd-w2000_h2000.jpg",
            "hash": "7068b33d8ee1455e0317fb12f98a9c47aaae3c332b5ada2d0848eb9a730d6c8e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "87532f77-be1b-42fd-8018-d61ce0a7d40c",
    "id": "84a337d6-98bf-4b96-997c-4295cf84f7d4",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/06b497ba998f7effe66bba0726bad216l-m3146581707rd-w2000_h2000.jpg",
        "hash": "004e58a34cc268cdc3bb0588270b95a14c5e7a0daee5970bd57ec19b4dc0681f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ac2fd534-4efd-4fbe-948e-f722af83562d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8349f73e761144a1b576e1c38e4d683el-m987682440rd-w2000_h2000.jpg",
            "hash": "94a90ef2e54c36b5c5980b249b9c9b7f3196b5f6f16e0a4aebf7e8d1536337d6"
          }
        ],
        "text": ""
      },
      {
        "id": "af2215f2-17d1-42d4-b270-5ea42a61b960",
        "images": [
          {
            "url": "https://ap.rdcpix.com/851f422e7d612acba0e4a3ea806b5292l-m2324185163rd-w2000_h2000.jpg",
            "hash": "2e81f396922602284e20f666fc3af240d9d4c521601930be22288e40e022a601"
          }
        ],
        "text": ""
      },
      {
        "id": "cd7dc81a-e353-442c-a602-3e63e7361e0a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/34af87d113dbfcfd4dd86f02d65cb6cbl-m144018966rd-w2000_h2000.jpg",
            "hash": "50a6b27eb1e958da070ad793542076a25009436fb31ab9c751dabc5905d8ff93"
          }
        ],
        "text": ""
      },
      {
        "id": "aba31492-2ad5-4246-bec7-7935f51c9b23",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f5a8ae789f7df5afbb5712cb7008c817l-b3573643784rd-w2000_h2000.jpg",
            "hash": "171917911ae069e27e3b632be4238e0c3bedd418e66512b1e3601e875cb11bf1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ac2fd534-4efd-4fbe-948e-f722af83562d",
    "id": "e22f9665-3c73-48ce-a9bf-d3a20f1fb7fd",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8349f73e761144a1b576e1c38e4d683el-m2497887099rd-w2000_h2000.jpg",
        "hash": "44a09dac86460934f6deb0026dd0db43d3fbd910954da5f3add0fde0f7adfaa2"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "878c2802-a6f0-49b4-9995-0b52d52c8243",
        "images": [
          {
            "url": "https://ap.rdcpix.com/262b9a0838ddf8d2cd3337ad6e2d98d5l-m341662863rd-w2000_h2000.jpg",
            "hash": "9b8a0b064f1aafe008c8cc6620842a348e28b5effa120b1efab8a54fab1c7b72"
          }
        ],
        "text": ""
      },
      {
        "id": "79d094a1-76e2-4e90-90ba-4784e7a5ede4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5dd2743c6debac2cc1926d5c04cea87el-w3333948699rd-w2000_h2000.jpg",
            "hash": "9d82526ebc657485dc5dbec3f82ee565a7230dc27dc1a0500bd7a0b2122ef94b"
          }
        ],
        "text": ""
      },
      {
        "id": "991aeb85-c168-4c48-8c54-bd0fe6dab6de",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ad08ed5827f87b4fa040ae427adcbd8al-m1126478567rd-w2000_h2000.jpg",
            "hash": "2d2f6226e3465700e3bdf0897cdd47cd3b328ee6a608bbe01c0e1f8eb8164075"
          }
        ],
        "text": ""
      },
      {
        "id": "625d4c81-2587-402e-9c31-1de65d050f74",
        "images": [
          {
            "url": "https://ap.rdcpix.com/dd335819d295ecfbe15485422180a007l-m3233458407rd-w2000_h2000.jpg",
            "hash": "98748aab1d8a268a40c6fe6fb6b92889bfc445df3616005040c06e85459221b8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "878c2802-a6f0-49b4-9995-0b52d52c8243",
    "id": "91f0cbc2-8281-4397-a393-0a70212db881",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/262b9a0838ddf8d2cd3337ad6e2d98d5l-m1018402092rd-w2000_h2000.jpg",
        "hash": "78285c868ebe4f6b67dc091925179e23ee100717c72920f3ca0a0e2f7efaff7d"
      },
      {
        "url": "https://ap.rdcpix.com/262b9a0838ddf8d2cd3337ad6e2d98d5l-m869541370rd-w2000_h2000.jpg",
        "hash": "254c87fd8be928060c0b158a1f824b022edb0486ba405394ad4a05af3a47566e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "98e05204-683b-4e44-847b-54722ed5d48f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8073de4863b40141a0191aed4fb2716cl-m278331466rd-w2000_h2000.jpg",
            "hash": "fec89cf80804f4297e0d07c381b053d997fd7472719ec245aa76b302bb109e21"
          }
        ],
        "text": ""
      },
      {
        "id": "5070fa67-c079-4277-b02d-457956abd209",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d4736af2a8f0bfd57b87c4b2c1e64a96l-m291155978rd-w2000_h2000.jpg",
            "hash": "5b411f82fd9e3bc9b774ea517bd31ee84cbcaeea5a118fec05e0d27e21b1034f"
          }
        ],
        "text": ""
      },
      {
        "id": "1b74730f-ed55-403f-8582-9922f14340b3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c92cdb21c7b43253da6fb2dd937ca46fl-m1815182604rd-w2000_h2000.jpg",
            "hash": "cfaf2eeb5bf90cd00a7e730d18efa53b61986f6c8f27573c9e1e9516f9cfd01e"
          }
        ],
        "text": ""
      },
      {
        "id": "337149a8-e71a-465a-9fdd-30044bf32d54",
        "images": [
          {
            "url": "https://ap.rdcpix.com/415511127bb1ee914e1a12196fc7b743l-m1843925571rd-w2000_h2000.jpg",
            "hash": "f870ef6d78d0ccceebb07b6fe89de5a278e3e98ae7156288fd3d8a3d0fd3201b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "98e05204-683b-4e44-847b-54722ed5d48f",
    "id": "5e32b947-a8a5-4c94-b394-c870a2a751b2",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8073de4863b40141a0191aed4fb2716cl-m1744555270rd-w2000_h2000.jpg",
        "hash": "166c787e000e14a460c19915655f25dff40412615db082280f0ff1787ddd285a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4f3e9937-dd3d-476d-b459-f84ee81c409d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0f595668a4587471bbe0ccc69fcc2844l-m3928394413rd-w2000_h2000.jpg",
            "hash": "b84ba4b479168f8ff1c3523b967ad10f3a99d960f192fb77f166a9b7f296391c"
          }
        ],
        "text": ""
      },
      {
        "id": "f28f23ce-a164-45b6-843e-30ceb55a6ec8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5180f609bbf0c7c52f53e7dfa93d1879l-m3888797rd-w2000_h2000.jpg",
            "hash": "527dbbfeb34f6a553d2993ab735c7e6433b4dd6e0fd02f9165868ca628b2caa3"
          }
        ],
        "text": ""
      },
      {
        "id": "ee09ccbd-c65a-4045-a33f-1de5b1901ac6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8da91f110eff4725540cab72c84c2a68l-m619436895rd-w2000_h2000.jpg",
            "hash": "8371fcf9a1d70c0d3cce86a04cc49edb0d8eb1648bcbe8a433b194bf12354528"
          }
        ],
        "text": ""
      },
      {
        "id": "4a2773dd-88bb-49e3-8ed2-a7a6c1f46b3d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c15a9b5d0b70426d558cd48343da7400l-m2383560654rd-w2000_h2000.jpg",
            "hash": "4af3fb1414b0134bfe593fb7e7b0fb3c27f2f1b2f55b540968abb625d1c8de1c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4f3e9937-dd3d-476d-b459-f84ee81c409d",
    "id": "ec45f6b6-3476-415f-b90d-bd37ef661dd5",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0f595668a4587471bbe0ccc69fcc2844l-m77004995rd-w2000_h2000.jpg",
        "hash": "7516ed5b3db1d54ad40a2c37cdb8f468c6e3269dd27386258053db83ef217e1e"
      },
      {
        "url": "https://ap.rdcpix.com/0f595668a4587471bbe0ccc69fcc2844l-m921846413rd-w2000_h2000.jpg",
        "hash": "b97a18a1d2f4b107f9eaa3da0ba6dcbdf4024f2a8e415d96d24e52a0ac9a8f47"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d5f76811-3939-4c75-803c-ff940ff2d4aa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2523e4d91e9a5123e46d2d108377aa24l-m1384172717rd-w2000_h2000.jpg",
            "hash": "61e878745453255e07770a57bc94f3ee6c2ec412c7bdeb8c1cee5753cc81c346"
          }
        ],
        "text": ""
      },
      {
        "id": "b8ef94b0-a0b4-4242-a47f-085ffea1ce81",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fe1093f3d98c7fbbc0be908b8557e2d9l-m2524428126rd-w2000_h2000.jpg",
            "hash": "f4ec812b7c97320a0c99b8d7783c923ca2484495dc55e1e538b9b5ea25d8ff4a"
          }
        ],
        "text": ""
      },
      {
        "id": "21f6bbbe-4774-4600-9eee-7e206f038fca",
        "images": [
          {
            "url": "https://ap.rdcpix.com/53606d9517ce0856ff0b9bee946ac10cl-m359619528rd-w2000_h2000.jpg",
            "hash": "77eb6a064a67f55f4482e6a08111d31f759937c95d8c06019aab3e76777ab1ac"
          }
        ],
        "text": ""
      },
      {
        "id": "de12bb2b-9a34-434d-9216-92afd25ad057",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d14152f98407d87684d4872901b2b400l-m2308715797rd-w2000_h2000.jpg",
            "hash": "b84a0a81cb347dd8249592eaaa8490ec94524b59c7463909bcceff34fe76bf40"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d5f76811-3939-4c75-803c-ff940ff2d4aa",
    "id": "6456c15b-0a8b-4504-a4ef-650eeaf68faf",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/2523e4d91e9a5123e46d2d108377aa24l-m4039968036rd-w2000_h2000.jpg",
        "hash": "55944f128685831bd66751dcae778727c86a432cf0e2adff7f2f06d6ee0b8aad"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "38b99505-fce7-40ef-8acd-7775b40ef528",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cae5a597a8b6c5cf45ecc6e550737ef9l-m709004388rd-w2000_h2000.jpg",
            "hash": "f2f5573f4000f4da04d56d78618811659c9df61320c8f678f55093cf607e295d"
          }
        ],
        "text": ""
      },
      {
        "id": "bd5622a1-2c44-4d91-8338-b0d895020388",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f42fe747e2c8be35b43caa49fb15dcb2l-m402437415rd-w2000_h2000.jpg",
            "hash": "2b945df182520a9b1ebbc3b086a7c43918c2650eff62a90826e6203a8b14a608"
          }
        ],
        "text": ""
      },
      {
        "id": "edb2e0d9-c6c6-4a47-8817-8ce5a1836550",
        "images": [
          {
            "url": "https://ap.rdcpix.com/77525a3108125a44fb58c98654f7e5acl-m1853683584rd-w2000_h2000.jpg",
            "hash": "62c468dcbaf5b5068e550caf668d1d4790397d796204e44d58d8b149c4992342"
          }
        ],
        "text": ""
      },
      {
        "id": "bf805cec-ee64-45bd-b13c-47cc7ab5cccc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7b06e07e063e0c992d1727d26eadaef9l-m1828645097rd-w2000_h2000.jpg",
            "hash": "34ee05560fd2d918960a53139f4fef93567bda4c8c978f665e4c038c890f0110"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "38b99505-fce7-40ef-8acd-7775b40ef528",
    "id": "34e82abe-5607-41fd-97ee-82984f7a2af2",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0e912015cf0d4e66f7a6045bb479d861l-b238333576rd-w2000_h2000.jpg",
        "hash": "d9e59078a39e3c2c394ac532c3732f9f5fc58f17eb69f6bbb65bba162f2d60b8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6103a073-54ae-40a2-b378-215a939ed0d1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6ada6c6bc1674fb21d6682a822ea6c0el-m4013734539rd-w2000_h2000.jpg",
            "hash": "e0163afc9db0a222e702d3eb9160a27130e490514b944f361787503beaef9c57"
          }
        ],
        "text": ""
      },
      {
        "id": "d585af46-80e2-4025-9bf4-99646ae1d844",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4db3d345c941203dda63731d3e053df3l-b2914428333rd-w2000_h2000.jpg",
            "hash": "9826c1a3483fbe8119cfdc1fc97bd6c57b8c5354df591c17f6d0347dfe6ee11c"
          }
        ],
        "text": ""
      },
      {
        "id": "88244fc2-2659-417e-8468-4a2832ed5910",
        "images": [
          {
            "url": "https://ap.rdcpix.com/123294296085ae28a5716138b0b8a59dl-m2174239756rd-w2000_h2000.jpg",
            "hash": "fa51ddb184c4813edb7ad8496ee3b3360fb1e3cfd70b5f64b0239a73faf4ad31"
          }
        ],
        "text": ""
      },
      {
        "id": "9a028fcb-bbde-4659-95a5-30534e0772ac",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b9130aa0741c3a2271d2255ec5b13c11l-m4211527625rd-w2000_h2000.jpg",
            "hash": "cfdbc808e9e2a08234246f02569905385382e5efc479b6db2424dc7f2bb3445e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6103a073-54ae-40a2-b378-215a939ed0d1",
    "id": "00b86660-a290-4287-b27f-eafbbeb0bed1",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/6ada6c6bc1674fb21d6682a822ea6c0el-m1245005957rd-w2000_h2000.jpg",
        "hash": "e146392ee3d39623a22af584e992d01003c83fff9c1312d56e5cf7b16817013a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e22bc0dc-bb29-4680-8e64-1e8a995aea23",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9cef5fab597c9c9d5067844389aa51f4l-b639824873rd-w2000_h2000.jpg",
            "hash": "b7ddf80229e99032ed4a5d21e8708cfbbdb14af7b85158f8cf9edc40494669af"
          }
        ],
        "text": ""
      },
      {
        "id": "53bef990-77be-4d58-afb9-4971e7122169",
        "images": [
          {
            "url": "https://ap.rdcpix.com/afcfeddcd0b191e279908b62a071e3a6l-b4053365546rd-w2000_h2000.jpg",
            "hash": "b161aa162d65042508aa662a073e2c0629ff23cad73a4c9dcabd10730a7dd28b"
          }
        ],
        "text": ""
      },
      {
        "id": "d839a832-d1a1-41aa-9eab-2cb9b1300e1b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6b647318e03a3b488300841ea5c1f648l-m2825599971rd-w2000_h2000.jpg",
            "hash": "5fe37124a913a94f3c06579a7e883baaa60a7aaef50368d416aed7295de7ed90"
          }
        ],
        "text": ""
      },
      {
        "id": "03cb2b02-66a1-48d6-b932-1a28c1d9d53b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d84ca4cba4a69d96b5cb9c552ef6f427l-b3113567713rd-w2000_h2000.jpg",
            "hash": "692ecb3bf542055f914b58bac5d58b7f725e9e7fbd62986638e85331a65fcd73"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e22bc0dc-bb29-4680-8e64-1e8a995aea23",
    "id": "cf9cdb35-f3c4-40e1-bc4f-a1114a6b3311",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/9cef5fab597c9c9d5067844389aa51f4l-b2539711612rd-w2000_h2000.jpg",
        "hash": "b320f5710da4876957bf21e33484bda4acf6b8bdac214873bee3df2d02b1b447"
      },
      {
        "url": "https://ap.rdcpix.com/9cef5fab597c9c9d5067844389aa51f4l-b806682035rd-w2000_h2000.jpg",
        "hash": "99406fe1437823743295304fd1d5262e52b16612c15c74bab00f4c83efca304e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a0099dd6-39c8-401c-b3e7-2a3bc5ccbc87",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2dc6f33f009871c563507a81764a77b5l-m4282561988rd-w2000_h2000.jpg",
            "hash": "56f2b6bbcc8fe4995157f969edb864ea4017a6d6ef414fcabc7f7a6726fc30ef"
          }
        ],
        "text": ""
      },
      {
        "id": "d81aba3e-cd96-4d90-ac07-2e80bea17d63",
        "images": [
          {
            "url": "https://ap.rdcpix.com/878e9a97a089b3da30a539f093e6e2e7l-m1616974895rd-w2000_h2000.jpg",
            "hash": "bf17de6ea9bdfbf9cc916e3bb241faa15119d717f839d32dbe9b2c8040823dd1"
          }
        ],
        "text": ""
      },
      {
        "id": "ee0d627b-e54e-4800-8ff3-23ba60ea97d7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6d2ba061611ea3c2d0c6362c1eb0c34cl-m1309805116rd-w2000_h2000.jpg",
            "hash": "ed6037b7195a5abefbcaab950bd86aa978225046c14b4d0a8b0ce2300adbf10e"
          }
        ],
        "text": ""
      },
      {
        "id": "12f410db-6fae-4f18-9df6-5e8d9c0455da",
        "images": [
          {
            "url": "https://ap.rdcpix.com/79a64b9985c14a28830c1a50a63ded0dl-m1087251065rd-w2000_h2000.jpg",
            "hash": "1add4dc7b65648939772dd7697207ada848a0dd84bdca4194e8e33527c46f1ac"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a0099dd6-39c8-401c-b3e7-2a3bc5ccbc87",
    "id": "e35cf9c6-2400-46d6-a409-a1f9799fdef8",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/2dc6f33f009871c563507a81764a77b5l-m3926779667rd-w2000_h2000.jpg",
        "hash": "431a55d9192660148db872ebbb1c8cff51dcdb8006d2c52a1e57cb0afecd5ec2"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "62fae096-53ca-4946-bcb8-d7ffa6a0f1bb",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/10/dezeen_20th-STREET-by-SFOSL_4.jpg",
            "hash": "3d2f2812357aeca5fe4766dcceaf1e0415cb2e59cbdf75afe904a2277ef782e3"
          }
        ],
        "text": ""
      },
      {
        "id": "2bb817f4-241e-4fe5-b581-8f458f164909",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/08/alamo-square-residence-jensen-architects_dezeen_2364_col_4.jpg",
            "hash": "a62069f0e338864f316a7dcf385d1b338433eab9a827a87a7a6423778e9854ea"
          }
        ],
        "text": ""
      },
      {
        "id": "f9648fef-3c5a-4717-9ef0-567678d35fc0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/79ec1ae166284083f557dc05a47e3289l-m2985765728rd-w2000_h2000.jpg",
            "hash": "a67695b06a933b7878444dd6bb843eb0a0c0f2d64ec459fcd9b5a54298780645"
          }
        ],
        "text": ""
      },
      {
        "id": "077ab93d-1a89-4875-a853-8bd1f185cb44",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/06/twelve-tacoma-aleph-bau-architecture-residential-toronto-canada_dezeen_2364_col_0.jpg",
            "hash": "bfeac5655f843733bbf58674ed9a05af79e7f5d197a3c908915258af81060065"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "62fae096-53ca-4946-bcb8-d7ffa6a0f1bb",
    "id": "f4c0222f-007f-458a-a83e-6c9d28d16c99",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2012/10/dezeen_20th-STREET-by-SFOSL_p1.gif",
        "hash": "2ed982ed4f1c8264d8cae3ce0df100c373371631b3f6815c4827f5ec0ac76f3c"
      },
      {
        "url": "https://static.dezeen.com/uploads/2012/10/dezeen_20th-STREET-by-SFOSL_p2.gif",
        "hash": "073b97f1fe2f2d15f6836e1ca1c1897784e3e29dd8a4a30ddcdbf4211ff7ac42"
      },
      {
        "url": "https://static.dezeen.com/uploads/2012/10/dezeen_20th-STREET-by-SFOSL_p3.gif",
        "hash": "a64bdc313dc93d6e72dd060dd1587304afbf13c475eb6bf38876d1fd2dedd685"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0fc17a78-7c20-4bd6-8d0d-c99b82da9232",
        "images": [
          {
            "url": "https://ap.rdcpix.com/25b8e9ae9280d9085e0f9e9d85834489l-m1949686625rd-w2000_h2000.jpg",
            "hash": "8dce6681ceaaeb08eccd1b18cff460f7e2b6d411e1261a9149d7aa88e52c1d1e"
          }
        ],
        "text": ""
      },
      {
        "id": "1c0e462e-2164-4a77-b743-400cdcf50251",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8e9cb05bb95a6bb662c3e2bd7605c160l-m3105798346rd-w2000_h2000.jpg",
            "hash": "7a8d59c83fbfa372b4ef3e1c79b98d4b65907b24489216452b7f6d2e6b06ab96"
          }
        ],
        "text": ""
      },
      {
        "id": "78beccbb-25d9-4371-962a-ccff83a86d7b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fb65a175a6fa4e51d08fe0346bd8adefl-m1126063627rd-w2000_h2000.jpg",
            "hash": "01a5dcfa7c9d605b82a1e9038edc6d25a1ad8730c8ff782767c42e0690dbc06f"
          }
        ],
        "text": ""
      },
      {
        "id": "1bb4617b-cc62-4966-aa3c-e125c935c4f1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/81bbcb1970a071e4b1ed27a23f40b176l-m3154960839rd-w2000_h2000.jpg",
            "hash": "723b077198f55e13282de6590b31eadf7ca0bb68b397ff26a2b7bbaba99d7c14"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0fc17a78-7c20-4bd6-8d0d-c99b82da9232",
    "id": "90df1600-7bbd-4ab5-9299-06ce6500a513",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/25b8e9ae9280d9085e0f9e9d85834489l-m2261403075rd-w2000_h2000.jpg",
        "hash": "869c04ceb357fd02e21d860db6eac6fd8f28b888a39f9bc0a477ced37fe50713"
      },
      {
        "url": "https://ap.rdcpix.com/25b8e9ae9280d9085e0f9e9d85834489l-m2738883313rd-w2000_h2000.jpg",
        "hash": "e5aa585ec6670719cecff00f8667769d1cf27c6159383bded488abb9896ba07a"
      },
      {
        "url": "https://ap.rdcpix.com/25b8e9ae9280d9085e0f9e9d85834489l-m3631800936rd-w2000_h2000.jpg",
        "hash": "16cc75001cf4caa1f114e689167b825bb5ca7ee069c3757cdef82f9ddb372dff"
      },
      {
        "url": "https://ap.rdcpix.com/25b8e9ae9280d9085e0f9e9d85834489l-m4226805651rd-w2000_h2000.jpg",
        "hash": "b288fb920ee0f859b82741d1b1fbed8741a0d4f416bd5e61f0f292dbc8732ac2"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "eb94be0b-83b0-4708-bc21-acdce4d6ea5d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0e4eba287377404ef4a7592788f91c48l-m81863302rd-w2000_h2000.jpg",
            "hash": "2cef46f468b0088be8e0c1805c1e472b1e6063d9e2ee226b76c1f016dfeff49b"
          }
        ],
        "text": ""
      },
      {
        "id": "1c844ee6-a797-4d10-913c-cc2b913b356b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/50acf7728887f3ff1abc4d9d41da26cal-m2375443199rd-w2000_h2000.jpg",
            "hash": "d7bf41e0b8c85419decadf1408be208bc61b24230386366e46bf89555bff8bf8"
          }
        ],
        "text": ""
      },
      {
        "id": "e7b06c29-20de-4e9d-8f41-d769f2090c9c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/25069775098d5dc7b7d346aa1eb55ea1l-m3989236982rd-w2000_h2000.jpg",
            "hash": "1ece6fc770ec97e38f0c0ec5015d92b0b7a91ef096cf06ab966527567f211f69"
          }
        ],
        "text": ""
      },
      {
        "id": "5cc1c0a7-9f39-47e0-ba6c-6e8752a25cb7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/54c92f8be77ca191a04e372b3d539de7l-b2657684610rd-w2000_h2000.jpg",
            "hash": "114c441e3b4c51e7dd3a214d86a246640f5fe91006d21385dcd110fb75c72d95"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "eb94be0b-83b0-4708-bc21-acdce4d6ea5d",
    "id": "935d4543-404e-4038-b4ae-641a7c0aba7e",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0e4eba287377404ef4a7592788f91c48l-m2186495711rd-w2000_h2000.jpg",
        "hash": "469a0d17f09fe4237ed53dc52e03149548fd63cea7ce3364e0ece489f874f97f"
      },
      {
        "url": "https://ap.rdcpix.com/0e4eba287377404ef4a7592788f91c48l-m2379395433rd-w2000_h2000.jpg",
        "hash": "a15c69980b07b5d769425787d5d465cc471ead949f2f48dcec0893b6b86658fc"
      },
      {
        "url": "https://ap.rdcpix.com/0e4eba287377404ef4a7592788f91c48l-m379965871rd-w2000_h2000.jpg",
        "hash": "75ae18b805f260e787473f4b777bacff2f16f6148756db12da8079c6e5469a59"
      },
      {
        "url": "https://ap.rdcpix.com/0e4eba287377404ef4a7592788f91c48l-m4257808924rd-w2000_h2000.jpg",
        "hash": "c81fabdcb7c3db61c562d877798a0924d543b05633d73f83b64302bec3b397b1"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ed47113a-2c20-4ac6-a7ef-223f231c7c9a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/048852134f2d1e2c257f21e1c63d8529l-m3843769953rd-w2000_h2000.jpg",
            "hash": "68e6e83704c93ea1f7e5ed1d66df2247668aaad292d01fe290690e5bdb2bdfb2"
          }
        ],
        "text": ""
      },
      {
        "id": "b3475edd-effb-4267-9f44-7e313a3dd5a9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/65e0023c7f8e07fd17467a085a626accl-m3542358567rd-w2000_h2000.jpg",
            "hash": "573935e1cdca8cbabe86ff3d85769e55423402491328044f7aa6ac3543e503af"
          }
        ],
        "text": ""
      },
      {
        "id": "bd674fbf-b706-4279-9073-5598191721b7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/23fe548667ecb1a62b0b85cc41a52895l-m2092473674rd-w2000_h2000.jpg",
            "hash": "53f8e0700bfea513c84af8d62bdb22fddff0afc2af95c1232722af569e0c7613"
          }
        ],
        "text": ""
      },
      {
        "id": "25ea6ed3-c7cb-4f2b-a8f8-8fc92d8297bd",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d1e3cb07f290d3d6549e195bde2405e9l-m4232466335rd-w2000_h2000.jpg",
            "hash": "94476b19089971a494deb2764c0e77c1b688aba80a01ce0942fd21cb3223cb80"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ed47113a-2c20-4ac6-a7ef-223f231c7c9a",
    "id": "3acdecf4-105e-406c-a2d3-16fdf076619c",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/048852134f2d1e2c257f21e1c63d8529l-m1236094772rd-w2000_h2000.jpg",
        "hash": "9e996329f9871957fc2162c60ee8c92599053db9f9108c779fcf5f5e5a260065"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "881d998a-4a40-454b-bef7-5d176580803e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/82c09abf54c31dcc486b0d8f1777edcdl-b2598773198rd-w2000_h2000.jpg",
            "hash": "a7adbcddf3d336a393b35cebe7581151847564fe2b4596a261896bf0a2f97cb8"
          }
        ],
        "text": ""
      },
      {
        "id": "19f4338c-6433-4019-926d-1f3e2b7cffc1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3bf884e1d7275359bbff2f7805a64ef9l-m714007911rd-w2000_h2000.jpg",
            "hash": "ef315f37be0d7dbddc4e79c442eb924dc00c3c3d95f8b17c241c25530d5d667f"
          }
        ],
        "text": ""
      },
      {
        "id": "7d53067a-a571-4fe4-ad93-ccbab517e3cb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/23d53e84f1ceb8c148300980a6d92ac1l-m4058195249rd-w2000_h2000.jpg",
            "hash": "9b9d0079992569c85ba632aa940ee9542470551f909716397da05a1f9b71cd11"
          }
        ],
        "text": ""
      },
      {
        "id": "50af4aee-c099-41af-9058-b2a11a5319b8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a82118948918c36300941bad67709c94l-b2876545961rd-w2000_h2000.jpg",
            "hash": "c9c66e9142c95fad72a18bfcc62303af22a32dca86e42ccd03dfd5ddae8de6bb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "881d998a-4a40-454b-bef7-5d176580803e",
    "id": "49d9aa76-b1b9-4aa5-91cc-11fdabe0f287",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/82c09abf54c31dcc486b0d8f1777edcdl-b3877891512rd-w2000_h2000.jpg",
        "hash": "7f787bfce5b78065410d9ceb7d3f891a79a3237bcac131a6af34a6e78c016f19"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1fa0a451-caac-487c-9161-f66937fc0b51",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b0654ac56597551e53aa42d9b4e83c11l-m3077961633rd-w2000_h2000.jpg",
            "hash": "1d60b54a545fc64b2e8961bfbdc27f0189dcd7e5f16224bc43082916cc543f4a"
          }
        ],
        "text": ""
      },
      {
        "id": "47600815-8a6c-421e-842d-dc2e10da87fc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3832cb2691fc10829c0d9a7bdbdd848bl-m2292070169rd-w2000_h2000.jpg",
            "hash": "c8ddcd4710621a9915bbaa376ccc1b771386aa3a50153a1b135d09edf43618be"
          }
        ],
        "text": ""
      },
      {
        "id": "14b65358-0825-467d-8831-ba128aebf6d3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5f55da10088900ab318e50ba1f7701fdl-b2154296427rd-w2000_h2000.jpg",
            "hash": "2830ca06cdf4cbbe4892813aef9b7134a2c915f3a7a7c233d834d018be1f3c99"
          }
        ],
        "text": ""
      },
      {
        "id": "6c1d5085-e5bf-4e6e-963c-0818b0ed7748",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d571dea45bbd6995d5bfb1d3c9bcf62dl-m3635112245rd-w2000_h2000.jpg",
            "hash": "e26c069b708266cf6dc1bc189a5bc8cc4b7bf7c43fd463f32095fb78caf03f52"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1fa0a451-caac-487c-9161-f66937fc0b51",
    "id": "559d3df3-83b3-462a-ae94-1891e2b83641",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b0654ac56597551e53aa42d9b4e83c11l-m1744659822rd-w2000_h2000.jpg",
        "hash": "c9a11039deef726708a44394fa0a4d89e53173f02374febe03b162868a5db42a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "93d4aa68-742f-474f-8551-cbb0a6fbc21b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ea794b833c02142cc289a863c13205d5l-m955986385rd-w2000_h2000.jpg",
            "hash": "9e76934e9536bc5ec8217924cfba6e37f8d974890273dde4fef6678444453e9c"
          }
        ],
        "text": ""
      },
      {
        "id": "38ca885c-101b-4dca-9515-e00279435d35",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cba576d767cb0aadd6c977109aa6e6f4l-m1023796167rd-w2000_h2000.jpg",
            "hash": "bbfec76998cf3b85ff8ef019715044a9fd048bef82a4afeeb29e6913c7a64c64"
          }
        ],
        "text": ""
      },
      {
        "id": "a5c329f9-c7bb-4d0b-bd64-72c7a667a6d9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9bbce89a6fd6704eda8430a888325580l-m1161326251rd-w2000_h2000.jpg",
            "hash": "f7b4c327000210d632b867e897070de3f8841842c2bbe932937192a6a57d7b45"
          }
        ],
        "text": ""
      },
      {
        "id": "6c3a1a46-8896-49a9-b601-a2bbd8df4a33",
        "images": [
          {
            "url": "https://ap.rdcpix.com/833543d1ac47aebd04f3146ac3206706l-w1124093116rd-w2000_h2000.jpg",
            "hash": "1c5af574531dbb522165c1c455ee51ed8fe0279c49355fb3b13ab80ac8a59d32"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "93d4aa68-742f-474f-8551-cbb0a6fbc21b",
    "id": "fb9d9765-2d9a-447f-ac40-26da18c66654",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/86279371f66389dbba73da32d43b98c6l-b1023069504rd-w2000_h2000.jpg",
        "hash": "ac006d4c8c965b6aeaaed99d0eeefc6bf724ca109b1a58a77bb57abf7acae5d4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "218de778-53cc-4682-a324-6c2d6fd660aa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/12696f8c492d966282c5f0fb8212e83cl-m130553567rd-w2000_h2000.jpg",
            "hash": "bd8eb991533fd6eb25c2edbf33efd873a1de22f058697d1d5c249474787f1293"
          }
        ],
        "text": ""
      },
      {
        "id": "0afd3a0e-de79-4db5-93b7-01b2e0e01b25",
        "images": [
          {
            "url": "https://ap.rdcpix.com/253094ca56032459c41379cfd64e15b7l-m3171298722rd-w2000_h2000.jpg",
            "hash": "1fc019bdf75cd8d842f88885e27ca9e82e7e69e5653e9837b845b8cd2af5ef5d"
          }
        ],
        "text": ""
      },
      {
        "id": "c7fef780-7927-4fc7-b8af-d55915af18c1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6caa57043ae77502a4379b7735436267l-m120981358rd-w2000_h2000.jpg",
            "hash": "0bba2a906882f1d3711cd6c2464f3a390a806887e0f78a4e5de4518bd40f6dd7"
          }
        ],
        "text": ""
      },
      {
        "id": "578a2044-dae6-47a4-a3a2-400ef2647397",
        "images": [
          {
            "url": "https://ap.rdcpix.com/299dc2d4236408d9a89b0c90f87fcfb8l-m484682025rd-w2000_h2000.jpg",
            "hash": "18ad21f4740353aed7b2877356f0229bf0face4f4c72f5aa321c2aa08fe37523"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "218de778-53cc-4682-a324-6c2d6fd660aa",
    "id": "76e96341-2edd-40a8-89cb-f80163198a38",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/12696f8c492d966282c5f0fb8212e83cl-m124799566rd-w2000_h2000.jpg",
        "hash": "0c28e1738dc5d7775a58a5f5085421a50682ff79bc9bf35d93bde20e7b4e8568"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "69b2e55e-3671-4fbf-98d7-218f76b0b1b1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/453f443a44c31625b3cd8ce99bdf9b7dl-b3222936105rd-w2000_h2000.jpg",
            "hash": "32ca66c0f56af091b38331a99a7aa83c9355325e35fdfd57905ef4ea67dcffa7"
          }
        ],
        "text": ""
      },
      {
        "id": "0f19eb2e-635d-4483-a455-9b83aa3bb3c8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3280d013e81c6df1fa7d586ac55fab7cl-b481296657rd-w2000_h2000.jpg",
            "hash": "9730896de2058ac533e1fbf8f49108d573c75625c900929e1dae0be39eaeb017"
          }
        ],
        "text": ""
      },
      {
        "id": "3c4763bf-97b9-434d-9ea6-84faf7819d35",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f186f577daac9f5e0338a60058e9bf8cl-b663508575rd-w2000_h2000.jpg",
            "hash": "f306ec9d6bc52bc0e8ff8d8d747aa958165614bb134fc8ea4a66af4914035f8e"
          }
        ],
        "text": ""
      },
      {
        "id": "73a8f257-3d3f-416d-84cf-31c81f38b47c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f960b9dd0a594077d4399a6ae3275c25l-m2746112159rd-w2000_h2000.jpg",
            "hash": "36567016a53df311d1786246985f6874922e69825543f6fa86d51b472e624e77"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "69b2e55e-3671-4fbf-98d7-218f76b0b1b1",
    "id": "44abce02-8d57-4af6-ba88-60ffb5138738",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/453f443a44c31625b3cd8ce99bdf9b7dl-b2018054629rd-w2000_h2000.jpg",
        "hash": "fbb8f7c94ca110d177a787071b9babf1a692614a013ca7a6150b6a5e5eda8b36"
      },
      {
        "url": "https://ap.rdcpix.com/453f443a44c31625b3cd8ce99bdf9b7dl-b3834886354rd-w2000_h2000.jpg",
        "hash": "afe4205e8e9be9c7dd7d012d2af7736fad936cd768d5a45edc0b1384d8109cd0"
      },
      {
        "url": "https://ap.rdcpix.com/453f443a44c31625b3cd8ce99bdf9b7dl-b3931082872rd-w2000_h2000.jpg",
        "hash": "29e1daff8e65fc4be1ac03476c9b050a8d6a48def1d4e07a2852a3bec6eb861a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "edb6e650-048e-4dc2-ae0f-1d029c82347a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2a76f48ab3425ee7489f8557c0564128l-m2984934875rd-w2000_h2000.jpg",
            "hash": "7e785e30a00394dbff4f6395c53b477109155b6b6edde36daa5958a0ba2e0e6b"
          }
        ],
        "text": ""
      },
      {
        "id": "f22e12cb-24c3-4794-b21a-437e8760f8a5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ab2dbd684c76a05ee05d369a565ec256l-m4025685999rd-w2000_h2000.jpg",
            "hash": "0cf7f91a5cb21c35cd2ab70942dfb9120a67be15a39df4349d5be35bbed940ec"
          }
        ],
        "text": ""
      },
      {
        "id": "bc0ffa53-0edb-45e4-99fe-773de689f20e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9c715887dc3e82054e92f7440950ba7el-m607483683rd-w2000_h2000.jpg",
            "hash": "8fad6bf0eed5203935205e623e5f9d69ff88631e7fb2f3c989689715702fa1f3"
          }
        ],
        "text": ""
      },
      {
        "id": "9d6de007-ac97-459a-a728-9fbb9b8f485d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/07dc29db91ae11595b7be6a8c12a7310l-b1709604539rd-w2000_h2000.jpg",
            "hash": "28e1e5c53ae4ecc99219276e0da76f5645ce13b8b084c27e2f983778c6ec726f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "edb6e650-048e-4dc2-ae0f-1d029c82347a",
    "id": "9c81ddd1-5ff6-4055-8a97-8b7fc911f4e6",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/2a76f48ab3425ee7489f8557c0564128l-m1082909135rd-w2000_h2000.jpg",
        "hash": "838c6e5abc4b83ef8754bbbab6412ffe17ce57e7435a9ad50c20efac4190fa1f"
      },
      {
        "url": "https://ap.rdcpix.com/2a76f48ab3425ee7489f8557c0564128l-m1379970002rd-w2000_h2000.jpg",
        "hash": "99e2c6555dbe5116cbc57bd8ca8bbb4873ec19470446d289f9a56032364179f6"
      },
      {
        "url": "https://ap.rdcpix.com/2a76f48ab3425ee7489f8557c0564128l-m926424794rd-w2000_h2000.jpg",
        "hash": "bf2ef2e5a95e696970086d84dd268e149c10afc114ea0a326a98f8dad4213a9d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0b327e91-7825-4965-88fe-bcb129d8d3b1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/58514586dec2240d8da27ca9995ef211l-m2935811450rd-w2000_h2000.jpg",
            "hash": "5ed05ba5b516aea92f84bdf21721f92c39e16cd08d1cfcf36e6d4f97c35eb349"
          }
        ],
        "text": ""
      },
      {
        "id": "7af426f0-e13f-4b2e-b7b1-2c38d7f6fdcf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1d156cdf2373bf061d8065af4d2e572cl-m692025725rd-w2000_h2000.jpg",
            "hash": "eb74bae3b07f447e8a5a074cb339c290ab78023166c5db4bc5e1daa1a26bde90"
          }
        ],
        "text": ""
      },
      {
        "id": "66c57f84-c099-4d2e-a01c-5c8ac9214a5d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/14508c1ac13fe541ee305d30a2075e34l-m3281363825rd-w2000_h2000.jpg",
            "hash": "6420bb5d12ab1d35d3e7a7a918b11c3e1392dd6fa04282b22d747f4ec734900a"
          }
        ],
        "text": ""
      },
      {
        "id": "166ca499-eb97-48fc-a8f8-eca8bd39d435",
        "images": [
          {
            "url": "https://ap.rdcpix.com/dc009774e5d98802ae97c6e217ea4900l-m1397076836rd-w2000_h2000.jpg",
            "hash": "8190180c1fa9ddf9e6abbab83a073bfd8761c26f45f298c15daa3cdf652f2505"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0b327e91-7825-4965-88fe-bcb129d8d3b1",
    "id": "b9f53efa-de7c-481d-b149-b435d5020059",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/58514586dec2240d8da27ca9995ef211l-m3558887273rd-w2000_h2000.jpg",
        "hash": "3c20169cddb6446cdc8165a6f30c1b974ac88f26c48c3fa45b99c0a0fcca7e2d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d3fb10cb-bf74-437d-bdba-df354588fa99",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0cfe804d58a77f9c944201057b3f1e73l-m2987001977rd-w2000_h2000.jpg",
            "hash": "29949b3d82ca405757f5d4917fa7ede9ddfbfe6eb5caa78eac8debfe1d85af5d"
          }
        ],
        "text": ""
      },
      {
        "id": "b1f8e3fd-792c-44eb-8c3d-6ab493e947ef",
        "images": [
          {
            "url": "https://ap.rdcpix.com/941bf4143d5b4a9fbc0a8682c97e0789l-w795151050rd-w2000_h2000.jpg",
            "hash": "b437771452dae6000df83784fe9063a04fb3a998ab4ebce843e62e58ff1b2f0c"
          }
        ],
        "text": ""
      },
      {
        "id": "7dc3a09a-aef9-4875-8120-16e041197aeb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1281adb3ec13c67d5350b22ff29c205bl-m1444007837rd-w2000_h2000.jpg",
            "hash": "de8c87e1f01d34f458d5229aaae3c1d6ce639ab6da146d18d7c4f7edd7cba1df"
          }
        ],
        "text": ""
      },
      {
        "id": "db15ef82-0b09-4bfc-8c80-d5d62f60eb6a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f41162ce84c9de9ccb5d9fd4067cf9d2l-m606523442rd-w2000_h2000.jpg",
            "hash": "fe42a80ab741100458b3c937647f69891be318ecc81fb891b893e67bb4a8cdad"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d3fb10cb-bf74-437d-bdba-df354588fa99",
    "id": "45194287-a0c7-4171-8a00-95d3c8458abc",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0cfe804d58a77f9c944201057b3f1e73l-m3986883630rd-w2000_h2000.jpg",
        "hash": "73c67ce76597bb403b4183e4bf83c9402370893e8a67304f011687e19322e59e"
      },
      {
        "url": "https://ap.rdcpix.com/0cfe804d58a77f9c944201057b3f1e73l-m838666907rd-w2000_h2000.jpg",
        "hash": "8d29788c1eb149f853ca75f44304de9549957de92b44f200be5d9f0459cf04bc"
      },
      {
        "url": "https://ap.rdcpix.com/0cfe804d58a77f9c944201057b3f1e73l-m996527760rd-w2000_h2000.jpg",
        "hash": "df34046aec0ca44efa8db2a2de551d0a86e3e4ecef6694292350382d71301d8e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1e0201dc-3b8b-4890-ba95-90e8620a92f0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8b57bfec818338cc553a22a3f3876e75l-m24065298rd-w2000_h2000.jpg",
            "hash": "847d819713ed9564f138da4e9c5403387b1931c5782c106aac50b9a0bb54eb91"
          }
        ],
        "text": ""
      },
      {
        "id": "12df4f5d-8038-4d73-9bd6-624354f4aaf8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/987e59bd3f9f30a91a22229a8c49f3a8l-m931395300rd-w2000_h2000.jpg",
            "hash": "d537df61f395ade33bfd6033d3de9423ef2ae6efcaea96ff0b3d03c9afb8965a"
          }
        ],
        "text": ""
      },
      {
        "id": "21efefdb-99ec-4b99-a4f8-dbcca149f7af",
        "images": [
          {
            "url": "https://ap.rdcpix.com/dc1564313f31522c73016b88fe7f992bl-m4213539254rd-w2000_h2000.jpg",
            "hash": "0bfa93cc85d42b04c61312c42ac0ba4e6527c734af163877a5bcb2a117f8b89d"
          }
        ],
        "text": ""
      },
      {
        "id": "40f15094-a909-4e2b-8552-355dd3d0330b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9d044a6517a175047cd30e6b3b4fd2e7l-m79039747rd-w2000_h2000.jpg",
            "hash": "4f14785ddaa08e9aa5e7db460f45e0ca6722d63d5667895d309074932ea928a3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1e0201dc-3b8b-4890-ba95-90e8620a92f0",
    "id": "831197ab-803e-4bbe-9540-365e08db2152",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8b57bfec818338cc553a22a3f3876e75l-m783533400rd-w2000_h2000.jpg",
        "hash": "fb2878163f29608b4a90d02fb71201f08b04829d654aab27519263e682373116"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "5b938633-91fb-40e1-9071-db37bb2e0f10",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4cf6e387288bbb8f5169ceab2b797129l-m2036911169rd-w2000_h2000.jpg",
            "hash": "839f829da21902dd904d1d59f6d7759096a314acc159e34640d20c1e7221ec8c"
          }
        ],
        "text": ""
      },
      {
        "id": "d2c32308-5353-4f17-9de6-2871a15244fe",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3b9f48a9697ca152204375933b6e79bdl-b2532161575rd-w2000_h2000.jpg",
            "hash": "ceaa30bcfef646553deb821985a1cf80d4894ff5ee7f4f448b2bdeb24c7cd745"
          }
        ],
        "text": ""
      },
      {
        "id": "5fa7f9d7-5328-4e55-90e7-06f2030dff86",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fb1743fb23b1f658d36e4193e8bd6734l-m1804293688rd-w2000_h2000.jpg",
            "hash": "a58f573fd13d526a598ed777abd263ed6fef0208054a3ec0c02014f7d35d9006"
          }
        ],
        "text": ""
      },
      {
        "id": "26eb5994-5573-41db-a984-c066f44d3c2a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ac519506bc34c33e84fc192c917c1e21l-m892354012rd-w2000_h2000.jpg",
            "hash": "1b9d3a3903cd3a8bfce71df9cd9db584cdf910d1c40294275bacd69a056202c3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5b938633-91fb-40e1-9071-db37bb2e0f10",
    "id": "cded4bd0-5999-4e5c-8b27-dea4e27d0a98",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/4cf6e387288bbb8f5169ceab2b797129l-m1708589051rd-w2000_h2000.jpg",
        "hash": "3b539916ba2fbbe895b133727e0321bdd5eddbbbead4f3db5b5eb2b2cc8b6fb3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "19f6f496-7e39-43b3-9e72-b56255238760",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5d747f1a5b9e2f9ddd06924907ce470al-m167434834rd-w2000_h2000.jpg",
            "hash": "5b918a3f94b6b97e488f204de0ca4aff768bc539658b48410e3c49467f8e3684"
          }
        ],
        "text": ""
      },
      {
        "id": "dacb2765-69d7-48e4-a7b6-4cabfdc28497",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cae97fed55a112add7e8718badee1e39l-m1677490965rd-w2000_h2000.jpg",
            "hash": "576539563c04ddb6a9ab0bb6a742b0640c2ebfe9cb45d27908caa4a05009837e"
          }
        ],
        "text": ""
      },
      {
        "id": "0b60cd36-59b4-4b3f-bc36-3a41326dfb4f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2d42838463cbd62619e9e491078f45dfl-m1150197534rd-w2000_h2000.jpg",
            "hash": "576813147982f1a5661e24692777fe5c62ea232637f67be240a8209a06d45e6c"
          }
        ],
        "text": ""
      },
      {
        "id": "281e2b61-2f8d-40f6-bed5-464a41232e52",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a2512ad2977f2baab12ff73663e1a4f5l-m3710802471rd-w2000_h2000.jpg",
            "hash": "72e59f900259f33ab79719c5945690f8f6951298c98973d964b9f04c1ca04777"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "19f6f496-7e39-43b3-9e72-b56255238760",
    "id": "9d36d96e-66ee-4ca2-8635-50c9bf121551",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/5d747f1a5b9e2f9ddd06924907ce470al-m1178436168rd-w2000_h2000.jpg",
        "hash": "5b09e8ee177bf1d309211b5a475dfd9012e2c7433292164ba87bc7b217a2092a"
      },
      {
        "url": "https://ap.rdcpix.com/5d747f1a5b9e2f9ddd06924907ce470al-m507186234rd-w2000_h2000.jpg",
        "hash": "78fe5a850d1b551711bf18fe56c3cb4cecea1a9cec3507c1e8550b4281fda01f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "fc28f9c7-79cf-4638-8ab5-02c856d7ffe2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5ffc/ba7b/63c0/170b/7500/0089/large_jpg/KPA_20-10-27_Peter_Paul-Hof_297-99-301-s.jpg?1610398324",
            "hash": "4940f046e12eb1cfcea8e79c9d1329ed0c93f25b3d391d1c1be6aeb5404bcb8a"
          }
        ],
        "text": ""
      },
      {
        "id": "9b515246-70db-41bd-8274-3ad8d8112e9f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6492/6662/cb9c/4612/2432/4b41/large_jpg/house-with-an-eye-studio-anna-jach_5.jpg?1687316109",
            "hash": "ec7ec0e137d7d72f48f9f2f593daa9bd91d5a4ad4b7b2d6d0823d08de8ca154d"
          }
        ],
        "text": ""
      },
      {
        "id": "883d1265-9bdb-4403-87db-58971f756b54",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/56cd/4ef3/e58e/ce8f/8100/0400/large_jpg/Mabire_Reich_-_62_%C2%A9Guillaume_Satre.jpg?1456295658",
            "hash": "c8e5ed8b595a0bfb9e372c77db4cac27a1637bfacd02ae7d59a839a29cacb7ea"
          }
        ],
        "text": ""
      },
      {
        "id": "17bf178f-2fbb-4028-a433-907e647525a6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/652d/613b/0e26/f35b/7b25/7d04/large_jpg/villa-minimale-clemens-kirsch-architektur_7.jpg?1697472855",
            "hash": "e4db93508263284d80acc86498299fb509d9dff18fc764ecb9f095af02142cbd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fc28f9c7-79cf-4638-8ab5-02c856d7ffe2",
    "id": "42362826-ee1c-45b9-8140-64e69b834de6",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/5ff8/b7aa/63c0/17a5/d600/001b/large_jpg/019_KPA_Erdgeschoss_M200.jpg?1610135459",
        "hash": "5ba8f8eee01f2fdd111b10db30dec37579eb8dfb602213e536f24793c68f2e08"
      },
      {
        "url": "https://images.adsttc.com/media/images/5ff8/b7dc/63c0/17e1/6200/0027/large_jpg/019_KPA_Obergeschoss_M200.jpg?1610135508",
        "hash": "bf371ebfb80b28d04622140eb974c4709e12bde311d80ac2f614da93bc765bde"
      },
      {
        "url": "https://images.adsttc.com/media/images/5ff8/b7fe/63c0/17a5/d600/0023/large_jpg/019_KPA_Obergeschoss_M200_mit_Schraffur.jpg?1610135543",
        "hash": "34b188725eab1617d4cc6b0fb9c25daeb80331fdf33fe0000a8d698f64d1241e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "01d978bd-6c09-4c3d-89a4-0b8401baec42",
        "images": [
          {
            "url": "https://ap.rdcpix.com/643342714371275a6c24bd15f34bfa9bl-m1708020689rd-w2000_h2000.jpg",
            "hash": "06932d96e5b12e81cf5b45892228e419f2b90f807251da377b29744c47727798"
          }
        ],
        "text": ""
      },
      {
        "id": "a2678885-7794-442c-bba0-b241806b831c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5d02b4581c3508e1c86dde06423c8a81l-m1584605521rd-w2000_h2000.jpg",
            "hash": "8c3ce1c279e74d2fd7b98e8dc2f9e9ea554c7e3b2e9797a00c218211af3a2cbf"
          }
        ],
        "text": ""
      },
      {
        "id": "2e8e204f-2e88-43c2-ad4b-11cc9a7925e5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7369486627aea7fd6f0cd8507083ef4dl-m3593969926rd-w2000_h2000.jpg",
            "hash": "ffba8bcd2eea9ef03441b028d37d3ce08ddd2538bc0ee196707e9eb215a90688"
          }
        ],
        "text": ""
      },
      {
        "id": "ad5697bf-c73a-4d91-95f1-216eecf03d5e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2b67d110ae36f47e9383ccb981e27ce5l-m3741933966rd-w2000_h2000.jpg",
            "hash": "191b4982e41b011234e579fd0dab2b74d15314a127018939ebcf7c97af5dc817"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "01d978bd-6c09-4c3d-89a4-0b8401baec42",
    "id": "4f485300-8084-47ab-a9c8-37dcfd08f18d",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/643342714371275a6c24bd15f34bfa9bl-m232821847rd-w2000_h2000.jpg",
        "hash": "8507b7da6727f1baf1a348c9796b572dd10ef4a7b325bd9d90f3b2cbb0c5037a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1355edb5-9298-4e92-bc79-77f61d26dace",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4ed01285ccd618f18ca23dfafca2ab06l-m3028561028rd-w2000_h2000.jpg",
            "hash": "d27e1f496fee8c70b5ba7993a99e517da7e3ec4024868db28876e29d6220d772"
          }
        ],
        "text": ""
      },
      {
        "id": "ebdd30a6-5c49-4421-ab5d-dba013e67bea",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ee04c44931946209f2658769bae5501cl-m2656247876rd-w2000_h2000.jpg",
            "hash": "b8a9e432dfdeeddcb80508d05a61a573a02131ac6ef73487e811ee39a03465a5"
          }
        ],
        "text": ""
      },
      {
        "id": "e5c479fc-d05c-4a28-818e-8e6205417353",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9203f266a37ebcd9a67f1423198ce823l-w3248312314rd-w2000_h2000.jpg",
            "hash": "f9d11b11e906b08ee7370c7f4ac074741b0db47925876b7b5d3cd19560a0babc"
          }
        ],
        "text": ""
      },
      {
        "id": "8b7288ec-b276-4c2c-927f-4e78312f1697",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5d88e01ff36dd0329f6fd6334296e843l-m2649912668rd-w2000_h2000.jpg",
            "hash": "9247032e30c6883e1829136eb8edb1c1353b041bdb21e00650ebfacd86f6d517"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1355edb5-9298-4e92-bc79-77f61d26dace",
    "id": "ce54d083-7dc4-4a5b-ab46-d3a3436afbf7",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/4ed01285ccd618f18ca23dfafca2ab06l-m3882194325rd-w2000_h2000.jpg",
        "hash": "750bd239202d2a470161038731430e05b0102b72809006824f633bf3afa25c42"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "dab829a6-45dd-4b9d-8140-37beebf98e44",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9f5f41a9eedb4c3cb53329c616fc478al-m1393371919rd-w2000_h2000.jpg",
            "hash": "d2a2efa6306574c9daf7c3300b7c0b59d4ba0d64c2fc7787688c3b5afdffc56a"
          }
        ],
        "text": ""
      },
      {
        "id": "cc35e859-defa-41a7-800d-9d00201f3a74",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ca3a1e7bdc903cf3dbcb8a26c5420c5cl-m2803454136rd-w2000_h2000.jpg",
            "hash": "48244eab9b13db370d1dae6c6f964ad9db8c435326079d3e43201bcd12816a3a"
          }
        ],
        "text": ""
      },
      {
        "id": "b6c598a3-4153-4b40-88c1-2ee5acef3c4c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/53121eca9abf70c9800ad381f5516496l-m2139838308rd-w2000_h2000.jpg",
            "hash": "22781d9f55219b7b2341f31d2b4b8c7b681250720761bc877d2e43793e922e75"
          }
        ],
        "text": ""
      },
      {
        "id": "ac8a5382-834e-4b53-8b3e-5bf3308b1f1e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/419de01a96760373d6b12f12715fe9a3l-w4074403470rd-w2000_h2000.jpg",
            "hash": "fb3276bdf29ea919b9444d718cc1fa4cdc291f9a4a7881dd45bdcca4aadaa972"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "dab829a6-45dd-4b9d-8140-37beebf98e44",
    "id": "272fde97-2cbc-47c2-9f88-ff3367b246f5",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/9f5f41a9eedb4c3cb53329c616fc478al-m1026340733rd-w2000_h2000.jpg",
        "hash": "ea40ecc82f14372e88c373de279b2b83f488485ca5f0b02fcac4b6b797f0272b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "53b826e6-ac80-4fba-8200-3a3abbd28196",
        "images": [
          {
            "url": "https://ap.rdcpix.com/293c01b29aa8cf214625591ccc40c02bl-m2794944712rd-w2000_h2000.jpg",
            "hash": "e1e2b4986753f0f48f4fbca939a249925577dcc1499f01d4a4e3272f6f55f25c"
          }
        ],
        "text": ""
      },
      {
        "id": "5fe070c1-31f5-4124-8a31-47be108caaae",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e2fffe4f77fb30f32843c76255b65a2fl-b2230872396rd-w2000_h2000.jpg",
            "hash": "02ea5f9f7bc17d63960cd8ff36d96dc16db1598f3c04b0dfac295a8ffe696680"
          }
        ],
        "text": ""
      },
      {
        "id": "c9ce0425-3e49-464d-a265-0bc2c44764f4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0ef4b41237c8044cee714c3dc38d0fd0l-b450044423rd-w2000_h2000.jpg",
            "hash": "b909af892ae07502aa6b448f4eba3bdb1d7da721f4549d2d2c23e755d71d1835"
          }
        ],
        "text": ""
      },
      {
        "id": "db1471fc-46ed-4c3b-bab3-858e787b3bba",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1fe5c8d446f0ea1c6600fd884eaebfb6l-m926347195rd-w2000_h2000.jpg",
            "hash": "1919a302bd25e75d070f69a9abf5ff189ab68af75e09ee53a2bb51336b178efd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "53b826e6-ac80-4fba-8200-3a3abbd28196",
    "id": "adf16655-25e6-40a0-bead-d18ed0782dbd",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/293c01b29aa8cf214625591ccc40c02bl-m2711695462rd-w2000_h2000.jpg",
        "hash": "9079d56e48f1eb8b7931fa77a0e8137db3dc8bdbe02bc2cd65ded78cc5ec0c07"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0f2c2ae4-514d-459c-97c2-d4cb8f0dc5c9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b3e48fed33d8acb744c191435a1712f7l-m618165244rd-w2000_h2000.jpg",
            "hash": "4eeacd4d17a5b4846ec685e9421965725a1a7436d157d1e165d5cb975360b009"
          }
        ],
        "text": ""
      },
      {
        "id": "ce691209-6649-4bb3-8862-51b10ad09007",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8551b67e4c61334ea7f7ded4bddf4a58l-m1556432298rd-w2000_h2000.jpg",
            "hash": "c8823bd1a133433b2b0a64b4cd70d91f69e64e042bea1596a28676bd69c1a4b2"
          }
        ],
        "text": ""
      },
      {
        "id": "4b4539f4-ec74-4249-b91f-8062c9ab8a8e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/df89b8eae2d187a259e33ad72f410b36l-m422015212rd-w2000_h2000.jpg",
            "hash": "fd356b05049c79acef3f3f8169eb145157674a64971dc6afc8b4bf4ace5aa50d"
          }
        ],
        "text": ""
      },
      {
        "id": "aff7c9b0-72c5-4cf3-9fdb-633cab6596d2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d29c26dab2477119460cc8347a08979al-m2383185664rd-w2000_h2000.jpg",
            "hash": "695708149d1439866999108c9f33c1e0400652e5783907878f13e2cad9adf345"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0f2c2ae4-514d-459c-97c2-d4cb8f0dc5c9",
    "id": "bd2cf0a0-df1f-4258-87e5-41c280bd5a18",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b3e48fed33d8acb744c191435a1712f7l-m1218080182rd-w2000_h2000.jpg",
        "hash": "9557edda5de2d2b3531b235195f1b0aef4ca1167cb9c23139eb6f994a2b05c4f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "dc270e83-56ed-4006-8d32-8b6a6c620eff",
        "images": [
          {
            "url": "https://ap.rdcpix.com/88ff7210b4d8a3bae49bb43e11aeff59l-m3774905890rd-w2000_h2000.jpg",
            "hash": "26901f2ac93aecb6fd7919d7dbeb223292f799c0e8d736b5ed38f8383a870ffb"
          }
        ],
        "text": ""
      },
      {
        "id": "cbb46ce2-cac6-4641-8c30-962078db5bed",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0e671dec6554ac3c003a236d62e60d7cl-m2183346053rd-w2000_h2000.jpg",
            "hash": "518908d01a20a80091c56f2c7a437099d0dd8c4550e478e36524b13af586b630"
          }
        ],
        "text": ""
      },
      {
        "id": "ee72d663-c230-4de1-95d5-135b6636eba3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/33ab4dd872fc6952b5ba375e2368ccd1l-m1888689459rd-w2000_h2000.jpg",
            "hash": "62fa1ef1f3384497b065bb1146a1fce598e9fd2eee994f81d579a175bfbbc372"
          }
        ],
        "text": ""
      },
      {
        "id": "14db958e-5057-4d61-807c-9e6b826654b6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a7f01f3833bb1004c96baccde4723a70l-m605200957rd-w2000_h2000.jpg",
            "hash": "fc84e743e0716370137980cd569d688122c2c61a0325c44dc2581c9f6879a9dc"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "dc270e83-56ed-4006-8d32-8b6a6c620eff",
    "id": "484f85f5-45ff-4b5e-b6e7-0cd96ef2bb67",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/88ff7210b4d8a3bae49bb43e11aeff59l-m3371574569rd-w2000_h2000.jpg",
        "hash": "61847c6aaed53b29417d078c6873ee686a9dbc310c06fceaa1fb9f217a5b9e5a"
      },
      {
        "url": "https://ap.rdcpix.com/88ff7210b4d8a3bae49bb43e11aeff59l-m710404134rd-w2000_h2000.jpg",
        "hash": "1a35618d5a4912e97c800d82e9f4e8e90a5888a0a6a3c300a44c4ca789d3c763"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "9f0151d6-1104-44c5-959a-ec668c2cc16e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/32c60596b02d26a4c1290641d15187f9l-b3099349078rd-w2000_h2000.jpg",
            "hash": "2060bfc3a015edde8e79a9512ac8b156f5448ab839b91723445d12ac94b36871"
          }
        ],
        "text": ""
      },
      {
        "id": "046d896c-f00d-4403-882c-835fbf0d9514",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a504c46794146f068ec2833ba5d1dbc6l-b4177304372rd-w2000_h2000.jpg",
            "hash": "084fbc1e49d9e04447886457179c28725bae576ba981398def0f121061e2a1e5"
          }
        ],
        "text": ""
      },
      {
        "id": "87ff4d41-052f-40c4-a43c-99f168a083ec",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c58f926748020c1d86ba4501b5e5e85el-m1535142786rd-w2000_h2000.jpg",
            "hash": "1f03303c2200fa69d817edbb84e84cb1af325c4ca8adab4fbed37de566f1177e"
          }
        ],
        "text": ""
      },
      {
        "id": "7fbb0c03-11c4-4078-9cdc-69a52384f8a1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b73d9ef620083df5a24494dfdd8f3549l-b3864710989rd-w2000_h2000.jpg",
            "hash": "5da13ca0f0e82e92dbf742dd66457cea27011adb967a4efe391b60d4bf5192ce"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "9f0151d6-1104-44c5-959a-ec668c2cc16e",
    "id": "a093f928-3855-4ff5-93e7-810b6185f966",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/5502e074eb98b4d74bbcbd7bbd97581al-m1283916035rd-w2000_h2000.jpg",
        "hash": "8d76c1edf49ba5799a3d4d44593c919c3890076ffddaba99045bc5263c2d8086"
      },
      {
        "url": "https://ap.rdcpix.com/5502e074eb98b4d74bbcbd7bbd97581al-m3480980886rd-w2000_h2000.jpg",
        "hash": "aab1c8aa684c77779c95c8eed5398f71b4cbc2f9e3e484bdf2632e140f861eae"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8900b86d-b8d9-472b-849e-e3c0ef52ccc4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5730e59126c1cb39c993c200520a5d1bl-m3653409372rd-w2000_h2000.jpg",
            "hash": "6df467464d7c4be8a760f427e240c713e2421afda8afa1283d3a3de05af6298d"
          }
        ],
        "text": ""
      },
      {
        "id": "3b5b1958-a9b0-4cd5-b6ef-07de59e2ce73",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3c33fed2b4d226cf377bbaa9e0c095a0l-m1472275921rd-w2000_h2000.jpg",
            "hash": "e9f8329df771b79879d42cebbdbe66c152143f19dada99d81230d90934344291"
          }
        ],
        "text": ""
      },
      {
        "id": "ce3951c8-38dc-4150-887f-c891d449e066",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f3cdb8e5f5ac2e026d4aae639d115294l-m1766063216rd-w2000_h2000.jpg",
            "hash": "3f9b49cc5773dd684387fed389f98416b68a42d119ac35d8023f8bc844c0a700"
          }
        ],
        "text": ""
      },
      {
        "id": "04bdf1fb-65b0-4c1c-8206-2c9d559fd2a7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f021a372baf5781d5c1ed4c12f3a8731l-m4109381040rd-w2000_h2000.jpg",
            "hash": "0cb07baef6d1532e0da3a01b715a4f6c86020957315711b20bf9ff0c72329b5c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8900b86d-b8d9-472b-849e-e3c0ef52ccc4",
    "id": "f6c502ed-7c14-4b94-9a18-b79ccf5da152",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/5730e59126c1cb39c993c200520a5d1bl-m1174291135rd-w2000_h2000.jpg",
        "hash": "cfec9ac28ab5bdfa8c667e3be2ce6b9abae1002abeac05ee26ffc7e40302b6f7"
      },
      {
        "url": "https://ap.rdcpix.com/5730e59126c1cb39c993c200520a5d1bl-m2563152187rd-w2000_h2000.jpg",
        "hash": "d8f18d3b00af99edbe60727ff07e5ae443c411d2f6533131e196e8270d4379e0"
      },
      {
        "url": "https://ap.rdcpix.com/5730e59126c1cb39c993c200520a5d1bl-m3189152149rd-w2000_h2000.jpg",
        "hash": "3e61a55bcee62384c5e15d31ce0379f536b0b31ef382f3254f93eb9d938ecc04"
      },
      {
        "url": "https://ap.rdcpix.com/5730e59126c1cb39c993c200520a5d1bl-m328637737rd-w2000_h2000.jpg",
        "hash": "0971e5afa90a0a8b35e97ee37d62149a609b6a4df26f92ad0d2709aa32b51227"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "3f86d72c-036c-40b5-94f6-72f909276ff5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5f7b806a4c1be701ddb913f3d703b7a4l-m105842413rd-w2000_h2000.jpg",
            "hash": "51671e790d3218762824bca1acffd6b46c678dbf0b5529ee5409a0e4d1bd49b3"
          }
        ],
        "text": ""
      },
      {
        "id": "00069934-0e7d-4945-946d-0cede98d1738",
        "images": [
          {
            "url": "https://ap.rdcpix.com/58a0ce32b4a61b942ac1275e0511cbaal-b3642677211rd-w2000_h2000.jpg",
            "hash": "bc6f8a50a0f20522dd2793c7b8b5ae584c3c5b82b92553fdfb3b31df35b2e91e"
          }
        ],
        "text": ""
      },
      {
        "id": "effebea2-d24b-41d2-bbf7-f92ea6e7b082",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e142de7871fcb35ad2783d3b3d28c962l-m1005741188rd-w2000_h2000.jpg",
            "hash": "be4e1c5827b660c370d85856d3db13a96d7dc7fa41923c70bbfedc94432ebb31"
          }
        ],
        "text": ""
      },
      {
        "id": "6275a2bc-797d-4fa3-8473-276393a48eee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a3da5d2dc4bbf9d23a9ac6f6cd35efael-m3317085837rd-w2000_h2000.jpg",
            "hash": "b0cf9daa28190fb71ca98be284e26e5b1520251e48b3869e06604a425a3de6c5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3f86d72c-036c-40b5-94f6-72f909276ff5",
    "id": "e57e378e-1b51-45e5-9568-0dde84b53c66",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/5f7b806a4c1be701ddb913f3d703b7a4l-m2284427490rd-w2000_h2000.jpg",
        "hash": "04c5877271b39a7cc5ff02cb24e344bdbe8b88f2ad3e17b8d3da458585989f2e"
      },
      {
        "url": "https://ap.rdcpix.com/5f7b806a4c1be701ddb913f3d703b7a4l-m2916903770rd-w2000_h2000.jpg",
        "hash": "a18bfe5198b3e99b02c0b6d3395f12f6584f0f5ae153a17c859df752d92b7971"
      },
      {
        "url": "https://ap.rdcpix.com/5f7b806a4c1be701ddb913f3d703b7a4l-m304619497rd-w2000_h2000.jpg",
        "hash": "519bfab484b0f24326209b105c22c354528876c8bbd15ab2066cc157f7b3b9ca"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7aff9874-8597-4499-a474-3e0e9d93a07d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/628d/599f/3e4b/31e4/d400/0013/large_jpg/IMG_9625.jpg?1653430679",
            "hash": "c069c6c4731d18d5b171dfcb55363635ac48ce3ed9b8c653e3b52b28bacad6ef"
          }
        ],
        "text": ""
      },
      {
        "id": "d1d0a7f8-2a37-45df-a404-0408e4a32fb0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66f7/0898/4003/183d/fdb3/76ad/large_jpg/apartamento-korngold-ana-sawaia-arquitetura_7.jpg?1727465717",
            "hash": "73ad279e6152043c5e2389f4f18f0b87241ea052ee74a941382f079a0eb7921a"
          }
        ],
        "text": ""
      },
      {
        "id": "776cbf91-53c7-4a14-9163-4bd7ed95e086",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/barrault-pressacco-bio-materials-social-housing-paris-architecture_dezeen_2364_col_2-scaled.jpg",
            "hash": "5849e63cf2ce8a2bd93cf0f107fd2f1618b82cbe7daf3ba30ed4bce417ecc849"
          }
        ],
        "text": ""
      },
      {
        "id": "11962abc-bf43-46ef-8e04-a08cfc963e0d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/06/darling-lane-welsh-and-major-residential-architectur_dezeen_2364_col_11.jpg",
            "hash": "721331e061846571016ff0ff886063173de423646fbd99e41813ab0ff16290b6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7aff9874-8597-4499-a474-3e0e9d93a07d",
    "id": "5672a1f3-75c5-45b4-885e-8974fd7fab99",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/628d/592f/3e4b/31e4/d400/0006/large_jpg/PLANTA_BAIXA.jpg?1653430566",
        "hash": "222df64d873dd76d49b15da68f2a89545d7dc130d89edc877b0b1639d512e7d4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "85a564c0-41e0-418b-bc43-360c57869659",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5146616e245d5a3b01c21c957204e49el-m1502225437rd-w2000_h2000.jpg",
            "hash": "6d5d5b4f3b548301095ae29b9a354a2659dbda4fec58d29625eefd672ed18070"
          }
        ],
        "text": ""
      },
      {
        "id": "01b84004-9ba5-4aa3-afe2-55496b989133",
        "images": [
          {
            "url": "https://ap.rdcpix.com/198d50ad452639b1fb981c3c1da705f0l-b575815723rd-w2000_h2000.jpg",
            "hash": "a988ac47d6d5caa3c763d2fb3fc703e9bf3d025a9a6ddf1b72ff63ffe8b4ff88"
          }
        ],
        "text": ""
      },
      {
        "id": "33b4e0c5-2024-4e7c-b67a-64beeb365d38",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6b8e754f71989f8836fb3211e5e2ba37l-m171775043rd-w2000_h2000.jpg",
            "hash": "831493c97c4dc4fb8c5c797a24865d909f5e519885ae365fbd80c092da9465f3"
          }
        ],
        "text": ""
      },
      {
        "id": "8bfe8d46-ac59-41da-8618-dced3dc42f36",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0aed9a61ecd1d5243b4c54ff2b43a0b2l-b1657403447rd-w2000_h2000.jpg",
            "hash": "5966f0ddf4f62bb680d80cc75c5141e890b16aaa1e5e2f8816447e373487fb6d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "85a564c0-41e0-418b-bc43-360c57869659",
    "id": "02f9b953-cb38-4110-b78d-382adbb2674c",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/5146616e245d5a3b01c21c957204e49el-m3523688485rd-w2000_h2000.jpg",
        "hash": "06e1fd4927053d3f1dfbf2ccc973a475c54526bec12e2a2aa20d252055f41f32"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "3c7b0af5-688d-40c6-8dee-a84a31799d90",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f688203012803745ef040892e75cfbcbl-m1799737802rd-w2000_h2000.jpg",
            "hash": "25e88c12570004edda9e8df3e784b635bd6c9e127c8307d1bf14a6d7c306c826"
          }
        ],
        "text": ""
      },
      {
        "id": "31e4eaba-98b7-4c55-a9c1-3c9c47eadbed",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a4c58f97230a201cac817c2495823342l-m4171112860rd-w2000_h2000.jpg",
            "hash": "6b2414532407b8efb520fb8465eb47223edaced0ba279f9cd626685835728851"
          }
        ],
        "text": ""
      },
      {
        "id": "42223243-5d54-468f-8b22-60afb6c0434c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8d0078139cd8bbeaabc7d52254874133l-m2477887381rd-w2000_h2000.jpg",
            "hash": "2a7d93d4918a4631bb04989738d921a5068edb40f7b652294a65a7a015594350"
          }
        ],
        "text": ""
      },
      {
        "id": "3ae657c8-baf5-4dcd-9904-59f0a977b5f3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/27cb1dc8a58be3f9a019cbb3009fa3eal-m771089046rd-w2000_h2000.jpg",
            "hash": "2badcf4a3064aa028146a6f09b5a05b92b266aa32c5e883c641da31803bd93a8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3c7b0af5-688d-40c6-8dee-a84a31799d90",
    "id": "e377fe94-05fb-4f24-bd20-653121226dc7",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f688203012803745ef040892e75cfbcbl-m3126854301rd-w2000_h2000.jpg",
        "hash": "4b8ff3ad019be3ef1dfada25f313b87ee4549623fa66db7248bf5d28e75a6954"
      },
      {
        "url": "https://ap.rdcpix.com/f688203012803745ef040892e75cfbcbl-m3215118919rd-w2000_h2000.jpg",
        "hash": "48f5cde5045a333af3b3aff6e66253be0b8024f955e628e2da434e2fcc251cc1"
      },
      {
        "url": "https://ap.rdcpix.com/f688203012803745ef040892e75cfbcbl-m3317875396rd-w2000_h2000.jpg",
        "hash": "999117d36ecbbc2854c174874fb4c970c0e6847256ce4c4cbfbe9b8db1a2fd9c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "aab18068-5939-4c65-8914-479c6c5d3a40",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6dc1c0dd8c232c3ab55ddcfbc1b59a21l-m3655334649rd-w2000_h2000.jpg",
            "hash": "e42fec628a585a2daae30a920567d9179bbcf736cb43e13df9db0f596bb04863"
          }
        ],
        "text": ""
      },
      {
        "id": "7adb1ea6-63fb-4882-ba97-c6da61a8515f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8aac6934e8cd6c6052d70f1254db895al-m2507402963rd-w2000_h2000.jpg",
            "hash": "4081920bb513d68b2ba16d7840715ff6bcb988005ad3683435442090bfb33110"
          }
        ],
        "text": ""
      },
      {
        "id": "4ff5ded1-b223-499a-a1f2-c714067cb5d5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6e46f746127be7441172d253c398db89l-m2503726044rd-w2000_h2000.jpg",
            "hash": "2092b89aa0b1b4381516b608970a8aeada03c11687dc6f9ea1d697034c46cfeb"
          }
        ],
        "text": ""
      },
      {
        "id": "4cc89044-1f20-495b-8051-66281789a703",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a568ab546b24dea5fdb21184b7b4fc8bl-m2431449077rd-w2000_h2000.jpg",
            "hash": "934c4321963cd580d3361fc47c70de707b45c13b3613781e41b2cec9dfa540ec"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "aab18068-5939-4c65-8914-479c6c5d3a40",
    "id": "a2c84415-d416-4fc8-9e89-d63bd30b26d2",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/6dc1c0dd8c232c3ab55ddcfbc1b59a21l-m2824621383rd-w2000_h2000.jpg",
        "hash": "23142d9c6229ccf3d53b21194b6beb54c8d0fe94efccbb3f7ed6be693d2b1bf6"
      },
      {
        "url": "https://ap.rdcpix.com/6dc1c0dd8c232c3ab55ddcfbc1b59a21l-m3976465309rd-w2000_h2000.jpg",
        "hash": "95cd5496c15801a7d5d2781faefc811de2399082861345eed403d7fe919ca8ba"
      },
      {
        "url": "https://ap.rdcpix.com/6dc1c0dd8c232c3ab55ddcfbc1b59a21l-m676356429rd-w2000_h2000.jpg",
        "hash": "43b40e073f3623c7c5219ec40b6beb3a5dad7245177f528a707c0ac64f0f3703"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e33394ac-fc31-4503-aa51-3cfbbe656b26",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bd65f7fdbec2edbf52a981dd517027f0l-m1838973594rd-w2000_h2000.jpg",
            "hash": "18f1484ea3ae25547d732ff3b644c752839bc049284f9fc367de51764e3e3300"
          }
        ],
        "text": ""
      },
      {
        "id": "7ed84ef8-f5ee-4186-b074-9daa0f827962",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4ccf2df38bbfa70fb02ae14d9612eb5dl-m3763027257rd-w2000_h2000.jpg",
            "hash": "d8142f23bb6076af91c55f39aaf19571ec1257f67a162e62a2a0e11043fa2e84"
          }
        ],
        "text": ""
      },
      {
        "id": "a25ddf83-de14-4472-b8ca-83a50059fff9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/849cbe90fe8b221a0a87dba8350ac6b8l-b2931487240rd-w2000_h2000.jpg",
            "hash": "45e1e0a0ca8d68a0982bf4feff0436e53f3512e80825caad3003ee4918a3c493"
          }
        ],
        "text": ""
      },
      {
        "id": "8a68356c-824a-4d89-8d78-8f5958e3ad02",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f189ccd3af5b916355c662a76f4b9293l-b4090546005rd-w2000_h2000.jpg",
            "hash": "0679d79fbaf862d206cdb3c80f8a80c5daf0fcd89526f237f63308986cff13f1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e33394ac-fc31-4503-aa51-3cfbbe656b26",
    "id": "56e54abd-2603-48ec-a3c3-f3b9ce1c0dd9",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/bd65f7fdbec2edbf52a981dd517027f0l-m1684965518rd-w2000_h2000.jpg",
        "hash": "155d0c349bdf63f894afb94b23417652fbb1eb11686907a6553f366b4a4f930b"
      },
      {
        "url": "https://ap.rdcpix.com/bd65f7fdbec2edbf52a981dd517027f0l-m3718694438rd-w2000_h2000.jpg",
        "hash": "e7d1abebff0ecac58b3aa3ad03c60708ead89b6dd3ce24540b7fe5d6983b9e98"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "82761e24-ac97-4475-a61e-eba71006065b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3aa9cd92791efacb6026bb2ccf2b7db2l-m3926407967rd-w2000_h2000.jpg",
            "hash": "f6046946a254884baf35f3daca8cf0a60d6ede39bcf72b9da536060d3cd3fa29"
          }
        ],
        "text": ""
      },
      {
        "id": "59242c0a-7011-4b98-a7c1-aad96c4a2f99",
        "images": [
          {
            "url": "https://ap.rdcpix.com/354ac04004750436efec3c9a90da1cb0l-m3041098867rd-w2000_h2000.jpg",
            "hash": "0ff3c33fe7a0123a5654e5e32ff94397b4728606ff9a8ac11ede75ef3dc470dd"
          }
        ],
        "text": ""
      },
      {
        "id": "c78ff9ee-c410-489f-9021-8383cbbbff4a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/843103bdfa9860a77439b0b3ec287269l-m2877242210rd-w2000_h2000.jpg",
            "hash": "b1f5418240a8478cbe843a1dae274f8a4c943baacb5e09dedee7816ababd1aa9"
          }
        ],
        "text": ""
      },
      {
        "id": "1f556567-5a4f-4320-bd6b-ce45c701ba0d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/97b4afdeb006ad31b3242eb85219c2e7l-m2026374441rd-w2000_h2000.jpg",
            "hash": "0f555a5eb23df250d6f143af267f6d8e672e468a9fb792c58195694c0ca0760b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "82761e24-ac97-4475-a61e-eba71006065b",
    "id": "61e2cdaa-56c1-4476-a946-7d300ce12066",
    "question": "Choose the photograph that corresponds to the building shown in this/these floorplan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/3aa9cd92791efacb6026bb2ccf2b7db2l-m2018142584rd-w2000_h2000.jpg",
        "hash": "16f28e3d96148d994ff445489c59562c205fb8aeab59bf715d607f0dd8001e2e"
      },
      {
        "url": "https://ap.rdcpix.com/3aa9cd92791efacb6026bb2ccf2b7db2l-m4088912102rd-w2000_h2000.jpg",
        "hash": "a824d947e0af7feb552832c6119cefcd0fd0185d88eaf68e2b7c79c7ade8aebe"
      },
      {
        "url": "https://ap.rdcpix.com/3aa9cd92791efacb6026bb2ccf2b7db2l-m588267873rd-w2000_h2000.jpg",
        "hash": "fcfc5981705f54185e53a99a53a8efb0a22bb7e3f3b97e48cf2f6f608a156e1c"
      },
      {
        "url": "https://ap.rdcpix.com/3aa9cd92791efacb6026bb2ccf2b7db2l-m929052980rd-w2000_h2000.jpg",
        "hash": "63849345e95600e1f0db320176e137f5f55a92a49314baff08b9e74df9537209"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6f3cc79c-6c07-4cfa-a74f-fe8bab61e3d8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f52cdaad86bbcc0ed3b89a27434d4149l-m1498088552rd-w2000_h2000.jpg",
            "hash": "8481812b65b3191ef1b648cb530ec350ee2256fad5bc09d9b8f64a8b9b5d38b0"
          }
        ],
        "text": ""
      },
      {
        "id": "305bdc6a-06f5-45c3-a367-0ee0875096e4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f52cdaad86bbcc0ed3b89a27434d4149l-m1966023771rd-w2000_h2000.jpg",
            "hash": "30bd7dbd219d86afb373ee3aa0f2e9cd1d5347ae42f1aee9acb129f3a2b0ffa3"
          }
        ],
        "text": ""
      },
      {
        "id": "5c3d9a55-650d-4b07-8674-864aada6f586",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f52cdaad86bbcc0ed3b89a27434d4149l-m2814770034rd-w2000_h2000.jpg",
            "hash": "a88f2b48043ea831ed7ce7d8d86560e102b12117a4a4da0ded9919a4a9ff9d89"
          }
        ],
        "text": ""
      },
      {
        "id": "71ec3d3b-655f-45e3-a16f-b7fe0267194d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cd63b3f75b8f8468cd432737b3f255a9l-m1904688771rd-w2000_h2000.jpg",
            "hash": "dfd82a39184e35f30a2ca035dddd7a728f44bc4f560b4bb7fb5fc7c8f37d8d66"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "71ec3d3b-655f-45e3-a16f-b7fe0267194d",
    "id": "991e681b-081c-4555-9c80-44c36c6812e0",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "b2375dab-8718-45fd-bd30-1081582023c4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6396/5931/4a44/6064/5336/e616/large_jpg/la-riche-clubhouse-bauchet-de-la-bouvrie-architects_11.jpg?1670797648",
            "hash": "1f347bfbbcbaa2959cf5d8869a3c02aef540b569a664d508f7078aba0c33bd65"
          }
        ],
        "text": ""
      },
      {
        "id": "7e7e06e7-bbe9-4caf-9b94-85c39a49d8db",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6396/5931/4a44/6013/fd97/5e2b/large_jpg/la-riche-clubhouse-bauchet-de-la-bouvrie-architects_15.jpg?1670797714",
            "hash": "1c95899b16bf4dfa56edf0f8202b10a00b8a5c3ff47b0f75a0a1bdd4a755d5f5"
          }
        ],
        "text": ""
      },
      {
        "id": "7651f8bd-8ab5-4561-af32-a1b496ec08c6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6396/592f/d468/1829/926f/c04e/large_jpg/la-riche-clubhouse-bauchet-de-la-bouvrie-architects_3.jpg?1670797663",
            "hash": "466015465deafcf9e1fc5eb5103c0c6c368298dd204b615ff401d28dd908e3d6"
          }
        ],
        "text": ""
      },
      {
        "id": "d79e5356-b5c0-48b1-b346-21b1ebc2b031",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68de/2ef8/159c/fe00/01cd/6c3e/large_jpg/2.jpg?1759391555",
            "hash": "c80f8a0f0f9d49ce2ed365def2c786cc61867d78f0c6fb56c047b7e8c3537549"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d79e5356-b5c0-48b1-b346-21b1ebc2b031",
    "id": "25f46d83-10e2-40a4-88e4-b95229ea861a",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "de3dfe42-73eb-48e6-9f46-d454d5fa161a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/01/casa-mq2-bparquitectura-mendiolaza-cordoba-argentina_dezeen_2364_col_18.jpg",
            "hash": "ca30918dfea7b0285af5bb59c9b2335988fb0c1e0c7dc5951e4de774718c8daf"
          }
        ],
        "text": ""
      },
      {
        "id": "648c072b-fdb1-4853-a340-7be42143f780",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/01/casa-mq2-bparquitectura-mendiolaza-cordoba-argentina_dezeen_2364_col_40.jpg",
            "hash": "56a227fc62122410f08d2b935f47d13e76d653557f720a3c5808cbd43712c646"
          }
        ],
        "text": ""
      },
      {
        "id": "015595a1-d344-476a-947f-e806b29dd56b",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/01/casa-mq2-bparquitectura-mendiolaza-cordoba-argentina_dezeen_2364_col_55.jpg",
            "hash": "3a9b02e076edcabe6ac4334e8dd37786b4d5cd262ff4a526f41de55341f44e5e"
          }
        ],
        "text": ""
      },
      {
        "id": "393d4166-766d-41d1-9bf3-139da2ddff9b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/686e/dcba/9445/0101/8653/3abe/large_jpg/casa-ankh-tau-arquitetos-plus-studio-zanskar_28.jpg?1752095962",
            "hash": "2837621b086aaec33131f7c23b5d47138ec26f0c8ebd5a391c4752a35c607e9e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "393d4166-766d-41d1-9bf3-139da2ddff9b",
    "id": "9d454e44-ac91-4da6-8e22-6279c7d24dcc",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "90b25774-4cb4-4076-8442-02e77c44d5ca",
        "images": [
          {
            "url": "https://ap.rdcpix.com/38b852d8d2449f3a0197cd3812e54ab1l-m1285463680rd-w2000_h2000.jpg",
            "hash": "3c519b79a203b666117379d02833526909653128772e880a22980fa0237a5691"
          }
        ],
        "text": ""
      },
      {
        "id": "bfba8267-443a-418f-9feb-4b80979bca66",
        "images": [
          {
            "url": "https://ap.rdcpix.com/38b852d8d2449f3a0197cd3812e54ab1l-m1309449230rd-w2000_h2000.jpg",
            "hash": "bb9fcb3c33a32dc2c47becb26153b52fab63693a4b23636c4909e1340b9d6992"
          }
        ],
        "text": ""
      },
      {
        "id": "434f706d-e1ba-409f-bdc2-9fba04a4b651",
        "images": [
          {
            "url": "https://ap.rdcpix.com/38b852d8d2449f3a0197cd3812e54ab1l-m4075317951rd-w2000_h2000.jpg",
            "hash": "23c1b698f557f977bfdbe22f3df40c53f5b38f02bbf8a4c9c44814feedb60e3a"
          }
        ],
        "text": ""
      },
      {
        "id": "6beaee5d-cf98-4f7f-b905-1d7ae7c2580f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/96b2734caaa70c5c3d985d9a1a6e3efcl-b86336398rd-w2000_h2000.jpg",
            "hash": "66a771f0a059961d28be2d83cc324da7a5976cac3ed951c9e04274c89648197b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6beaee5d-cf98-4f7f-b905-1d7ae7c2580f",
    "id": "c9254cd0-1d2f-4fe1-9d9e-608231392f0c",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "1514f63e-35d0-460a-9188-72e990840595",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3ebfaac673cdba98d0efe4ab156a87eal-m3445276648rd-w2000_h2000.jpg",
            "hash": "a95686f234c255685874114b7a731c06b34da140fd2fa5bbc963d2a690376f4a"
          }
        ],
        "text": ""
      },
      {
        "id": "8195f4a6-c956-417b-8886-df0e41fa9872",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3ebfaac673cdba98d0efe4ab156a87eal-m2082968075rd-w2000_h2000.jpg",
            "hash": "11a48271139420d96ebaa749312f3c19b4804aa1a2d6ac0a2faf2ec553364c4c"
          }
        ],
        "text": ""
      },
      {
        "id": "18209c5d-613a-44d7-80bf-d2e6cd8dad4d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3ebfaac673cdba98d0efe4ab156a87eal-m611516368rd-w2000_h2000.jpg",
            "hash": "d448df93fa63f83af63d31e3c6287437927a71885babf44572e907f31694f7cf"
          }
        ],
        "text": ""
      },
      {
        "id": "7c258a3f-d644-4158-9857-8849c095ad3b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7eac6dc1ce7aab3aeeca4f2c5c9543dfl-m3270254498rd-w2000_h2000.jpg",
            "hash": "ea02a3d4243f6a64444e6d750c9c727aa21cdf16460dfd4afbbcdb20e29f7ce5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7c258a3f-d644-4158-9857-8849c095ad3b",
    "id": "d0f5c664-0518-45d3-96cf-5a1cd311a3a7",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "a530fc7e-1e02-4ff1-b9e3-3d2fb38037a9",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/11/East-44th-Street_Manhattan-skyscraper_New-York_ODA_residential-towers_dezeen_936_11.jpg",
            "hash": "40fdef301afcf44427e70827bbf5a60e01ef5d23a4bb0753c6fd2e50ee6f1d73"
          }
        ],
        "text": ""
      },
      {
        "id": "595f851e-3037-4bb9-9701-fc3d58c47722",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/11/East-44th-Street_Manhattan-skyscraper_New-York_ODA_residential-towers_dezeen_936_12.jpg",
            "hash": "26fd66b3791954a8a173ff80b16dfcd293071c28d71248d53711a6e60653b783"
          }
        ],
        "text": ""
      },
      {
        "id": "1e270eaa-d679-4c77-8a0c-fed71ce61e45",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/11/East-44th-Street_Manhattan-skyscraper_New-York_ODA_residential-towers_dezeen_936_13.jpg",
            "hash": "d5158464f67a8525f0df3b5adadfdceaec7605f5321b1177127983e20653c548"
          }
        ],
        "text": ""
      },
      {
        "id": "193626e5-32e6-402d-8ee6-6381620d68d0",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/06/Buro-Ole-Scheeren-skyscraper-Vancouver_dezeen_468_1.jpg",
            "hash": "0b00f358c16bab7f5d2c311de44ab46c258a0438e6c1037d24033b4076f8ec2c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "193626e5-32e6-402d-8ee6-6381620d68d0",
    "id": "319cb756-b7a8-4a5d-aae5-3c468ec41a51",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "29d4094d-cf57-41bd-af7c-1d39b3905c34",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/08/basque-culinary-center-by-vaumm-333.jpg",
            "hash": "bbd21cd2e8987e4cb05627ad757759ba311407ed8a672722033447851efd0d26"
          }
        ],
        "text": ""
      },
      {
        "id": "d858892c-dad6-4b81-9108-2e86f7bb9863",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/07/basque-culinary-center-by-vaumm-05.jpg",
            "hash": "0a032b93552ad55cc306ff483db792f48d418d5a43966e0e012abf86787b951b"
          }
        ],
        "text": ""
      },
      {
        "id": "4b33ea1f-1948-48ed-8649-30da8e792eb4",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/07/basque-culinary-center-by-vaumm-03.jpg",
            "hash": "7e2f5b9e45d80231ab9df8c48902a53ef8648a2e54d5f59c9ff40398926afc6a"
          }
        ],
        "text": ""
      },
      {
        "id": "5969a171-e63e-4caa-a60c-2747674a0ddd",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/03/digital-origami-by-aka-architetti-7.jpg",
            "hash": "f6776c95dca952881995f64e355a0c27ae9e828c8c36a2931763c8b68712190d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5969a171-e63e-4caa-a60c-2747674a0ddd",
    "id": "cd7fde54-fef7-4cfa-a34f-730c0a98b7e8",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "4f7a287f-4d1d-45a9-b42e-217a82685741",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66a4/1e69/df91/fa42/bbce/bafe/large_jpg/family-house-dehtary-stasny-pavel-architekt-i-sp-am_6.jpg?1722031754",
            "hash": "242884b006d7712620920d9c2163d0b0fba6f1fc46383a6826f60a65cc6e3ea6"
          }
        ],
        "text": ""
      },
      {
        "id": "620fab43-0b39-4a81-b656-79ff39a1008b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66a4/1e6c/c8b7/c840/4cf1/20d0/large_jpg/family-house-dehtary-stasny-pavel-architekt-i-sp-am_26.jpg?1722031742",
            "hash": "c01402c6d82f2f6ad6707862d83f5c375733f16f1c879fabb5473ce7dab597ed"
          }
        ],
        "text": ""
      },
      {
        "id": "4c4a7101-a4b2-4afc-bf1c-b34cc03276d8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66a4/1e64/df91/fa42/bbce/bafb/large_jpg/family-house-dehtary-stasny-pavel-architekt-i-sp-am_9.jpg?1722031752",
            "hash": "c909e8deb1d50a32387132b9693462af1144ca6cc1296627a73454ecf160a97b"
          }
        ],
        "text": ""
      },
      {
        "id": "b1e99e13-3387-48e2-98ff-21cd9d6ad5fc",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/08/house-in-davle-matěj-petránek-adam-jirkal-central-bohemia_dezeen_2364_col_0.jpg",
            "hash": "1272aba2bf384c52370520f04eca870b363aac27a634398a7aaba6f4b3fa734d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b1e99e13-3387-48e2-98ff-21cd9d6ad5fc",
    "id": "e00db113-d2fa-4da9-8c54-b04f6b1b483b",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "01a723b9-6260-4f05-8f85-12ffb389da8c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/15b155599564b8db00dd0a0e23e75ed1l-m1101806339rd-w2000_h2000.jpg",
            "hash": "10c7d13fe0c7d567a908277bd5fe78a5dbc8a2d71c44d7f831230f5d73e94fcb"
          }
        ],
        "text": ""
      },
      {
        "id": "41a40812-0ef1-4df2-872d-977f5dc36c65",
        "images": [
          {
            "url": "https://ap.rdcpix.com/15b155599564b8db00dd0a0e23e75ed1l-m2185218707rd-w2000_h2000.jpg",
            "hash": "e9db77717e35b38b0edae327f9b4a233df8ac1b8253755cfe67196addc2dee7e"
          }
        ],
        "text": ""
      },
      {
        "id": "20320de6-b2f6-46fa-a835-3d6927cc03ee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/15b155599564b8db00dd0a0e23e75ed1l-m61888246rd-w2000_h2000.jpg",
            "hash": "57f9cae3dced0e8059497c80b48b5bc3baeae0ffd1989f3a23d552963c15463c"
          }
        ],
        "text": ""
      },
      {
        "id": "d2cb4593-23a7-4780-a48c-8d894fc3477e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0ed736bcfb1da23c4cf53f2d389bddd6l-m1273515167rd-w2000_h2000.jpg",
            "hash": "cba1b8b11bc6db1c7383197903a4986397852b761cd82ec4d6f08d1e602188eb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d2cb4593-23a7-4780-a48c-8d894fc3477e",
    "id": "1580ead7-a739-4035-896f-12302cdf941f",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "2435e48e-6351-429a-94e3-570fd4e67dff",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/06/bolt-hole-panovscott-architects-architecture_dezeen_2364_col_11.jpg",
            "hash": "78d504084fba3621d98f7ee7276f927faf4cf31dfc1f2a0927031a7d69eedcec"
          }
        ],
        "text": ""
      },
      {
        "id": "6a878ea9-f870-40ec-98cd-c843229d6ce7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/06/bolt-hole-panovscott-architects-architecture_dezeen_2364_hero-1.gif",
            "hash": "f7ff27a760420a7f4b030724f3f30bdef4c4ebc81d2461156819fdd1b0bf4c9e"
          }
        ],
        "text": ""
      },
      {
        "id": "b9831667-a7dd-46fb-91a3-718fb347024d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/06/bolt-hole-panovscott-architects-architecture_dezeen_2364_col_16.jpg",
            "hash": "0a9d2a8f9381f59b2b4d90cf33c05f46d3a0e7021e79b3a317ca3f2b5d3193fe"
          }
        ],
        "text": ""
      },
      {
        "id": "8f755046-5e0d-4aa5-b704-0cd4145c9591",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63c0/2675/7643/4a39/8498/9048/large_jpg/house-with-courtyards-christos-pavlou-architecture_30.jpg?1673537391",
            "hash": "2ec84ceb83c6a17950da02b6a3890effeb9342b5586904d30d80d00c8ff7a052"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8f755046-5e0d-4aa5-b704-0cd4145c9591",
    "id": "4f486147-5dab-497e-9182-0d7bccd0299b",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "f9e15529-5832-4467-8a66-89fa55832da7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a1cdcf5d37d1f6324254f64bd6631d46l-m3854389774rd-w2000_h2000.jpg",
            "hash": "f46737e5d216bd8c4bfc6372cf3bd2a5d050b456e1d02685be66a97e89a6c5cf"
          }
        ],
        "text": ""
      },
      {
        "id": "53753704-bdd9-4f30-91bd-9fe6f1088a9f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a1cdcf5d37d1f6324254f64bd6631d46l-m2772585686rd-w2000_h2000.jpg",
            "hash": "663149e051c684683bbca97cc9c047a3f3433265d4484137a43bee3b3a54ef2e"
          }
        ],
        "text": ""
      },
      {
        "id": "b76322ff-02fe-4ff1-95e4-069b645ffa84",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a1cdcf5d37d1f6324254f64bd6631d46l-m881722447rd-w2000_h2000.jpg",
            "hash": "57291076318b8a08a0ab5066e82e119b35dd6dd62178560f5914bdd0132dde8d"
          }
        ],
        "text": ""
      },
      {
        "id": "438c4193-8f2e-4a67-b70c-df392a31dd74",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4fca74708ad72a2edaead909c461c6a7l-m201139407rd-w2000_h2000.jpg",
            "hash": "1d7531a247d1316db88882683dc5c6670ea75fc3502402bec3015db6e05f75ee"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "438c4193-8f2e-4a67-b70c-df392a31dd74",
    "id": "d451dc40-80c9-4f6a-8151-b29b1ff9698d",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "bb51e625-7fcb-4b0b-975e-30b9be995be6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/687a11add4fd8403edd225df0f01a6a7l-m917304152rd-w2000_h2000.jpg",
            "hash": "314684814fca187fbec36a8467f8bd84908785c6b2559a5a8858ca9c80805abd"
          }
        ],
        "text": ""
      },
      {
        "id": "22fac0e6-3751-4e37-950b-be2a9507a2ca",
        "images": [
          {
            "url": "https://ap.rdcpix.com/687a11add4fd8403edd225df0f01a6a7l-m2000052301rd-w2000_h2000.jpg",
            "hash": "2dfe892ed9168fdb5d11987598f29771686388f4486d3f6f97ebb2cec4d658e0"
          }
        ],
        "text": ""
      },
      {
        "id": "72b2ddf0-eecb-43d9-827c-48d6f4d42382",
        "images": [
          {
            "url": "https://ap.rdcpix.com/687a11add4fd8403edd225df0f01a6a7l-m444057337rd-w2000_h2000.jpg",
            "hash": "0e60024a0af34da3dbb2615a99776b7dbf29acc47854f7a53947fd60c743c0ed"
          }
        ],
        "text": ""
      },
      {
        "id": "2ad0d70b-e37f-4109-aac9-e58f360707ba",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e5f13202a3daeea600123b639ddf16f1l-m3966564846rd-w2000_h2000.jpg",
            "hash": "3b450c6a56c820915fc15085041443fd2398f65f669e8685d325125dfba47e05"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2ad0d70b-e37f-4109-aac9-e58f360707ba",
    "id": "4cc910ec-afe0-4932-8824-9c936d89cc9d",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "4c71dc38-ff95-4c1b-a003-06bf6ac33ad9",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/10/dezeen_Extension-by-Alison-Brook-Architects_4.jpg",
            "hash": "1de83ab805859eb03147978d910439b99939a3b8c5d51e1c04244a5fce5c3693"
          }
        ],
        "text": ""
      },
      {
        "id": "d1354fab-19b5-442a-9b1f-948154a0ae40",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/10/dezeen_Residential-Extension-by-Alison-Brooks_10.jpg",
            "hash": "68dc11ec64992933fec3d30a526c8fcd3c12b20fcc4bc6be74487b0b38b04597"
          }
        ],
        "text": ""
      },
      {
        "id": "a79b681c-6ae2-4fbb-ac4b-f7290bb1af2d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/10/dezeen_Residential-Extension-by-Alison-Brooks_3.jpg",
            "hash": "d9edde2db04b4e752660db9a4bbc1b40019a7c4fe9b4e37c3e5980d07fb921e0"
          }
        ],
        "text": ""
      },
      {
        "id": "f5b6e453-6d1c-4b57-9690-dc831d3e0040",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/06/Two-Tabernacle-Street-by-Piercy-and-Company-bb_dezeen_468_2.jpg",
            "hash": "460e24ea3659a5cfa8414012e65de093c02d764745c9c6d54a8b27c1de381387"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f5b6e453-6d1c-4b57-9690-dc831d3e0040",
    "id": "a1277966-142d-457a-ab37-15a97c76d261",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "82559fb2-8dba-4239-af5a-5c8e9aebf571",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6407/32b9/3dfe/821c/131e/fa90/large_jpg/house-segashira-n-yamada-architect-and-associates_12.jpg?1678193412",
            "hash": "ccf2d8825242bea39cc3d3c7df5e10e2b2f8be525793ca007bb2963f69039a90"
          }
        ],
        "text": ""
      },
      {
        "id": "cabc2f56-93af-40f9-9832-4af34e798c25",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6407/32b7/684f/bd2c/79d5/9d5b/large_jpg/house-segashira-n-yamada-architect-and-associates_5.jpg?1678193354",
            "hash": "a5d6451726fed322fb3e684608d45a9a43adc17e2debd402650329f1b47c70c8"
          }
        ],
        "text": ""
      },
      {
        "id": "65430ace-2802-419f-b517-7bc6a726526f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6407/32b8/3dfe/821c/131e/fa8d/large_jpg/house-segashira-n-yamada-architect-and-associates_16.jpg?1678193382",
            "hash": "1b02e5f9e7ff6fc8dd5a37825438593d4029fcb325a421c6bfaa87b4aa517770"
          }
        ],
        "text": ""
      },
      {
        "id": "dd2603fe-6381-42dd-93c5-43f01d6b162f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63bd/7b3b/a9f4/9f1a/7c4e/5fba/large_jpg/tarouca-gastro-bar-bruno-dias-arquitectura_21.jpg?1673362264",
            "hash": "d153c5d33b23409804791071c04d91b26a134689d7bd45af2326c37be63b751c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "dd2603fe-6381-42dd-93c5-43f01d6b162f",
    "id": "23acb0ed-2bb4-4957-855c-682842b782a5",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "3fbb5617-2c3f-4e6b-8d3a-2a497afa7832",
        "images": [
          {
            "url": "https://ap.rdcpix.com/af70418eea1cbb61b032094749ac855cl-m2350952885rd-w2000_h2000.jpg",
            "hash": "6da66c5c25eaee8eefcc037567456a310d3cf3aa5a10ad5d939dd16e9135bd2e"
          }
        ],
        "text": ""
      },
      {
        "id": "e4751097-374d-49ad-b3a3-15cd036870bb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/af70418eea1cbb61b032094749ac855cl-m1286529731rd-w2000_h2000.jpg",
            "hash": "29fd85baec810f65fdc868ade84d1cf4b006d65771ed9753e471868de03c5f21"
          }
        ],
        "text": ""
      },
      {
        "id": "53802b70-8152-43fd-ba29-cc7eaabac413",
        "images": [
          {
            "url": "https://ap.rdcpix.com/af70418eea1cbb61b032094749ac855cl-m504409916rd-w2000_h2000.jpg",
            "hash": "824b8f9d708c593ae8439b1b184c8e2d07c4f757ccb0778b09b3992fe1ea6006"
          }
        ],
        "text": ""
      },
      {
        "id": "db1d713e-8fe2-4918-adaa-5adc499439d1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bd3bb6396428646c44616de7bb032485l-b2194011224rd-w2000_h2000.jpg",
            "hash": "78b87dcfe33d5901ac8158484eadcdf5bdc88f8b643500ff34bba294cf073b90"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "db1d713e-8fe2-4918-adaa-5adc499439d1",
    "id": "8324c078-42fa-4d7a-95ce-f4a9defd3792",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "c43d86c3-e486-4396-9c23-751e26ba850a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/11/Cultural-Center-in-Bissegem-by-urbain-architectencollectief_dezeen_468_11.jpg",
            "hash": "47d3126c4be99693c55b7d8035e582c687d4f778363876a698cb40d77af450fd"
          }
        ],
        "text": ""
      },
      {
        "id": "5e61fb30-caae-42d6-a1e5-37ff127dc073",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/11/Cultural-Center-in-Bissegem-by-urbain-architectencollectief_dezeen_468_13.jpg",
            "hash": "5805ebbb1ac8da678f4e3d9667c997086c3bbc1201b64da9eed88623ee45ea3e"
          }
        ],
        "text": ""
      },
      {
        "id": "31b52202-7c87-4aad-b2d6-4a834d16bcd7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/11/Cultural-Center-in-Bissegem-by-urbain-architectencollectief_dezeen_468_6.jpg",
            "hash": "0a0de86db8905f31143d78ed8a62ecdb514a4b417aa685a8ae1eaa4aea4ea820"
          }
        ],
        "text": ""
      },
      {
        "id": "4db95acd-2eab-42da-8e2a-29abb5e0b7ac",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/09/Community_hall_in_Oberglatt_by_FSA_dezeen_468_6.jpg",
            "hash": "85a2c7f31c24dba55372cc14853eaaf112372c7b2edfbebc17c8ab70de8e1683"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4db95acd-2eab-42da-8e2a-29abb5e0b7ac",
    "id": "e8c34433-2534-4ed8-8453-5d7d6db0627a",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "e29335c7-c15d-4e64-92ad-8ef546e14b4d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/05/swiss-embassy-local-architecture-abidjan-switzerland-concrete_dezeen_936_11.jpg",
            "hash": "9f3d693405107c4aee0d310ea2a42e1ed6dbae612ff618f095d5af1e1d84fb24"
          }
        ],
        "text": ""
      },
      {
        "id": "3e23b95d-65b6-4bb5-9907-4e7b17192036",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/05/swiss-embassy-local-architecture-abidjan-switzerland-concrete_dezeen_936_5.jpg",
            "hash": "c9694fc0c5099f84af6a8697ed6f0162826d57135cb5e4ef68e9f1ac2ca29e1f"
          }
        ],
        "text": ""
      },
      {
        "id": "7f75f069-f534-4912-a00f-d1a6ce155a36",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/05/swiss-embassy-local-architecture-abidjan-switzerland-concrete_dezeen_936_0.jpg",
            "hash": "441240079620426545c354ff355affff5e3b391c00f61934f0eed255e9f55d6a"
          }
        ],
        "text": ""
      },
      {
        "id": "77dac4a2-e787-4647-8e64-6cb3a09e19f3",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/07/st-julias-fortress-fuses-viader-arquitectes-architecture_dezeen_2364_col_13.jpg",
            "hash": "f7284305db59e0b0232314c08a84c440d1a961703d795e2c8059b428ae84e6a9"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "77dac4a2-e787-4647-8e64-6cb3a09e19f3",
    "id": "2d67bdee-9da8-49fb-88d2-9fc7e04f8202",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "46f6804c-4f0e-4d20-8dd7-33e673473720",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ddd12187f81efa415d54b8532e012d52l-m776251542rd-w2000_h2000.jpg",
            "hash": "968d6d633deb98c7a02f37fb4071c0c10e7bdd898378f591b20693f3f803d607"
          }
        ],
        "text": ""
      },
      {
        "id": "1f4913ea-3349-4ca7-b3ab-61cbb5b5d579",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ddd12187f81efa415d54b8532e012d52l-m1955040924rd-w2000_h2000.jpg",
            "hash": "4c380e3437ba69887bfe40900003c649ef2ea686efca80241bc1740453a79cd4"
          }
        ],
        "text": ""
      },
      {
        "id": "2b74c44e-5246-4c5a-a690-71265eabcae9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ddd12187f81efa415d54b8532e012d52l-m2632724039rd-w2000_h2000.jpg",
            "hash": "3847821200e9ad5aa476d78e96938764954dced32a0e2e0a231002594b11dabb"
          }
        ],
        "text": ""
      },
      {
        "id": "f59a5f74-c1d0-4b54-a461-1d780c28fc15",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9578fdfadd9beeec064eee42ee08d827l-b1935778550rd-w2000_h2000.jpg",
            "hash": "8988317605a7cf56742d0de7ac296adc4be84708d8c92d1a0a9d1b9c342dbefb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f59a5f74-c1d0-4b54-a461-1d780c28fc15",
    "id": "35523590-8645-43db-884d-80786e593f2f",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "938e853d-7c24-4a4e-a73f-dd70146bda96",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7082ff6990c0a43a99b6d51afb21768dl-m1979643313rd-w2000_h2000.jpg",
            "hash": "dde836512696c43b1df2339129a02632842d9a5b1a38fcd77f01eabae4613e3f"
          }
        ],
        "text": ""
      },
      {
        "id": "45a8a044-283a-45a5-ae5d-0316545b1845",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7082ff6990c0a43a99b6d51afb21768dl-m977716545rd-w2000_h2000.jpg",
            "hash": "7de168592415afa012f5125bdb229f351830c97452bfeb972e6a44cf27432f80"
          }
        ],
        "text": ""
      },
      {
        "id": "9d24fa35-0cd9-4cd3-826b-249087069400",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7082ff6990c0a43a99b6d51afb21768dl-m2595641453rd-w2000_h2000.jpg",
            "hash": "d6c9add6e02e197509b38c16d1cd933f7b84aeff9ecbe61a0447011ac464fe69"
          }
        ],
        "text": ""
      },
      {
        "id": "c2c091b3-ceb1-4bf4-8ebc-88492a5aa78f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/358129633222b613de8ace88c7f1c589l-b3418091369rd-w2000_h2000.jpg",
            "hash": "d82cfc1158028be97dce67c19ff6c7b3669415f1b2ec41d9421c09a7a38c838a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c2c091b3-ceb1-4bf4-8ebc-88492a5aa78f",
    "id": "70d7cbaa-ecc8-4087-8b3f-605d9809e84a",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "56758006-2a84-498d-b9df-8bdb8dde93d7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8c86c4727f7be8b31df0eb12413cb4b5l-m2418840797rd-w2000_h2000.jpg",
            "hash": "b66c46a67cb88817633bdeb74498bc5f611708f09af385b6be86eaaaf472b5a9"
          }
        ],
        "text": ""
      },
      {
        "id": "7d08b7d1-c5aa-4fb8-a5f9-b99dd4c257aa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8c86c4727f7be8b31df0eb12413cb4b5l-m1748596526rd-w2000_h2000.jpg",
            "hash": "1975fe2bc855633902a8bfff8f4049318dfaec0cd8b8f0b36297ac8e8cdf2d7f"
          }
        ],
        "text": ""
      },
      {
        "id": "98afc979-ac60-4b7c-8141-04a26b05c5f7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8c86c4727f7be8b31df0eb12413cb4b5l-m1146927548rd-w2000_h2000.jpg",
            "hash": "699f95990b18524cb2d858eac69a221a7c5b08906e25da669a493dd2cabc4290"
          }
        ],
        "text": ""
      },
      {
        "id": "52dd4f99-e785-4be5-8fbf-d34a0913efd2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d399ca45a6c3eac88288f99ee5f7a44cl-w2969298482rd-w2000_h2000.jpg",
            "hash": "f23112424af4479d9baa69609d5487f023f38bdc7b10e81a83b0d5263f19b5df"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "52dd4f99-e785-4be5-8fbf-d34a0913efd2",
    "id": "13d92d17-12d9-451f-ad52-5b604d13eb24",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "c9729f18-ef9e-4559-a62b-6197b55ae81e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66cc/f8dc/d393/f12e/9744/6c36/large_jpg/nicol-building-sprott-school-of-business-carleton-university-hariri-pontarini-architects_1.jpg?1724709098",
            "hash": "5f2aea39be6de6a150d9a4ec1ea2758796caa0cea90e24e901785b76bb4bc2f0"
          }
        ],
        "text": ""
      },
      {
        "id": "31f8cb99-ebc4-44c0-b8ea-b8ee92dba41c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66cc/f8dd/d393/f12e/9744/6c37/large_jpg/nicol-building-sprott-school-of-business-carleton-university-hariri-pontarini-architects_8.jpg?1724709099",
            "hash": "51784844796b6bc08aeb7769cc6d1b336d1e6461facde7823d242c150ea12f8a"
          }
        ],
        "text": ""
      },
      {
        "id": "08e04dac-8502-40f4-9854-69e47c24e56e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66cc/f8e6/d393/f12e/9744/6c39/large_jpg/nicol-building-sprott-school-of-business-carleton-university-hariri-pontarini-architects_2.jpg?1724709110",
            "hash": "1ac5500c819a097df00fc8f355c3fbc24b3ad88a109a1a16329aa91fefe25bda"
          }
        ],
        "text": ""
      },
      {
        "id": "7f9b6481-7505-4d0b-b1b4-f5d530366b9e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/10/turanga-schmidt-hammer-lassen-architects-architectus-christchurch-library-_dezeen_2364_col_11.jpg",
            "hash": "5152a1a46dc5eb748c35679569e2f9e14fe39c6b38933ebd729c071cc3d05ded"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7f9b6481-7505-4d0b-b1b4-f5d530366b9e",
    "id": "ec3e7cbd-cb79-4843-b96e-ad2ecea2f40f",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "97759def-1169-4ca0-923e-66a2db2e4ec4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/731b2d32f074a77f84188cf1c9e8862fl-m2363827394rd-w2000_h2000.jpg",
            "hash": "28599bf4e7de3b9ae6572c914d94592d07a1ae5e211ae0295d6cdc8ece8c134d"
          }
        ],
        "text": ""
      },
      {
        "id": "48e7841e-4446-4e5c-a8a8-c0311ffcd2a6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/731b2d32f074a77f84188cf1c9e8862fl-m1734782270rd-w2000_h2000.jpg",
            "hash": "d53f9259da71305d3d5750d5cc4d826c3eeaa44ca20c55cbbb7b90d644319ac3"
          }
        ],
        "text": ""
      },
      {
        "id": "43f035ab-001e-490e-97fc-854f0b6a10e8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/731b2d32f074a77f84188cf1c9e8862fl-m2286248143rd-w2000_h2000.jpg",
            "hash": "6b439ad4033940123aab4e8d173ba8a1c7ff979d34bdff93b5c8c0882ebf4ba5"
          }
        ],
        "text": ""
      },
      {
        "id": "1913382d-2519-4399-b59e-45d827538c35",
        "images": [
          {
            "url": "https://ap.rdcpix.com/65480ed57f0152100aec2113707123f0l-w1019608299rd-w2000_h2000.jpg",
            "hash": "bbd04818fbc5dea2536a673dd6183e54f70207f9ddcffd01a176a562efb30bd0"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1913382d-2519-4399-b59e-45d827538c35",
    "id": "b7763654-672d-4305-9d80-48842e4238cf",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "076eedb9-1f14-41a6-9c76-79e5fe9dee22",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/682e/460f/5053/3d00/0121/84be/large_jpg/RV_HOUSE_BIAN__7_.jpg?1747863100",
            "hash": "a834d73ed4cbe753d48d93c1164d6c80edf1f113574607963d6707d4bce54b8d"
          }
        ],
        "text": ""
      },
      {
        "id": "c4a96561-b7c2-4629-9956-a3d9dcfb778c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/682e/4612/5053/3d00/0121/84cf/large_jpg/RV_HOUSE_BIAN__24_.jpg?1747863124",
            "hash": "336baa0418747aed63063e56fac6647dd18c06b08847b9831eb47beaeb405377"
          }
        ],
        "text": ""
      },
      {
        "id": "da4cebbd-367a-4ea5-a0d9-0d056b0f7f59",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/682e/460e/5053/3d00/0121/84bc/large_jpg/RV_HOUSE_BIAN__5_.jpg?1747863157",
            "hash": "c240570b8d1ccd191f8047869cf5ff4f8dd98e4a4fec9434f8363c229f49e5aa"
          }
        ],
        "text": ""
      },
      {
        "id": "e1c35a01-0992-4f11-8bde-66322247c2b5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/10/6house-zooco-estudio-madrid-spain_dezeen_2364_col_1-scaled-1.jpg",
            "hash": "311b8f937e2ff7aee19cd0520434dd85e75f5c86a238252284f1e6649ff7cd2d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e1c35a01-0992-4f11-8bde-66322247c2b5",
    "id": "55763e47-7e1c-4a9c-b9e3-e1752eaa0dcb",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "46e37573-390d-4583-bd9e-43b745ccbfe8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f8bf4c3ce02c9f79c958d29229e3c217l-m4078548751rd-w2000_h2000.jpg",
            "hash": "1d242594a4879da4664f6d25343de5f0e7c582a1adf36257c2c477ab12c2f914"
          }
        ],
        "text": ""
      },
      {
        "id": "bf1fd04f-1b5e-422b-8645-e64706332ec2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f8bf4c3ce02c9f79c958d29229e3c217l-m3968239078rd-w2000_h2000.jpg",
            "hash": "9ac8640f5fc31dc4f55669e0fadc771a130127105aed887fd70eac7f8f3d7242"
          }
        ],
        "text": ""
      },
      {
        "id": "c42f4a10-c5ca-4f02-9c48-ac0bd7773f4c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f8bf4c3ce02c9f79c958d29229e3c217l-m3873016951rd-w2000_h2000.jpg",
            "hash": "af070d40076e8a2e168e1ab02cddae4c6b7727fc3b0cf9ed51875ed7a390a482"
          }
        ],
        "text": ""
      },
      {
        "id": "faed4db2-4dab-458e-97dd-1322d14e6f7f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/563c35f83443bfd87b93e381ec6ee370l-m1582094780rd-w2000_h2000.jpg",
            "hash": "a8ac67a77934cdec206bbaed63b83e48841951e67a61a887b899fab114205dbc"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "faed4db2-4dab-458e-97dd-1322d14e6f7f",
    "id": "a67f3138-f9ba-4069-802d-caf49d90491b",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "8255452f-3ed3-47f6-a455-effe438ade66",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66e0/5d3a/2e44/6000/01cf/1e44/large_jpg/DSC04247-3.jpg?1725980067",
            "hash": "1e3be1db82ec3dab09006771760904b9e9f2473f65737270aa252c11f8447b9e"
          }
        ],
        "text": ""
      },
      {
        "id": "c35e9a5e-87b6-4154-a874-f7003fe74652",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66e0/5d3a/2e44/6000/01cf/1e45/large_jpg/DSC04340-3.jpg?1725980125",
            "hash": "007b6d249f6704d42949b23dfd084cdb0b2fbd1c019b67affdd83475ed1d324b"
          }
        ],
        "text": ""
      },
      {
        "id": "e6eecf55-18f5-47f2-b9a5-59062b307595",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66e0/5d3a/2e44/6000/01cf/1e4a/large_jpg/DSC04227-2.jpg?1725980056",
            "hash": "01edf3c386113ceca3bb69db10983eee12a134e740b9a2f1cc2da25c3fa7f590"
          }
        ],
        "text": ""
      },
      {
        "id": "e22ed9eb-7df8-4a9c-a1c1-03f74105a119",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/06/ebc-aguascalientes-mexico-ignacio-urquiza-arquitectos-onnis-luque_dezeen_2364_col_11.jpg",
            "hash": "39580cdba09756c9b2c300a46f37069939402c62b18fc00a5decb6ec6b8a7e00"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e22ed9eb-7df8-4a9c-a1c1-03f74105a119",
    "id": "546a924a-5f9f-4cc2-a6a8-4ce6ec55438e",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "87744cc0-3317-43b4-a104-186a7ba79856",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/04/high-park-residence-b-ca-house-canada-architecture_dezeen_2364_col_4-scaled.jpg",
            "hash": "0c22d59cd8d594a92adb8b9614dd458638cce8595c42f58784421fd0fd6a5cb9"
          }
        ],
        "text": ""
      },
      {
        "id": "ada17423-1f79-4ae3-b725-65be7b6a7848",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/04/high-park-residence-b-ca-house-canada-architecture_dezeen_2364_col_8-scaled.jpg",
            "hash": "978572ee8ae1d9fef3b6ee9e599b17765fdc83c2c92a24dbd24e21fab91a962f"
          }
        ],
        "text": ""
      },
      {
        "id": "c7313918-ccd9-4fe2-b2a1-741e211676a0",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/04/high-park-residence-b-ca-house-canada-architecture_dezeen_2364_col_6.jpg",
            "hash": "92fa361157618d26f7794429989e8c02c0f497ba11b42acf81957ec9207505ac"
          }
        ],
        "text": ""
      },
      {
        "id": "3cac8b03-39ed-4425-9048-7e1f74ab03a3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6769/a6eb/404f/9e01/8965/e514/large_jpg/10-degrees-of-seperation-house-atelier-rzlbd_9.jpg?1734977275",
            "hash": "bf340dd18c151b2772cd1f45245387f14aca606da53c122bc3d2bf936de421b3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3cac8b03-39ed-4425-9048-7e1f74ab03a3",
    "id": "ade71a37-66b7-4e8f-8a0b-20c3a0564f45",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "d6c5eb48-2b6a-4c45-97fe-839fb2fd4b75",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61e5/5f65/7302/eb01/6545/f20b/large_jpg/img0874.jpg?1642422161",
            "hash": "aa60d4fe66bb04e901ea2595361783d08a420a0e0736803eb14b7acb1e89a5bb"
          }
        ],
        "text": ""
      },
      {
        "id": "494baaf6-8401-40c6-9f21-a9831914aa23",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61e5/60fd/ebe2/ef01/66a4/f9ea/large_jpg/val-0642.jpg?1642422570",
            "hash": "652784ed00733ddb4a6619fba1fa461d59a7e2c2427c19bd1c145c2a025d15c2"
          }
        ],
        "text": ""
      },
      {
        "id": "5aff6031-08f9-4fd7-b08c-6cd7ac54b79f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61e5/6124/ebe2/ef01/66a4/f9f0/large_jpg/val-0658.jpg?1642422610",
            "hash": "bb75aba6e49e268ad2b3b914677bf4cad61cf764aa2ac8166dddccbaeb0dc40e"
          }
        ],
        "text": ""
      },
      {
        "id": "246ee4fa-90a1-441f-a9d7-09f0c5be1345",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6213/a8af/b0be/7001/64e1/4609/large_jpg/23.jpg?1645455546",
            "hash": "2fdea8e6a1bc8888444e6a85deec933a3d6513b32249bc0557f973b296076e81"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "246ee4fa-90a1-441f-a9d7-09f0c5be1345",
    "id": "07c648e1-0bf8-456a-a818-aac131ecb24a",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "6be0ac24-d750-4e3d-9c04-88c55ee65a55",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d9b9bad7f33fdeb3c750fdf0904401b8l-m864205858rd-w2000_h2000.jpg",
            "hash": "d55b432059a78b3ccf20cceba374f4bf57603f1cf3f8701718aea36acf24b4b6"
          }
        ],
        "text": ""
      },
      {
        "id": "69b7a443-0cc2-4a5f-bcc3-4cef6c8a45bf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d9b9bad7f33fdeb3c750fdf0904401b8l-m3136533541rd-w2000_h2000.jpg",
            "hash": "f663457ff2b672fb4dcda4ab454df44cbf0fc0eba0ce0e46275fbed1ab6b1904"
          }
        ],
        "text": ""
      },
      {
        "id": "b8f74eb9-69e3-4dcd-aefc-ace426813835",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d9b9bad7f33fdeb3c750fdf0904401b8l-m1674919888rd-w2000_h2000.jpg",
            "hash": "19e3f68a0b33cf21b087daeca74d5f29a481797c88af2ad8b06dc2c4a4bd8fa7"
          }
        ],
        "text": ""
      },
      {
        "id": "4a232d46-7f90-4fbd-a9d3-9a206438ec40",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f5fdad14b7796508a7ae6e0e67f517d8l-m4115703279rd-w2000_h2000.jpg",
            "hash": "aced836a4ab96d0e8253a6a3bab7f7a8a47e9514464a7214799e0c508583f1e5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4a232d46-7f90-4fbd-a9d3-9a206438ec40",
    "id": "6a197d55-2ce4-4fd9-966e-a0a947539c6b",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "463e71a7-4dab-4e1c-98f6-cb33c6ce9b9c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/82c106810ae6c4aa3c84405346981d72l-m4256330512rd-w2000_h2000.jpg",
            "hash": "52fdb676c5f5266340655d850d2a9e5f8a4f05c70989a4f0d5847810cb253dd4"
          }
        ],
        "text": ""
      },
      {
        "id": "9cf47531-5baf-4b94-b57b-4e656b889d7c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/82c106810ae6c4aa3c84405346981d72l-m169664715rd-w2000_h2000.jpg",
            "hash": "0eb43c84ee6fe57d714fd8be7e7b26b9f054b85f37b97b73dd9315dfb1ad4743"
          }
        ],
        "text": ""
      },
      {
        "id": "eaa5e9a4-03e9-4cbf-9824-1c2fc2e148e7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/82c106810ae6c4aa3c84405346981d72l-m1848202489rd-w2000_h2000.jpg",
            "hash": "29d55abb2cfcfb270f5d0678975950628f2f7fda2241100661ada517ba6d27bf"
          }
        ],
        "text": ""
      },
      {
        "id": "d918f1ac-3271-4a07-a44c-26ab3de8eaf2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/61092b4a035e6cdf4766eba32ca81470l-m1983764409rd-w2000_h2000.jpg",
            "hash": "821708d499d4f72741a56bd04a58caed859df28892dbae533c87f67f4d69b65d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d918f1ac-3271-4a07-a44c-26ab3de8eaf2",
    "id": "bfb07f96-1584-4156-b469-91ae28339d52",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "1bee47e4-3b28-403d-b7bc-88b1a0bb7ab1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06cc7b47189a11173831b679ec8fd1b2l-m1464885413rd-w2000_h2000.jpg",
            "hash": "9601c050877481064be2a6bbad5cbe9e64f3f2ae86045ffa4f98a347a109e091"
          }
        ],
        "text": ""
      },
      {
        "id": "e0c29892-9930-4497-a5cf-91adb8c90c04",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06cc7b47189a11173831b679ec8fd1b2l-m2926854017rd-w2000_h2000.jpg",
            "hash": "870714ff1a85987ed2b59f8e0dca7b5018f7c90f121aab8643c35e5d071e56d0"
          }
        ],
        "text": ""
      },
      {
        "id": "7e5c0c2f-f734-4bca-9371-d94ffb0f1199",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06cc7b47189a11173831b679ec8fd1b2l-m3385884986rd-w2000_h2000.jpg",
            "hash": "45f4ba2b23393d926e73bf6facd4593d511f2ef5bf0a9e0f3443594936f125d1"
          }
        ],
        "text": ""
      },
      {
        "id": "e96925d3-d47f-461e-b67a-58a4b7364dad",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9f22d1a947e334be3f8ce51d81aef996l-m3847949657rd-w2000_h2000.jpg",
            "hash": "04a0f3138827f6c48923e66bf6a586517275c02bf745acd7ad9db6366c92b7f5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e96925d3-d47f-461e-b67a-58a4b7364dad",
    "id": "1371cc02-6de7-4196-9bcc-41c874e00072",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "79d61978-e45e-473e-b535-63c8c032f89f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/84ec84589e64625f5df67f770bfe20e6l-m2840266190rd-w2000_h2000.jpg",
            "hash": "9166c07f5925fe1476918a1783d25832bbcfa771085bbfe855e6bfd98ae99b12"
          }
        ],
        "text": ""
      },
      {
        "id": "adc5763e-77f3-44fc-8dc1-adb7cd188a3b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/84ec84589e64625f5df67f770bfe20e6l-m3993196538rd-w2000_h2000.jpg",
            "hash": "d898281b30ce6d731d8adc67e93bd00ab9860e75f6549c4ba46868718bb72085"
          }
        ],
        "text": ""
      },
      {
        "id": "0070281d-e33c-4064-80a3-eb80ce4bd771",
        "images": [
          {
            "url": "https://ap.rdcpix.com/84ec84589e64625f5df67f770bfe20e6l-m1668074631rd-w2000_h2000.jpg",
            "hash": "d897bd98379dec53cf3eb0c91f8d3fd9796e8d6a8893e6cbd64f872ea5cf8aff"
          }
        ],
        "text": ""
      },
      {
        "id": "62f34a05-4780-4d6d-b396-0f0a40e682ab",
        "images": [
          {
            "url": "https://ap.rdcpix.com/df4771f5c6545adfe88e58d4fd814e3el-m205639131rd-w2000_h2000.jpg",
            "hash": "a3a38c3f015e0048d06d0fb9b0f608af8bbb2b450233f8a2aca5c837841ab242"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "62f34a05-4780-4d6d-b396-0f0a40e682ab",
    "id": "5b83be03-b74d-4097-86ba-c8a4262c2d6c",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "9bad1839-16d9-4568-b9f2-07c8ac3022d8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6ad81290d80b32bc58a5cfc197264d68l-m1278581245rd-w2000_h2000.jpg",
            "hash": "7a411d00a77099adac41cd9f9a22b425cd1784072b335b577b5d25f98a6d1e27"
          }
        ],
        "text": ""
      },
      {
        "id": "fc3ca24c-3141-49c2-91a6-a4d25ae2b07a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6ad81290d80b32bc58a5cfc197264d68l-m2053753745rd-w2000_h2000.jpg",
            "hash": "630c2b09b1dd7d9e3f0e88845cfef7961f0ca01f5302d1dd7d7334784081e542"
          }
        ],
        "text": ""
      },
      {
        "id": "d7c6e226-406a-4dd1-a853-f701e0836e68",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6ad81290d80b32bc58a5cfc197264d68l-m1507691174rd-w2000_h2000.jpg",
            "hash": "b8000808e4ed6f0bb388cac0064d6438a5d738b78d034a27bee9e61d60f4283e"
          }
        ],
        "text": ""
      },
      {
        "id": "2e6d1951-b1f0-4501-a0bd-44b051d48c86",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1b530d4367113d1a2e497cb9c68cd449l-b2458113341rd-w2000_h2000.jpg",
            "hash": "84501fb1d94884ebe7fd80f2d68b191971448d4fe6d40d97e7a59f54615be280"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2e6d1951-b1f0-4501-a0bd-44b051d48c86",
    "id": "e28ef589-dbed-414e-96ef-34323433c2fc",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "c1b73085-b8f1-4966-9c11-96f93edf7382",
        "images": [
          {
            "url": "https://ap.rdcpix.com/86d5fd0f6212185b44d26acca55269f3l-b1469789586rd-w2000_h2000.jpg",
            "hash": "71ae03ac3d8b46efbcde1a65844874c0e7669a908e71181a14cc39d9eb2f0ef8"
          }
        ],
        "text": ""
      },
      {
        "id": "81473ee9-3b00-4475-8fbf-9c87f1587398",
        "images": [
          {
            "url": "https://ap.rdcpix.com/86d5fd0f6212185b44d26acca55269f3l-b1868416180rd-w2000_h2000.jpg",
            "hash": "5aeed1bd42dd12e9264f87570811ecbc81e0be059c9f05feae22e15cbf883e5c"
          }
        ],
        "text": ""
      },
      {
        "id": "b8810628-7092-4aaf-bcc0-b345d605e692",
        "images": [
          {
            "url": "https://ap.rdcpix.com/86d5fd0f6212185b44d26acca55269f3l-b610077353rd-w2000_h2000.jpg",
            "hash": "31ccf0d1dda3f898601e105ef6d124dba67870973ac9106d001e4e7da6bc5292"
          }
        ],
        "text": ""
      },
      {
        "id": "d3c5e25b-3c93-4f34-bcda-29a33a7c73b3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5aa111e520b8e6a19fa811b0cd891c3dl-m2234260772rd-w2000_h2000.jpg",
            "hash": "d9a3f9c329d5f3cfe4324216d9d277e3a4712c898759b42644c88db352cb08ca"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d3c5e25b-3c93-4f34-bcda-29a33a7c73b3",
    "id": "135485b4-3734-40dc-81af-68535babbd97",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "b8faadb1-f568-4807-bb39-7ea83eb681ee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/846c531f7140490d45675ccc50cd4ed8l-m2742916863rd-w2000_h2000.jpg",
            "hash": "23086314f7db6ba6a795f3cace5700528b009c7614211f8ba90d6e5b8a6ba104"
          }
        ],
        "text": ""
      },
      {
        "id": "d7552128-0e64-4898-8d3a-2040f004a485",
        "images": [
          {
            "url": "https://ap.rdcpix.com/846c531f7140490d45675ccc50cd4ed8l-m1957884407rd-w2000_h2000.jpg",
            "hash": "3a22323a2dd9251bec12b4752e2dacc8f2b907da83cb3c48441092d0c6dcc710"
          }
        ],
        "text": ""
      },
      {
        "id": "e04ac1ec-8a34-4105-bdfd-70eb4a90355b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/846c531f7140490d45675ccc50cd4ed8l-m3707564090rd-w2000_h2000.jpg",
            "hash": "816e3db16cf7d5b6a5f008c96edd2e927da7671117abcd4be82b8f950ecef882"
          }
        ],
        "text": ""
      },
      {
        "id": "548d57bd-ae0f-4918-87e0-be0849c1218f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e6d213babfe5b359ff445ace5aa8a446l-m962450590rd-w2000_h2000.jpg",
            "hash": "e2117c694d572215e12987a0d14b44814c27fcdf62290fa92c7787f9532ecf63"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "548d57bd-ae0f-4918-87e0-be0849c1218f",
    "id": "660c7f60-3d45-4777-a3d6-4f9051e31b3c",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "36abe033-5740-4069-becb-bb34e7008553",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/668e/b44f/1f85/4a01/7cb7/c78b/large_jpg/mountaintop-snug-resort-iapa-diapa-design-archdaily_15.jpg?1720628326",
            "hash": "eaa77d669b16774e5860efbfefb83d616eb2812b6f5eeb2cf57915005a730f15"
          }
        ],
        "text": ""
      },
      {
        "id": "7e53e758-772a-458b-a94f-60a1f76eda94",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/668e/b458/1f85/4a01/7cb7/c798/large_jpg/site-plan-5.jpg?1720628329",
            "hash": "01c8b78dff41ceebc2d65ebeabbf3ce412d25a297fa777b5ea8a1ef618dd9565"
          }
        ],
        "text": ""
      },
      {
        "id": "3c77ce58-4e11-4501-aab3-aae89cd395bc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/668e/b44e/2249/c01b/10c8/2692/large_jpg/mountaintop-snug-resort-iapa-diapa-design-archdaily_10.jpg?1720628339",
            "hash": "4e089668b8699cd78cf559830411ba5ca9bc5350ce8ca1f48b4c8908677db6ae"
          }
        ],
        "text": ""
      },
      {
        "id": "bd63b835-5b9d-4832-aa29-c202b0668937",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6290/a7d6/d68d/6201/6637/a654/large_jpg/baker-boys-beach-house-refresh-star-design_1.jpg?1653647343",
            "hash": "86d0716b38e727bc91a90347eeac71ac00180b4f0042aae63deb1f4ca3e0b6a8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "bd63b835-5b9d-4832-aa29-c202b0668937",
    "id": "27829b72-9b8a-45e7-8334-889d4823d0e7",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "edb45280-9176-4d66-be1e-ed4c79426750",
        "images": [
          {
            "url": "https://ap.rdcpix.com/814f8ee91e134adff735ee64d7b586e5l-m1835756230rd-w2000_h2000.jpg",
            "hash": "d6a30cdee50c9d3c498e3b090a24fed67e65799c791d0dbfaeb0c2d587e59881"
          }
        ],
        "text": ""
      },
      {
        "id": "1fd9f15d-bee2-4ff7-9912-8a5f493301fa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/814f8ee91e134adff735ee64d7b586e5l-m1201843874rd-w2000_h2000.jpg",
            "hash": "94df8a34e6a12a406f7a1765e25d2066972f1d4c9ecc7fc428bdcceee815c43c"
          }
        ],
        "text": ""
      },
      {
        "id": "fb4c1345-31fc-422d-be63-9e46c20e250c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/814f8ee91e134adff735ee64d7b586e5l-m492428804rd-w2000_h2000.jpg",
            "hash": "dbb003f9f49cef699ed0e8f69c71169ac4706d91bae8856f9f79f9f9e22f30d5"
          }
        ],
        "text": ""
      },
      {
        "id": "00fa9ad3-f76b-47cb-88ee-fb8fca2cf0ed",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ae9cb89860bcb31f98e1ec2df98dd8edl-m1431909177rd-w2000_h2000.jpg",
            "hash": "6703894f775dd5c1b828019c1fcf572e6b1d03ba1e8934aacf2f3fd3ad16fc14"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "00fa9ad3-f76b-47cb-88ee-fb8fca2cf0ed",
    "id": "dffe9202-7ae9-4433-b252-9c2e4373154b",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "bb1a7353-54a9-490f-a41a-417b48d73afb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/961b74b36aeb01e43b4b6b0ed4e365f6l-m1409805981rd-w2000_h2000.jpg",
            "hash": "c184a384b65e767da9a740bb849082806ac538a673e9bdfc96d8f04895ffd767"
          }
        ],
        "text": ""
      },
      {
        "id": "cc4cda7f-354a-4202-928d-eee79d1d70ea",
        "images": [
          {
            "url": "https://ap.rdcpix.com/961b74b36aeb01e43b4b6b0ed4e365f6l-m4066245579rd-w2000_h2000.jpg",
            "hash": "2206112a9d551147950173d8c72cf4cedab2d1024c1f17c2a4593a0a9df6a72b"
          }
        ],
        "text": ""
      },
      {
        "id": "a1262666-5975-4dcb-b2c9-fd55cff05ed3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/961b74b36aeb01e43b4b6b0ed4e365f6l-m1744706764rd-w2000_h2000.jpg",
            "hash": "58d33b4daa7f5de863963d5edf8663f3e0a344b12542f2d9f7264648c6dbd6d7"
          }
        ],
        "text": ""
      },
      {
        "id": "4f5d857e-7bdf-42be-a2d2-e2daf14d9ca4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/635a97017b83524f87d5647a17161cc9l-m1960099365rd-w2000_h2000.jpg",
            "hash": "0b9b5fbd65c1fe84c7f6eb1bd92eb82a45934c50cd25d39c59075f0097552693"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4f5d857e-7bdf-42be-a2d2-e2daf14d9ca4",
    "id": "f59a3936-6b2d-4949-b408-a7d96734a27b",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "df8d280b-c870-4722-8f74-17da28f23d87",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ceceb5cefa94aa7d61f4a4e375d208ecl-m1572922243rd-w2000_h2000.jpg",
            "hash": "a420db597c26aef2ff12aa86755170dc1704d68b2ae08c66348ee53a14dc8e10"
          }
        ],
        "text": ""
      },
      {
        "id": "176cc5d9-76ca-468d-addb-540484b7a5d9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ceceb5cefa94aa7d61f4a4e375d208ecl-m3758549546rd-w2000_h2000.jpg",
            "hash": "2219b2339511259c5526d54f64cc1566ca3fe2785367846c85938a5d683cb70c"
          }
        ],
        "text": ""
      },
      {
        "id": "6c7002b8-39dc-4683-8549-8a7645839a8c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ceceb5cefa94aa7d61f4a4e375d208ecl-m3904711282rd-w2000_h2000.jpg",
            "hash": "ae64deb29ad1db0e9be607534939e7a16b0f2cef59dce0a2974e591202566835"
          }
        ],
        "text": ""
      },
      {
        "id": "56c045be-6859-445d-adbd-a7dd9589b252",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6c3c036b0a33b5868f83a6209172029dl-b2443782286rd-w2000_h2000.jpg",
            "hash": "0716f70605d7ae041d3decb72007d0fa719b7ad7001e26311e1f0e3eff45678e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "56c045be-6859-445d-adbd-a7dd9589b252",
    "id": "b93cd972-ea38-498f-bd12-990df7e2b7c9",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "671ebb4f-527a-4d8d-94b9-ea53380ffd4c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a9e7d9334e8432ac3f4db964cfedd398l-m4229433449rd-w2000_h2000.jpg",
            "hash": "e3dcf6ecfee46b41a497dda40d485e4b5f8d00bbfb4a1153f13a64309b3d2ef8"
          }
        ],
        "text": ""
      },
      {
        "id": "fbf46b36-65a2-456d-9790-16bf0572f355",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a9e7d9334e8432ac3f4db964cfedd398l-m803850568rd-w2000_h2000.jpg",
            "hash": "79458b1cc47fd466babab99d61e79e447882db05c062515082c3cc93b7668c4f"
          }
        ],
        "text": ""
      },
      {
        "id": "8ed6634d-9e30-4c0d-aad2-e6254338c616",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a9e7d9334e8432ac3f4db964cfedd398l-m843699972rd-w2000_h2000.jpg",
            "hash": "b41d5d85429b5b4a59d7caecd1a4b77e7a26b2f9315e380756faa4fee10f9eb3"
          }
        ],
        "text": ""
      },
      {
        "id": "ef344f8e-8861-4e04-831c-c5097b52739e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ee8642c9a1120ac8a9869671ccc95891l-m656394359rd-w2000_h2000.jpg",
            "hash": "bbe45c58d7150b8c234beb4e11d78740814299feaa272eb87f45473f6934e09c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ef344f8e-8861-4e04-831c-c5097b52739e",
    "id": "7ebe5d64-b24a-4ab6-ad1c-348c3eda14c3",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "373f2e9f-4230-4cb9-991a-eae28840c28b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7bb0b261f44185ab7695171bb83cb2e8l-b1294272380rd-w2000_h2000.jpg",
            "hash": "688dbd4d28e2ee131b118470f6885e9cafe256728ef3cdecf4412f4f4713f90e"
          }
        ],
        "text": ""
      },
      {
        "id": "703d1807-5fd8-4bda-82a5-c54fdfab1812",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7bb0b261f44185ab7695171bb83cb2e8l-b2780456073rd-w2000_h2000.jpg",
            "hash": "cf71d9daad5013d7c533824e2e6c540aecc1cda5111218c070044f1ae6742ef3"
          }
        ],
        "text": ""
      },
      {
        "id": "fc1fd1c5-e958-47c2-afa0-c900b049a43e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7bb0b261f44185ab7695171bb83cb2e8l-b705096165rd-w2000_h2000.jpg",
            "hash": "0807a82600e3454f52347eb1e423af9bdeada7de0085519e1eb2ab7df8197ce6"
          }
        ],
        "text": ""
      },
      {
        "id": "368acb10-0b74-48e5-b163-bc7b384909b6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/82fed9cd3d7bdaf13936c69e10a7184fl-b3896712733rd-w2000_h2000.jpg",
            "hash": "ac42d79cd2849ab7a33702bfff7e216ffdf310048422f7e25c85c6179bda2001"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "368acb10-0b74-48e5-b163-bc7b384909b6",
    "id": "4a948523-0ae8-4726-817c-7aed83ff9121",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "5afe2d7c-f50a-49e0-aec3-b9588929703a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a6a9f3e4c70de4ec238df454339c82b7l-m3134423992rd-w2000_h2000.jpg",
            "hash": "73c2208b1589d219522aa666d8fd42e06667cfa95be9ef592c3270e13e3d9c2d"
          }
        ],
        "text": ""
      },
      {
        "id": "aa3e2580-e33a-4c73-90b8-e338f28f7c46",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a6a9f3e4c70de4ec238df454339c82b7l-m518273130rd-w2000_h2000.jpg",
            "hash": "21a4f27d62d871fd1bac5f6a7ad58572fd974e6607f29fa1384b15e1af6bd413"
          }
        ],
        "text": ""
      },
      {
        "id": "ed38b859-badf-4788-9343-b26edcec8d7e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a6a9f3e4c70de4ec238df454339c82b7l-m1300751935rd-w2000_h2000.jpg",
            "hash": "277c4392ef28fb465de655f3d48c059e62a3add109a354ef1f36496e3e60edbf"
          }
        ],
        "text": ""
      },
      {
        "id": "554e0ee6-f4e8-4ede-8c87-1d7d1953045b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7d1bccaac8dc835d5a78e1ecc11cf1e3l-m3007473337rd-w2000_h2000.jpg",
            "hash": "2d306bcc3b3259eb3f66131f0d13e37fe1c17f89740d584e7fcf8932ef666a39"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "554e0ee6-f4e8-4ede-8c87-1d7d1953045b",
    "id": "bd3cef8a-f46f-4350-ba7a-84cb42c15871",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "4e305135-2231-4ab6-ad15-320588b78ca5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1edde25204018f0dc12d678ba098cd4cl-m2286869875rd-w2000_h2000.jpg",
            "hash": "7ba99b941bd39972a1684f2effc8899320af26e53746e54f7559c42e8f650fc7"
          }
        ],
        "text": ""
      },
      {
        "id": "9951f8df-8f9c-484a-bc58-3a5a09f40623",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1edde25204018f0dc12d678ba098cd4cl-m1120643754rd-w2000_h2000.jpg",
            "hash": "7e00a835c2564710d99c4e3d4e4581736af54b4f576631332cb995f82113c7ac"
          }
        ],
        "text": ""
      },
      {
        "id": "bf161583-9fd7-4e30-910e-897910964843",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1edde25204018f0dc12d678ba098cd4cl-m779611742rd-w2000_h2000.jpg",
            "hash": "c4229f077b95079b0c8afcd7b9d5642b15acb8349a9752a0c7b4e75766de035f"
          }
        ],
        "text": ""
      },
      {
        "id": "a15e82ba-a3d9-42f2-87d7-87a562e9deda",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cebc3bc3f59a895e521c1a371eb7d648l-m1172743122rd-w2000_h2000.jpg",
            "hash": "a13b41f2ab4fac03646410b3c8713eaf77ec2b333fda8cc13b31fe72b1ad1da7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a15e82ba-a3d9-42f2-87d7-87a562e9deda",
    "id": "39c29e58-6dae-4ce3-904b-dc8a955a3d68",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "1123aba4-d7fd-4aa8-a231-6539c3b7c40c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/681c/9f0d/77df/3e01/8750/0dcb/large_jpg/yijia-building-of-tongji-university-tjad-atelier-l-plus_2.jpg?1746706200",
            "hash": "104e6aff540d0ea98d848a451db47bbad211ab287fd003a1af6525e972288dfe"
          }
        ],
        "text": ""
      },
      {
        "id": "de56ccaa-736d-4cbe-b949-6c2fc74abb7e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/681c/9f2b/77df/3e01/8750/0de1/large_jpg/yijia-building-of-tongji-university-tjad-atelier-l-plus_19.jpg?1746706230",
            "hash": "08bc8128505f12846cb19aa1c8389a8082f39aaf8e7ca56d0902d7896d3af799"
          }
        ],
        "text": ""
      },
      {
        "id": "9d0f140a-e2f7-4d5a-a92a-7a3b55220cd5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/681c/9f18/77df/3e01/8750/0dd9/large_jpg/yijia-building-of-tongji-university-tjad-atelier-l-plus_6.jpg?1746706210",
            "hash": "cd74c75fc710f80e6ee5027b71dd5bc524e691d26c255fb7998f7b0b5d5a7943"
          }
        ],
        "text": ""
      },
      {
        "id": "499d2738-0f7b-4583-aa2c-eee4c4084dca",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6304/da1d/dfb6/312f/8d70/1ae1/large_jpg/hyundai-motor-group-global-partnership-center-and-university-gyeongju-campus-hyunjun-mihn-plus-mp-art-architects_6.jpg?1661262745",
            "hash": "a272b22786319c11028b83620932af4fa72886693c6f991206f1721ea831b7d3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "499d2738-0f7b-4583-aa2c-eee4c4084dca",
    "id": "2dcfa455-44df-4d3a-b9fe-e6bb2d9a33a3",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "b4cf5eca-2bf1-4149-be94-cb288bc4b345",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0e92a30e868ed927057c261be89b5544l-m2849963205rd-w2000_h2000.jpg",
            "hash": "e4c8891d74760c6c9a2d98ffff5459f88b982d103712daf757b21174cf42e516"
          }
        ],
        "text": ""
      },
      {
        "id": "524f1d8e-d690-4bc7-8ebe-7c67e024bc0a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0e92a30e868ed927057c261be89b5544l-m1218783874rd-w2000_h2000.jpg",
            "hash": "0facd729cd327b05802292821a896765e86f2581ab3ebe9827491cf664e30e00"
          }
        ],
        "text": ""
      },
      {
        "id": "abf87f36-2069-4591-a945-5a8abb6db676",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0e92a30e868ed927057c261be89b5544l-m987637960rd-w2000_h2000.jpg",
            "hash": "589120917e99857bd80790413c38e4ee9b6707228532480cb44630edb926ab21"
          }
        ],
        "text": ""
      },
      {
        "id": "3d42d83a-f9b6-45ed-a9fb-3b4acd10eafa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b46652ec325175a6c578d4b0af357d1el-w1142338605rd-w2000_h2000.jpg",
            "hash": "42decef1463819cd1f4352c87c4e39c1b50be4e7dc4914583b35b0f8fb2e510f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3d42d83a-f9b6-45ed-a9fb-3b4acd10eafa",
    "id": "aeb602de-d271-4e0f-b35a-e906374aa96e",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "04cc5329-345b-42f4-986c-ac9ca08feb57",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ec1ef31962f6e85338227acd1c64c5b3l-m3812001476rd-w2000_h2000.jpg",
            "hash": "a95c2d20c00a9c1eea302958a78661ad81fa017bb3b20c3c65fbeb27a1502800"
          }
        ],
        "text": ""
      },
      {
        "id": "12b648ae-178b-400f-b68a-70997dd6598f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ec1ef31962f6e85338227acd1c64c5b3l-m4279549910rd-w2000_h2000.jpg",
            "hash": "b6994f184aebdb7f7b1f4251bdc6aa0ae17cd864f010fa62df4aa211ca26add0"
          }
        ],
        "text": ""
      },
      {
        "id": "675ec33b-57c6-4876-ba9d-15280cd5e0f8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ec1ef31962f6e85338227acd1c64c5b3l-m4046760260rd-w2000_h2000.jpg",
            "hash": "f4dece14555ff769c8c250359039d8e5e2a93baf916a062089dd3911b8b42ec3"
          }
        ],
        "text": ""
      },
      {
        "id": "5b490945-352c-4eed-a8b8-e7711d9b9d4e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a532b054f9cb03cef59ae91469fbc81dl-b3781097361rd-w2000_h2000.jpg",
            "hash": "931a7c0795949cbfc7a245f125c61658536df2963f7287eb066577a0b0e66876"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5b490945-352c-4eed-a8b8-e7711d9b9d4e",
    "id": "d1a342c3-282c-46eb-b920-31efcd29ae46",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "6b0987a7-9c8a-4a94-a20d-27e56e0386ff",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7c56b41e6bcf48d2a556385d3c79922fl-m3993407946rd-w2000_h2000.jpg",
            "hash": "1a4e0d05c89d470c415cd2a5a56d0bba9e69aa50f82d52361c677eab106010ec"
          }
        ],
        "text": ""
      },
      {
        "id": "c4086a1e-442b-44be-8345-257b5785e79c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7c56b41e6bcf48d2a556385d3c79922fl-m2867197798rd-w2000_h2000.jpg",
            "hash": "0c3c78167f498680d5fd1f8728eee6c38fcf2a4c9212ba8919f7b5e7e44a0fa2"
          }
        ],
        "text": ""
      },
      {
        "id": "d687fe0e-aa1b-442a-80c0-cad5ebab3d5d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7c56b41e6bcf48d2a556385d3c79922fl-m3336578599rd-w2000_h2000.jpg",
            "hash": "0c4d66031b83eb800fbfd15adba15973e4e58083edecac261449d7fef7db29de"
          }
        ],
        "text": ""
      },
      {
        "id": "9cd88761-8585-44a4-b13c-ae08721a311c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6b92ba495a80f835cc96fdd598e71555l-m1122715437rd-w2000_h2000.jpg",
            "hash": "c3e06f86e9d059563db2f2f62bcbdde7c3303655edebcf97b832f3d9bce8ccfd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "9cd88761-8585-44a4-b13c-ae08721a311c",
    "id": "eefbb9df-a1ab-4b7b-b7a4-09554c548370",
    "question": "One of these photographs does NOT belong to the same building as the other three. Choose the OUTLIER.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "ecd0108a-12a1-4ea3-90ea-ae2d6918cf18",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0e9d1febfc0996926dae72764eefbda0l-m206616670rd-w2000_h2000.jpg",
            "hash": "79df2a3ed700ffd0ecd993d53d689b9e9281184994f172b73fb681fc438e146a"
          }
        ],
        "text": ""
      },
      {
        "id": "fb40506c-66ce-4e57-8c04-d4cd6fb8a782",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8ad001d1e4507c6a47985b8f9ece3f4dl-m3240625612rd-w2000_h2000.jpg",
            "hash": "228c115979bfd94ed27d4ade5b705c7a052363704943b81ff7736af84a94a6e0"
          }
        ],
        "text": ""
      },
      {
        "id": "18909a56-7d2b-48c0-a2f0-d5b1612969ab",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bf0885080fbfc22f87dc7cef065d33c6l-m729197072rd-w2000_h2000.jpg",
            "hash": "2955d3e822aa35b896b211a838a4ff08f2161a71be5a1aa679b2927da5497f3e"
          }
        ],
        "text": ""
      },
      {
        "id": "f7b00475-e914-4ca0-87f0-94de4affd641",
        "images": [
          {
            "url": "https://ap.rdcpix.com/29eb468e0d5e88306560287155cd705cl-m558252285rd-w2000_h2000.jpg",
            "hash": "102b418781c8d798662cb235e4426c93aba3a8494949fc2ff2e2e35ca99f4c6e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ecd0108a-12a1-4ea3-90ea-ae2d6918cf18",
    "id": "6d197ede-ac34-45d2-aa39-5a35b150214c",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0e9d1febfc0996926dae72764eefbda0l-m4113799287rd-w2000_h2000.jpg",
        "hash": "330c8beda620c6adf68f154b6af1b20aa738689813f394adfeb7cc889f747467"
      },
      {
        "url": "https://ap.rdcpix.com/403bf292f108529f35d2d135fcfbc902l-m2827081399rd-w2000_h2000.jpg",
        "hash": "89af00a26250b66f79ccbf293ce4928c6297f060ee12f451a7239f4a32a26a87"
      },
      {
        "url": "https://ap.rdcpix.com/0e9d1febfc0996926dae72764eefbda0l-m167100480rd-w2000_h2000.jpg",
        "hash": "9e703a5c233bdda80acc7b36e28e5f34f99c517d6f16e6d5276606d1a18891ee"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ed1a57d4-47c8-4f1f-9892-b889d88cbdb6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d9e2ea8ee03752d3fc1ace28c4dc97del-m1910038746rd-w2000_h2000.jpg",
            "hash": "14f6d0c640da1b2fa6c0ccd693aef0178267f2004b83fc72cbf1d5fb85d24a99"
          }
        ],
        "text": ""
      },
      {
        "id": "12eafb8f-6960-4a17-9479-59a9dce3bcd3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b344597cebaee89a82d7b0657fc18a27l-m1666761116rd-w2000_h2000.jpg",
            "hash": "8e2c68130bdea34385b94adebb349825e46874824744c63c777537cbd3f52d49"
          }
        ],
        "text": ""
      },
      {
        "id": "fa97c9bb-6008-4523-b6e9-05cab0a2f516",
        "images": [
          {
            "url": "https://ap.rdcpix.com/12e0ba236656458084b10edc80d84ae5l-m2072577547rd-w2000_h2000.jpg",
            "hash": "c3984c804f39c4542f290e3c3f195b5b8f8f1e4aeea04f9c9d0df504b800eebc"
          }
        ],
        "text": ""
      },
      {
        "id": "5813d863-c6dc-4139-87b0-97d9d2ee95c1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d71497b82ecc8e93fbc11b16fd0f045el-m3437096517rd-w2000_h2000.jpg",
            "hash": "85b78b07e39f1a836f5f51f7b3a4585ddba82ca5f90f3bdde243a5f8e6c5207d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ed1a57d4-47c8-4f1f-9892-b889d88cbdb6",
    "id": "efc0012a-9bc6-4ece-a80a-01c2deb68b98",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/d9e2ea8ee03752d3fc1ace28c4dc97del-m414267016rd-w2000_h2000.jpg",
        "hash": "25fe581e4aaa87bac7c81f6e5f4a045c7d4e587350a0cb19ad656f00a8ad82a4"
      },
      {
        "url": "https://ap.rdcpix.com/d9e2ea8ee03752d3fc1ace28c4dc97del-m3805799834rd-w2000_h2000.jpg",
        "hash": "64ec7a8cfb81655024775a692dbc482254b47e68a96555ff36f6602902cf25a8"
      },
      {
        "url": "https://ap.rdcpix.com/d9e2ea8ee03752d3fc1ace28c4dc97del-m73673465rd-w2000_h2000.jpg",
        "hash": "f7eed2a5f0c3689a52b2340208fa69fcfbbfe7c6e35d3612b92a754159458881"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0173ed70-e1a2-4b7a-b628-d685bab7cf89",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ab7e63019e65aad0f96c32ebb01004fal-m1402116216rd-w2000_h2000.jpg",
            "hash": "e23832866647957c98b423c23ea06f51fbf3958812ddf8c216177bc07e87ceb7"
          }
        ],
        "text": ""
      },
      {
        "id": "30f52726-f2e3-4228-8681-23526545ea4e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9795ee4e41802b7269dce7569da188b0l-m1923891464rd-w2000_h2000.jpg",
            "hash": "41c717a9c8376e8dcec1ae79b6f7bc8d9780f79c0843ea5722df01eb5972722d"
          }
        ],
        "text": ""
      },
      {
        "id": "343b49dc-d133-4ceb-83c5-68e763104c7e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ae578864335f89e146443eb3a718eefcl-m3075113501rd-w2000_h2000.jpg",
            "hash": "9e747518dc47bfb7ff3f0674231f5b1d4ec940fba0ad3b9f3eff1dd213ff375d"
          }
        ],
        "text": ""
      },
      {
        "id": "e2f628e8-7765-42e3-ba75-733c852be566",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c6f555f21028402899d94fdfaa753c9el-m4016102679rd-w2000_h2000.jpg",
            "hash": "385169d8bd5d3de29d2d20c3197ab094b34bb7d0ffb6d70009649f6bfe631ab1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0173ed70-e1a2-4b7a-b628-d685bab7cf89",
    "id": "82e7609b-55a0-4d91-b2c0-5635125b1554",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/ab7e63019e65aad0f96c32ebb01004fal-m850541459rd-w2000_h2000.jpg",
        "hash": "6b06fe50f41c4e211ae738b205648ef10465daa07cc5fd3369a84ef9bad957c2"
      },
      {
        "url": "https://ap.rdcpix.com/464940a3fc872199e70ddb0acb9955f5l-m2266663003rd-w2000_h2000.jpg",
        "hash": "c7bce605485bfea7a2328a920e03638869eed5e65e525933f9631cbd03d56b35"
      },
      {
        "url": "https://ap.rdcpix.com/464940a3fc872199e70ddb0acb9955f5l-m3534523102rd-w2000_h2000.jpg",
        "hash": "d5bfe334a1af35d24f657b9a815567a386eb5a32d17d92e397126e31521fc674"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "821d748d-971e-47a4-a5a4-56356fcc1a07",
        "images": [
          {
            "url": "https://ap.rdcpix.com/14b4e03a6be3b714fee5df37ed111eb3l-w737268996rd-w2000_h2000.jpg",
            "hash": "b94e404b9fa31b8cb5346c9211642e228998497358db4ccfd597f139ffc30dce"
          }
        ],
        "text": ""
      },
      {
        "id": "2c9d1065-adbe-4b78-a68f-a54c48820b5b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4e915e92576ac057169f96f302d66cc6l-m3210970225rd-w2000_h2000.jpg",
            "hash": "1952640a67e86946b845b7dbab7c656593823c052b9d5fae14a38829c966a240"
          }
        ],
        "text": ""
      },
      {
        "id": "e010ef55-bc7e-489c-afe6-b54f0780d98d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/36f3bccfba2afea6f8809a66e0d6a670l-m4122244560rd-w2000_h2000.jpg",
            "hash": "5d5897aa47073da48352bd4e8593f7b7c46f34f68335f0f774418ad0287f8c4f"
          }
        ],
        "text": ""
      },
      {
        "id": "f4b47574-5380-42ea-b749-da70400c3cd0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/545d5bd19af3a1a66be7db9474823f2al-m23524932rd-w2000_h2000.jpg",
            "hash": "b3903e21cc32ccc5df0ee73dd2752c6429ef23309890d50a1bf83dd996d2a7fb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "821d748d-971e-47a4-a5a4-56356fcc1a07",
    "id": "5b4e0260-9f62-4ed9-b4a7-3f2f34806108",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/14b4e03a6be3b714fee5df37ed111eb3l-w323587117rd-w2000_h2000.jpg",
        "hash": "2c260ee4a6d22ab896d173872dfc9ef3ba75b6ee825272d26b4176d8a8f3cf8b"
      },
      {
        "url": "https://ap.rdcpix.com/14b4e03a6be3b714fee5df37ed111eb3l-w2053288923rd-w2000_h2000.jpg",
        "hash": "789694f7dde898902c83692fc9ae9a611ff936a3385938b38f23770d7e87e665"
      },
      {
        "url": "https://ap.rdcpix.com/14b4e03a6be3b714fee5df37ed111eb3l-w2481202758rd-w2000_h2000.jpg",
        "hash": "036cff365d16f3c6f25a1cfc07b8f52786168f5538c7d4a521c3c00a47d66b78"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e7a975cf-8717-4706-bd48-41aa285e0203",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b57c74bad488db1144fba9331dbde5b5l-m3559363467rd-w2000_h2000.jpg",
            "hash": "bdf081392979e762d1f578dcab6099aa3e05d7f09bdc3381ab98de8d86d48413"
          }
        ],
        "text": ""
      },
      {
        "id": "04fd2753-7c62-4c89-8cf2-ebac7c7f6014",
        "images": [
          {
            "url": "https://ap.rdcpix.com/113953a8d78ffe4aac6044a35d0ef373l-m954798135rd-w2000_h2000.jpg",
            "hash": "d7260c074831227acd8e2d1b424edb93b4449b9920633bf5bf1baf5f615710d4"
          }
        ],
        "text": ""
      },
      {
        "id": "1ceecf55-6a7e-4cf4-8500-5e56ad7f7a08",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c878def9128c44dc0619a12f5d96977cl-b4145577564rd-w2000_h2000.jpg",
            "hash": "ac66f8889763df152fee8ff09a112f6f55c29bdd6bc12036b18c5c67ac7bfc9b"
          }
        ],
        "text": ""
      },
      {
        "id": "2d958bf6-58b6-4924-bf26-b8f8bcd82e75",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1cc77fef4a330cf8822b8f053780e554l-m1070595165rd-w2000_h2000.jpg",
            "hash": "efafcffea295b8907cee5c602fdf35171026313955072f2f9bc7396e06650185"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e7a975cf-8717-4706-bd48-41aa285e0203",
    "id": "49bad032-667c-425b-98aa-a1c9cbf88f44",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b57c74bad488db1144fba9331dbde5b5l-m2454622647rd-w2000_h2000.jpg",
        "hash": "c5cb9af744a2bd8c3de88808c701350b57ab83b62d9524ea62021b7167324471"
      },
      {
        "url": "https://ap.rdcpix.com/b57c74bad488db1144fba9331dbde5b5l-m1647063014rd-w2000_h2000.jpg",
        "hash": "affb629f339e70b35d6a65f1a85480d41486acf15d5203dc84fb871d98aeb568"
      },
      {
        "url": "https://ap.rdcpix.com/b57c74bad488db1144fba9331dbde5b5l-m1272781933rd-w2000_h2000.jpg",
        "hash": "8433397f82fd0f2f80d4d6656d56c1445217d40005e0421d51a5533d0f009c36"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "bd0b5399-d9bf-4b92-8680-9791ea75246f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7b614a841a1e3663df79ceb16e799b73l-m1425380835rd-w2000_h2000.jpg",
            "hash": "9f61cbbef9410387894be2589676d2f06dba2bff13e95de92bd5f4f2b2cba27b"
          }
        ],
        "text": ""
      },
      {
        "id": "889f0edb-c25f-4443-a4d8-f9aa54dc66e5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3a05c1d66a86ca0d76f4eb67a3038e14l-m3062143790rd-w2000_h2000.jpg",
            "hash": "8085191814bd826f1721940e1c4c3a2d3a2ecb084409cfef1de34316d88150d5"
          }
        ],
        "text": ""
      },
      {
        "id": "6b7f90f2-6a0c-49a0-98ef-1f8a33aea42b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2923b375ef6d53120790e509cd6d6f71l-m2769761462rd-w2000_h2000.jpg",
            "hash": "a37d494f830c7b62478764be36fbacabd7bd19890880a9dae90659b2991a6f26"
          }
        ],
        "text": ""
      },
      {
        "id": "0b30a52b-3ed8-45f8-bd0f-4f151befd350",
        "images": [
          {
            "url": "https://ap.rdcpix.com/58c8ac857bb13bd3e51cf8ceb3ba032fl-m3165325477rd-w2000_h2000.jpg",
            "hash": "5e2ddb6d0bb4bfb2554ed36ea31ec09c46b5b6b6faad3bfd0042f07f5d0a7a8d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "bd0b5399-d9bf-4b92-8680-9791ea75246f",
    "id": "6eb6eb51-9340-4620-bb42-3d9ff72886a9",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/7b614a841a1e3663df79ceb16e799b73l-m253402471rd-w2000_h2000.jpg",
        "hash": "3f1dde6d1a460b9016b53f92065a277880b97f0cfe05a74a2fafbd201db73e12"
      },
      {
        "url": "https://ap.rdcpix.com/7b614a841a1e3663df79ceb16e799b73l-m2080000044rd-w2000_h2000.jpg",
        "hash": "36790811898a7bf57f3c146c5e88a9dbf6a0e468abb26126da7e89824d49bee3"
      },
      {
        "url": "https://ap.rdcpix.com/7b614a841a1e3663df79ceb16e799b73l-m3256938341rd-w2000_h2000.jpg",
        "hash": "e7ebea1b27ec0384774545da07c8dba4fee2fd0cf0087fbc5ab464448e9c9375"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f808742b-72f6-4349-a040-efb8a47dc9f6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bf8cc742b6e80877cc055cf29249476el-m843785193rd-w2000_h2000.jpg",
            "hash": "58381faac39c2482b1a299593e9544d5504c574f579cab7c0203cf98e6a9094d"
          }
        ],
        "text": ""
      },
      {
        "id": "481a8279-a001-4baf-b239-f2e29d8e2ddf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/777477c26d4d15f1a6ed02e4248c177cl-b57449826rd-w2000_h2000.jpg",
            "hash": "5e3218ef73b998c88be9ad1be56f34d4103c3b82bf6d76f82d4658f35df9a20a"
          }
        ],
        "text": ""
      },
      {
        "id": "8bb5b7e3-ef16-47f4-af24-d86960bb8683",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f80ff32e3c4cc6b99371cbf9658e7b76l-b3582321915rd-w2000_h2000.jpg",
            "hash": "0f14cb24fa33046406da7c231f0ba4d373149d0cb7e5d4ce61f286e8f0bb3cb0"
          }
        ],
        "text": ""
      },
      {
        "id": "857e7288-a0b5-4872-bda7-7a4cfbfe44dc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3d62b18125656865dd10f2c2ff601b41l-b1659975318rd-w2000_h2000.jpg",
            "hash": "5f4ba6cf55763e01be1a6111936e6ffb501b53fd686ee0bb0245ef3d47f22c15"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f808742b-72f6-4349-a040-efb8a47dc9f6",
    "id": "1c6961cd-3354-4f94-aa0b-2a6f68e2f6fb",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/bf8cc742b6e80877cc055cf29249476el-m981671417rd-w2000_h2000.jpg",
        "hash": "f713cb0139c87aa1bc11b09f4e543deda500d7efdd1112d74d575f0d099541f2"
      },
      {
        "url": "https://ap.rdcpix.com/bf8cc742b6e80877cc055cf29249476el-m1236131369rd-w2000_h2000.jpg",
        "hash": "0eaf183e6d8adae9aa2b4acbf666e43947b400d2439144a15aba8c312c688a00"
      },
      {
        "url": "https://ap.rdcpix.com/bf8cc742b6e80877cc055cf29249476el-m1915283350rd-w2000_h2000.jpg",
        "hash": "17f34b02ab97c1b376e4450c77f87a4a08158558722e1099e34f93acf39a7aa4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2d2d420c-b69b-48de-8f9f-7f4ec49b5187",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7bc311f73470740bce59c54d19e6fc76l-m992543641rd-w2000_h2000.jpg",
            "hash": "8819476e11664639afefd37246a311938c0efde79cf00af5602b49fe65b1a64b"
          }
        ],
        "text": ""
      },
      {
        "id": "7ae95168-0818-406f-b7a4-e42b2f54eddf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b1dac7bac76fbacf4fb1be860f83f03bl-m3829702010rd-w2000_h2000.jpg",
            "hash": "c0f559a803ed13bfda78ca521dd321ddbc3c115b84e1edc2f131d1c5f280150a"
          }
        ],
        "text": ""
      },
      {
        "id": "e8fb11fd-7bb3-4b82-875e-c2ac18a536c9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e0b4b3ffe6e69787584eabee16e89c26l-m723357254rd-w2000_h2000.jpg",
            "hash": "8b103f7c8bf5749b56cf865277e5065e310082d0eba0526c065791c674834676"
          }
        ],
        "text": ""
      },
      {
        "id": "00c55138-6114-4289-9225-0c672527315f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0ca1e40f862e027187e8b8afae99d1a6l-m3405528827rd-w2000_h2000.jpg",
            "hash": "f53042ab24b6a620f2b39d884a464167f9f5d46fe6dccb69c7a5c8f52923df99"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2d2d420c-b69b-48de-8f9f-7f4ec49b5187",
    "id": "c97a44a9-32e4-4178-a77d-44e6e3c89a45",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/7bc311f73470740bce59c54d19e6fc76l-m134925979rd-w2000_h2000.jpg",
        "hash": "ad57b9bdecccb5f281cb6ef36e3608cf9cd9a60e9424ea2413f147c47028628b"
      },
      {
        "url": "https://ap.rdcpix.com/7bc311f73470740bce59c54d19e6fc76l-m1483167120rd-w2000_h2000.jpg",
        "hash": "1a2bf7449c9beca3c88493403bba110e879bb6da4f6c7957f639963b4ce5ed8e"
      },
      {
        "url": "https://ap.rdcpix.com/7bc311f73470740bce59c54d19e6fc76l-m1566340630rd-w2000_h2000.jpg",
        "hash": "4b36f75879d8aecfdcf7f3d03c8648c875db2f00bea2698c3ee4c0c9d7d80673"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "704fbc82-1c1e-4fcd-a80a-adc70c5c98e8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/629341131b02fb405c38a6da727f7abfl-m332245362rd-w2000_h2000.jpg",
            "hash": "543a0654eae19c36c9df40360a78b8045245626a63fb7fd1f121aabd3d81e10a"
          }
        ],
        "text": ""
      },
      {
        "id": "3af904ce-7234-4cfb-b3e1-0874beb39ca6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4ca713a74e0e051601ed220d01b934b9l-m1493117537rd-w2000_h2000.jpg",
            "hash": "dfa0779fa14d23ec69b05ba00c8ded4b45ff20c8be84363ad6bbbcbab434a74e"
          }
        ],
        "text": ""
      },
      {
        "id": "80d7bc0f-71ce-4fa9-9c78-5baa0290b2da",
        "images": [
          {
            "url": "https://ap.rdcpix.com/96c50ca1395029bfb579659e9742fe4cl-b2292184235rd-w2000_h2000.jpg",
            "hash": "b2d18bccf736e1f04f13d42f27e42628b5c7d46396f36dbb059198c5e047f0a6"
          }
        ],
        "text": ""
      },
      {
        "id": "b4d885df-95ed-4b6a-9b43-0172b694b0f7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e5f8f32c62d10eacbabd279991aa8c84l-b293126860rd-w2000_h2000.jpg",
            "hash": "58af93d8c20679aaf9fc3f3f28d17e69805f8ad46ea718b4c9131e8c1e0996e5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "704fbc82-1c1e-4fcd-a80a-adc70c5c98e8",
    "id": "d83964ea-57e1-4d73-b449-422e1af41b4f",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/6a96ffdeb2f9bc67823af37b54f279d2l-b485888338rd-w2000_h2000.jpg",
        "hash": "9e5c9e2403a1b93aca7828c88ec98bddb23e170de6e0f3437aaf312af1474f53"
      },
      {
        "url": "https://ap.rdcpix.com/629341131b02fb405c38a6da727f7abfl-m2173123468rd-w2000_h2000.jpg",
        "hash": "3d190d6cf0083e0d669d2e0fc3964bb2404eb675677fb270ff3b68a895dc30e5"
      },
      {
        "url": "https://ap.rdcpix.com/6a96ffdeb2f9bc67823af37b54f279d2l-b899881481rd-w2000_h2000.jpg",
        "hash": "94888810dc8f76da051fd017e7bb775db4d5b654e9b95a2f73a3dd0d53f9b2dc"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2c1c8faa-0b57-4181-9dc9-83493398ab75",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2da93363129d7f692172a232da08cc31l-b1094137295rd-w2000_h2000.jpg",
            "hash": "5bc1ac0e02fa176b7b5662dfbe23781aef5268f8c5dfefb6d95d9197c64d983d"
          }
        ],
        "text": ""
      },
      {
        "id": "f31ee105-638f-4379-90a7-8c6be45d1192",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a2dd099ba5df69809b9985463855115el-b1837781599rd-w2000_h2000.jpg",
            "hash": "d8febaadc021170661ca0111604af41681187c26c3e5d985ce030c0474c5c1f3"
          }
        ],
        "text": ""
      },
      {
        "id": "901258b1-36ee-4f57-ba3e-d05c825ceac1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/98b46c6022147d876774d66189e36384l-m2951434589rd-w2000_h2000.jpg",
            "hash": "a9c32ac664e95df657dba7f78c73f2f62275849333d939353e498c38e594ad04"
          }
        ],
        "text": ""
      },
      {
        "id": "5dd293c4-ece1-46a4-8e9c-3b49ef5b511f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cdb277c3a7592a326052d55e92d0d7ccl-m2769173833rd-w2000_h2000.jpg",
            "hash": "b7a268b5a2c611c0556fdb1f3d62908d215611b5466c5de45bf0b2441af0c078"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2c1c8faa-0b57-4181-9dc9-83493398ab75",
    "id": "f14d4dd7-88ce-42d2-b19b-ac9a3e7797d7",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/023458391776cc752ba2c1ac21bf48afl-m199982966rd-w2000_h2000.jpg",
        "hash": "91c6a61050d31e217f1889c56e32be1d4dd4b73220ae702f336cdf6094be7d95"
      },
      {
        "url": "https://ap.rdcpix.com/2da93363129d7f692172a232da08cc31l-b3417730911rd-w2000_h2000.jpg",
        "hash": "83378c344dfeb25d83e42930775c7a0f8e944f0684afbe32949d67c4c2a91274"
      },
      {
        "url": "https://ap.rdcpix.com/2da93363129d7f692172a232da08cc31l-b665431265rd-w2000_h2000.jpg",
        "hash": "92bf39230468219563aabbd8873fbe811e0d309bd35eeab09d0f4e1a99517907"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "31d1ff5e-573c-4d2f-b9c5-9f388e80e4c7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9a1b0ff813006b428c90e8b0f3e2b8efl-m215916419rd-w2000_h2000.jpg",
            "hash": "6d422b65adbc9f5c1f6bfbf8979055a8b9fd5973be8349a5f163760e227cbd3d"
          }
        ],
        "text": ""
      },
      {
        "id": "c8c2a003-a4f7-4fbd-821d-be895dbd8a9f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f2ad14237084bfd3394f6569d9957f94l-b418943892rd-w2000_h2000.jpg",
            "hash": "61fc2d26844efa2f0bdf4f8a2195e655dec18c2cf57a3275f261fe90322947fd"
          }
        ],
        "text": ""
      },
      {
        "id": "09c1e8e2-5674-44e8-a723-d3fbd2a6b27c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2c68daddfcf4ef5176eceb62b4c62b72l-b2379699527rd-w2000_h2000.jpg",
            "hash": "064f7d055ee22a71b06034abdc8ad56b74cbcf63257ba1e8a7103822e9299a3a"
          }
        ],
        "text": ""
      },
      {
        "id": "9217421e-6b2b-41c9-b31f-97d04a28ba02",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d70922970b38bbd1b886ba35233c9b9fl-b968813539rd-w2000_h2000.jpg",
            "hash": "5f37cbdb7402cd396e9602c8768c848dc57b369f7eb7dcd278448b1d65c36425"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "31d1ff5e-573c-4d2f-b9c5-9f388e80e4c7",
    "id": "9e1c1451-7922-4352-9f70-8b1be21d80dd",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/9a1b0ff813006b428c90e8b0f3e2b8efl-m2641894932rd-w2000_h2000.jpg",
        "hash": "62de89ca4f19428713a350cbbada5168ef6a94851319f7f293169bc510390f67"
      },
      {
        "url": "https://ap.rdcpix.com/9a1b0ff813006b428c90e8b0f3e2b8efl-m3907316040rd-w2000_h2000.jpg",
        "hash": "a335ad8e30842c482ca31df855381e788f132b3ab79f48643cfdb6b8e791b917"
      },
      {
        "url": "https://ap.rdcpix.com/9a1b0ff813006b428c90e8b0f3e2b8efl-m3432144306rd-w2000_h2000.jpg",
        "hash": "ac256f1a643fe552857141956e7546701d041b5e8894249675439fddd0624c67"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0c3fca78-890f-4d5f-96b9-75951218e735",
        "images": [
          {
            "url": "https://ap.rdcpix.com/dd90d8f9b83246ea07617e74c55f716cl-m1031616141rd-w2000_h2000.jpg",
            "hash": "23fef19ca137547cafc7be57d7956d1191d0fca3f3cf4d43f4d19541c2889fad"
          }
        ],
        "text": ""
      },
      {
        "id": "3ec3d456-4e5a-412d-be1a-940b6766aff3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/269e201c0a1b15eaf6d6076097a4576dl-m2973417957rd-w2000_h2000.jpg",
            "hash": "5e5c615c7fb70dc7e4706d8f5364cbb78532449df42ae90fadad8d9a769ef7e2"
          }
        ],
        "text": ""
      },
      {
        "id": "7c7e27ba-bbaf-4056-b57a-47d568ff027e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6098b8f2190c8290b62e47dec33fdf73l-b4277712061rd-w2000_h2000.jpg",
            "hash": "273e9ac9183feac70b173721e1bce5bc8ade9d2c1979b3baf55fecf1cfb3b66d"
          }
        ],
        "text": ""
      },
      {
        "id": "8b722e9e-c1b9-410b-a711-7270ab37e486",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f206f0c1efb221e61f2cc7a44dff4f28l-m1821955573rd-w2000_h2000.jpg",
            "hash": "0ba51c04912fe65363143c72480ed9eeaa226ec63467b221a7287bedb028748f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0c3fca78-890f-4d5f-96b9-75951218e735",
    "id": "774fbb49-dd82-445c-ba81-66dc2d9c6aea",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/dd90d8f9b83246ea07617e74c55f716cl-m423186329rd-w2000_h2000.jpg",
        "hash": "67638f60f69310705bd6af2ede59f220c1a86870f73a9ea550f737a8c57c2502"
      },
      {
        "url": "https://ap.rdcpix.com/dd90d8f9b83246ea07617e74c55f716cl-m3993848373rd-w2000_h2000.jpg",
        "hash": "c2b33703fca36f7cd5d3a9d13482c814a5f06713adf9930e1556412c57b6ab18"
      },
      {
        "url": "https://ap.rdcpix.com/dd90d8f9b83246ea07617e74c55f716cl-m2432501292rd-w2000_h2000.jpg",
        "hash": "d65c225087bfd66b2de19d441bc429cdef1014fa6f0964a93bfe363e2b61d303"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7d803e03-56b9-435b-8efd-1736cc8d856a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0ef63995738311c5fc59d08c837d42f0l-m1366396333rd-w2000_h2000.jpg",
            "hash": "9cb4e466d5b604fee482f16fcac883720b2ab8b01918eedcbb33f129213483ee"
          }
        ],
        "text": ""
      },
      {
        "id": "f15e3cea-9fdf-48ce-ae32-53c2ba95396f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bb6db2e2e979da1418fbf38a61fe6b97l-m2015465425rd-w2000_h2000.jpg",
            "hash": "f7864ff7675b285624afbbc179b2dcf282c484762579054cddd8c3872bfe2c01"
          }
        ],
        "text": ""
      },
      {
        "id": "4fcf46f0-c882-46a0-906d-bb3406a903f4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/21cc078cb50f069f5d1180f0bb082ad3l-m148023584rd-w2000_h2000.jpg",
            "hash": "39ae8d1d351457ecd7622f053e17a855dcbfd666255f93a29ee5b505d78aa171"
          }
        ],
        "text": ""
      },
      {
        "id": "e9aa87a9-d8e3-4a5e-99b3-98fe5716cb24",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b96886948155b30e743a425f9ab31195l-m3062626247rd-w2000_h2000.jpg",
            "hash": "c3818b524e930f8f6779a55064de21a5c637dcfc05438f0abf2a078b8c6aadf5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7d803e03-56b9-435b-8efd-1736cc8d856a",
    "id": "d6f0aa69-1a5c-466c-aede-c157b72733af",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0ef63995738311c5fc59d08c837d42f0l-m3567844395rd-w2000_h2000.jpg",
        "hash": "c62f5dcad344bc77974ab97b4b1524ca0c84405527d03ead3774e3a206b9f0ba"
      },
      {
        "url": "https://ap.rdcpix.com/0ef63995738311c5fc59d08c837d42f0l-m1837840880rd-w2000_h2000.jpg",
        "hash": "ec7f2c5f60b9b1cc4fed8fa518137bebf5570dcb624725328862794d341d3a65"
      },
      {
        "url": "https://ap.rdcpix.com/0ef63995738311c5fc59d08c837d42f0l-m302352062rd-w2000_h2000.jpg",
        "hash": "6935109cbbd4b2faa66d025220a5108668c3ca64a75e783326f6d6c7ed4054fa"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "199584e8-3724-405c-9ba8-a3c8c6d30556",
        "images": [
          {
            "url": "https://ap.rdcpix.com/020f65382ae8b4a808af32326326cf9fl-m2860719078rd-w2000_h2000.jpg",
            "hash": "c7839ac7d9df21046d02c09dafe37add497c4bbe0cfb6dfa4e6058d4bae8d591"
          }
        ],
        "text": ""
      },
      {
        "id": "4297c4d7-68ec-4a2d-8ac7-404c03b97e44",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4fbd21b6762e9344e8d9899dc9a6fdecl-m3928775508rd-w2000_h2000.jpg",
            "hash": "e53050ad06c162d485409f8b238ba2544c3049aa297dc6b3077d9014e2196cc9"
          }
        ],
        "text": ""
      },
      {
        "id": "19dcb4e5-1554-44a7-b363-09aafdcea3da",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1b535da329a8d91e9383cfea6e9ef86al-b1211286566rd-w2000_h2000.jpg",
            "hash": "f55457dca980e1d6e57d27335f09b4a8fcba0854f90cc6ff175b8bdeff1a8c13"
          }
        ],
        "text": ""
      },
      {
        "id": "9edb238f-18cb-443a-9f28-c3d5a89ad9ef",
        "images": [
          {
            "url": "https://ap.rdcpix.com/479727c48143fe4544c9b7896e5e2aael-m4236876947rd-w2000_h2000.jpg",
            "hash": "30e956121d78a4af45b3b5f91fd5f7877b734ce619e0ca7b248752594ed567ea"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "199584e8-3724-405c-9ba8-a3c8c6d30556",
    "id": "8fb60bdd-6e59-4106-86b0-fda88d8c8dc6",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/020f65382ae8b4a808af32326326cf9fl-m1195425103rd-w2000_h2000.jpg",
        "hash": "871f13a4a228e142878ddca8e956063d50b20f4e4d37e447153bf711c15ccbff"
      },
      {
        "url": "https://ap.rdcpix.com/020f65382ae8b4a808af32326326cf9fl-m38365486rd-w2000_h2000.jpg",
        "hash": "69ee720b08b72b030a593ba1b219996e1dc755e2b855c887b4fa12b44c890558"
      },
      {
        "url": "https://ap.rdcpix.com/020f65382ae8b4a808af32326326cf9fl-m1743430904rd-w2000_h2000.jpg",
        "hash": "946153394ee44a8ba20df3e64847be0c86175206a13b0ff610648266b01419a3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "05029c91-0c06-4cc5-ba1d-fd61a83de9cd",
        "images": [
          {
            "url": "https://ap.rdcpix.com/46b563b57d618cdf7f7039f6efd69a6al-m3175170036rd-w2000_h2000.jpg",
            "hash": "f62171eb181b6a8920d1eca6ca23f97e8e230a4523c9921bffe3c3890da1966c"
          }
        ],
        "text": ""
      },
      {
        "id": "75df5375-e5c2-4954-bd7e-c09fe5b17393",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c225b0c18b55e3f15bc579c760ae450bl-m4242544175rd-w2000_h2000.jpg",
            "hash": "e14d5a8d32d266573205a0ec0a3b551a2ecba574d6df1c874dccb498a15ec60d"
          }
        ],
        "text": ""
      },
      {
        "id": "62012368-99cb-404a-ab65-84e596ba5838",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4bec4717af1fcbbdb25ea5f56c14911fl-m3703734800rd-w2000_h2000.jpg",
            "hash": "f3328939eda6180bf878e0e8533d38362dd6d217e6c02542e478341d2f24b116"
          }
        ],
        "text": ""
      },
      {
        "id": "2cdc4af8-66e9-4443-8cd7-85028a32befc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d197fc5fbc3105a99dd539779425e49bl-b2197747881rd-w2000_h2000.jpg",
            "hash": "921875f23dd44f9e6efdc161c0b4419817a3f91597d5523260420879d57785cd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "05029c91-0c06-4cc5-ba1d-fd61a83de9cd",
    "id": "8fce2a51-3553-4d4b-a6cd-ff12acd3c31e",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/46b563b57d618cdf7f7039f6efd69a6al-m157917120rd-w2000_h2000.jpg",
        "hash": "0c8a9ca6d1579b8a1de4cc4dcd584eb2625ef191edfbaba30c397cab5609d27e"
      },
      {
        "url": "https://ap.rdcpix.com/46b563b57d618cdf7f7039f6efd69a6al-m3144604885rd-w2000_h2000.jpg",
        "hash": "60d4d6a1a472d6d26eafc147eb0a30a7e796cc03d7ea260a339003f78f518491"
      },
      {
        "url": "https://ap.rdcpix.com/46b563b57d618cdf7f7039f6efd69a6al-m3949848519rd-w2000_h2000.jpg",
        "hash": "bc9bca9544feadde30907e090519f6985df0530e57682f6a87af4120f25674f4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "17c73f7d-5daa-4ea2-857e-1a837af8be09",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ebec423cf8b4091cd2b5c6dc8fa70143l-m911761194rd-w2000_h2000.jpg",
            "hash": "5a4ea4b5c1450828916ffbdc14109268a7d315a616afff10c6d5d193d13d8817"
          }
        ],
        "text": ""
      },
      {
        "id": "c3343d5f-21a8-41ba-bbff-0658d50250dc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/13eb06803dcf7fae253e5e43781cd9c6l-m3917548681rd-w2000_h2000.jpg",
            "hash": "a928829cb1c43795ebf458dd414c694cf3e4fedf1a2ba26345e3a60e7f608b21"
          }
        ],
        "text": ""
      },
      {
        "id": "7435f283-e60c-48d0-9a2f-6204559d805e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d339c38194ef18e34b48c41e025f667cl-m2345239027rd-w2000_h2000.jpg",
            "hash": "9c7add33b1672bbc288692dfae239e66471d2af2964fca173fead0287e6dadbc"
          }
        ],
        "text": ""
      },
      {
        "id": "ce3ad4c5-a326-494b-bbc8-05a240840bca",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9a8f556253f8ec2911f0492ed86fc9a4l-m206592563rd-w2000_h2000.jpg",
            "hash": "26ad9cf618163c741e2a686ce2d35a735cec2d41754b5e716afb60e92b54a23b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "17c73f7d-5daa-4ea2-857e-1a837af8be09",
    "id": "88ee2cc1-d2cb-4dd8-8a40-4c6e79f4b4d3",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/ebec423cf8b4091cd2b5c6dc8fa70143l-m1900442611rd-w2000_h2000.jpg",
        "hash": "b11376eab6b1890efb90edc417a211724aa340be697d16e69a9a42216add2c37"
      },
      {
        "url": "https://ap.rdcpix.com/ebec423cf8b4091cd2b5c6dc8fa70143l-m1630651054rd-w2000_h2000.jpg",
        "hash": "fe49cfa2743c9f9e033f0aee06adae2b4b3126940f84ee6e3b6aef92ba735d62"
      },
      {
        "url": "https://ap.rdcpix.com/ebec423cf8b4091cd2b5c6dc8fa70143l-m4107747251rd-w2000_h2000.jpg",
        "hash": "bd8d62eb022311355c1f577591a23a15a2f68e1c99d1611acb3a749c8d4f6a04"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "683fafcb-7f13-4115-aa1f-fcc388c67b5c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/71ac46ea398797177ae88e9d2eae5cf0l-m1645186093rd-w2000_h2000.jpg",
            "hash": "a2f8e3e35f626747b43e0d244e098a8ad9c0c6d3c724d4238a9ad7d8eb6282c3"
          }
        ],
        "text": ""
      },
      {
        "id": "eeb05a2c-9c72-417a-8242-d730de8660a5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4c51b78b587ba3b95bfbaf3bcc8802fcl-m839588471rd-w2000_h2000.jpg",
            "hash": "701253379bc14ba0b55ff2f5b099055cb6ecb18ae549deb14e61973555448f99"
          }
        ],
        "text": ""
      },
      {
        "id": "d3239a56-5985-4506-b4c7-7e10113b7dd2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7fe2716dfa2cf08d00640389d90edbafl-m1062378852rd-w2000_h2000.jpg",
            "hash": "84fbc1a3f331c9c5daf3d5ae526e24b942d04f1b78ef57668044b64068478bdb"
          }
        ],
        "text": ""
      },
      {
        "id": "8092f0ba-7713-4792-9679-23e602a7ea94",
        "images": [
          {
            "url": "https://ap.rdcpix.com/17ef28c5cbfa8022f109f0f0194e240fl-b2173852822rd-w2000_h2000.jpg",
            "hash": "bfbe627e6c5f49de50c0a77dbfc6339e5686eccee15219638778f2b32a5a53d5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "683fafcb-7f13-4115-aa1f-fcc388c67b5c",
    "id": "924ae3e3-5961-4cd6-b436-c715411d5caf",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/71ac46ea398797177ae88e9d2eae5cf0l-m2581303262rd-w2000_h2000.jpg",
        "hash": "f44de6991c9de9e0afefcf64540948bd2e2b91b7131567b9fd17b22711c99f38"
      },
      {
        "url": "https://ap.rdcpix.com/71ac46ea398797177ae88e9d2eae5cf0l-m1781858842rd-w2000_h2000.jpg",
        "hash": "cce84a55934b1fbb81d4aa27d49e93d501fd44cc5b8cb24d1a7651dfd5c2575c"
      },
      {
        "url": "https://ap.rdcpix.com/71ac46ea398797177ae88e9d2eae5cf0l-m3394929514rd-w2000_h2000.jpg",
        "hash": "abad152838b7c1e2fa11bd76e45c73ae860e06dda6a3528a33ad005cd2b34385"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1dc46fb4-eee1-497f-8d97-3d63aacd2946",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c16280efdf3fa8ca4b598f9f11150841l-m1226167725rd-w2000_h2000.jpg",
            "hash": "ba2bbb6f0786d83708fd5dd546d3e91e08baa0bc370cae6f2ccc0e779f5475c9"
          }
        ],
        "text": ""
      },
      {
        "id": "5e170109-d4be-45fa-9ea8-c43a3f7f532d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7700d6d6a8273c76185c8c1cd5db3c16l-m2355166795rd-w2000_h2000.jpg",
            "hash": "46ea24fec6265e628e6a42262f7e5bc3210caa41ed4c0efc5ee95f8e920709c7"
          }
        ],
        "text": ""
      },
      {
        "id": "d45e00c8-d20d-47f7-97fb-c4a53af71e5a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/79e783c9eda927180dce3127e0939b8el-m102707656rd-w2000_h2000.jpg",
            "hash": "4db94b59339e31d5bd8cf6724fa998ccc8592349565d82317cf7493a808c9cac"
          }
        ],
        "text": ""
      },
      {
        "id": "e5f7c204-3128-4923-8a8b-6e6a88b020fa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4d88c63e743d9551b81caa1d73534845l-m115677760rd-w2000_h2000.jpg",
            "hash": "7e335a881597e5078afaa813872163a68c113e68cc99a5beb5e15b464411a6fa"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1dc46fb4-eee1-497f-8d97-3d63aacd2946",
    "id": "7a497879-308d-4f7c-84f3-c4f9b89f34d5",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/c16280efdf3fa8ca4b598f9f11150841l-m707903261rd-w2000_h2000.jpg",
        "hash": "69b5c83cd8ea9aa83fb68157fcc02fbd148bcef0a2f7e5c4a2f7504df96b251e"
      },
      {
        "url": "https://ap.rdcpix.com/c16280efdf3fa8ca4b598f9f11150841l-m4234633232rd-w2000_h2000.jpg",
        "hash": "867fa10419bfa57a548fbc67f02bb56142da5100799311a5609b1b036d741eb7"
      },
      {
        "url": "https://ap.rdcpix.com/c16280efdf3fa8ca4b598f9f11150841l-m2858932999rd-w2000_h2000.jpg",
        "hash": "d7030a5610833605e80f921cf879af27582abfa589bbb430c9596dddf84766d5"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8be749f9-7a3f-4537-9d55-c06926c2f1f1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/65e09ee7fdd0bc56bb0052f951a4c2d7l-m1627381076rd-w2000_h2000.jpg",
            "hash": "5467dc5c06a0aeb2a5fef6f6a4fc18a77600e0e525007befd23d5619e9468477"
          }
        ],
        "text": ""
      },
      {
        "id": "f5b05eb3-a86e-40c9-8b4e-fc18f138ef04",
        "images": [
          {
            "url": "https://ap.rdcpix.com/224064baa91ee74c52391912745f5ca5l-m4073093804rd-w2000_h2000.jpg",
            "hash": "94ffad819e36bb70a0b1f7a2536f4c752bb5669e577560e4a55357b4a8511c84"
          }
        ],
        "text": ""
      },
      {
        "id": "428861ea-bf78-4658-ab93-8e837e70eb35",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1d3cd37a627142c9c4ceb4cc23ee777el-m2130076610rd-w2000_h2000.jpg",
            "hash": "2882eba052dd72f451452b1321f78389ecf4cc25521f681239e4d2c75c73c398"
          }
        ],
        "text": ""
      },
      {
        "id": "56934b3c-4a89-4b37-be48-4358b39caabe",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4e63dad4c1cd80152c8714a4ef8b343bl-m3964745117rd-w2000_h2000.jpg",
            "hash": "c500958859548c8f35afcf4ebe40e4efcebc1af6692a828684c605f9a037d1af"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8be749f9-7a3f-4537-9d55-c06926c2f1f1",
    "id": "3380de7a-e426-4d41-abc9-14758a4f097a",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/65e09ee7fdd0bc56bb0052f951a4c2d7l-m317342916rd-w2000_h2000.jpg",
        "hash": "7161c46341e7deaa43800e21cef03a08d332c94673643abb631a81d71baa29cd"
      },
      {
        "url": "https://ap.rdcpix.com/65e09ee7fdd0bc56bb0052f951a4c2d7l-m1470744989rd-w2000_h2000.jpg",
        "hash": "b96213737a30607ed3630eaf0ba19d6378d9331fa18232a19c426cfa29998240"
      },
      {
        "url": "https://ap.rdcpix.com/65e09ee7fdd0bc56bb0052f951a4c2d7l-m171454374rd-w2000_h2000.jpg",
        "hash": "6b8d2c899fca68af5d00ab292505b43bb9005913dc0605d6bb02e91e4f155c76"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ae50fe6f-c430-488f-abea-f5e1a774f0a7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8ab8bfdf851ebf172283b8d6c6fb7452l-m3492351343rd-w2000_h2000.jpg",
            "hash": "6f63cd9c12d70195921f29309132218bd031095b4547ca393a68d9ce027ad0fb"
          }
        ],
        "text": ""
      },
      {
        "id": "9e2f8a53-1b71-4acf-97d8-ed70a936b8ca",
        "images": [
          {
            "url": "https://ap.rdcpix.com/07fb39da927e7a89a1dc36c208be671el-m2437152984rd-w2000_h2000.jpg",
            "hash": "8fbbc315852c751d71c2a3122f304a3ca94c472f4a8edaae7918ac881c4bf274"
          }
        ],
        "text": ""
      },
      {
        "id": "2b710fde-f6f7-46e4-9a3d-1ade5515037b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5e4204bf450d43101190dda4630a4914l-m2272808830rd-w2000_h2000.jpg",
            "hash": "e5b18a90aa50b21c4895c560ba0937c33e5b889d914ff588e6cc348f78455abd"
          }
        ],
        "text": ""
      },
      {
        "id": "ff9875be-ccc7-4785-b716-2d8c2575e842",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5d3d8cfbcf438a8cd5f82146123148a2l-m668593048rd-w2000_h2000.jpg",
            "hash": "43929a627e1c8f14a42165e180a8a8787ff687fa5693e704650d2b0ff224ce37"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ae50fe6f-c430-488f-abea-f5e1a774f0a7",
    "id": "e359092f-eb08-4a31-9507-d51f5e3cca5b",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8ab8bfdf851ebf172283b8d6c6fb7452l-m1012907020rd-w2000_h2000.jpg",
        "hash": "69452acf690446c55902aeb9cc3d25af4db9249e90f334f0c879ffc694d60484"
      },
      {
        "url": "https://ap.rdcpix.com/8ab8bfdf851ebf172283b8d6c6fb7452l-m2204219117rd-w2000_h2000.jpg",
        "hash": "f185a7475bb2cc76c5ac3adb6a0fe36727dc53018bdaa86d2aed2e52543771bd"
      },
      {
        "url": "https://ap.rdcpix.com/8ab8bfdf851ebf172283b8d6c6fb7452l-m2694125897rd-w2000_h2000.jpg",
        "hash": "7238d3adea704d12dd16a00d0dcdb9855f2193e94abe6edf590cd1bc8db55087"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a1762136-302d-4120-be35-94043b511a6c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/11/chris-collaris-frederik-roije-house-with-a-view-netherlands-architecture_dezeen_2364_col_19-scaled.jpg",
            "hash": "39f4fbeb4c44dff938ab6f2275c96dbabbf3fee9582547bb4301ccc84d5920ae"
          }
        ],
        "text": ""
      },
      {
        "id": "7cfb6c71-eb88-405d-ba4b-c7ff139e2fdb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63c6/fd0b/760d/d27d/ee12/9bae/large_jpg/lithuanian-man-cave-devyni-architektai_8.jpg?1673985354",
            "hash": "911845e6753300c45587607e45617fe94b97f0f851c6df22740fedcce7515d0c"
          }
        ],
        "text": ""
      },
      {
        "id": "ba1a25c6-c4ca-4477-8d92-2d18a788b1dc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61ed/d060/5023/5901/6410/0201/large_jpg/nwlnd-triangle-012.jpg?1642975358",
            "hash": "baaeef34e574a84bea2eea85bd80453cf320020e81abdb29e1b6f65e443812ee"
          }
        ],
        "text": ""
      },
      {
        "id": "e90a0a29-dffc-415c-9bf1-e455a0042663",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/08/estudio-atemporal-casa-mola-mexico-house-forest_dezeen_2364_col_15.jpg",
            "hash": "13477247d8be5a0e7ce249abe0ce76a1f4c2a6a05d3574b5c85147eb9cb48307"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a1762136-302d-4120-be35-94043b511a6c",
    "id": "4d4bd3e3-e8ee-4559-a4b7-24bf804967cb",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2021/11/chris-collaris-frederik-roije-house-with-a-view-netherlands-architecture_dezeen_2364_col_1-scaled.jpg",
        "hash": "1d392d80c2f7ce605c7afb6ccc92f20d8cb6d111a115401fad5296492fa7c8cb"
      },
      {
        "url": "https://static.dezeen.com/uploads/2021/11/chris-collaris-frederik-roije-house-with-a-view-netherlands-architecture_dezeen_2364_col_21-scaled.jpg",
        "hash": "ec29b4e26919d3ff23e2bcdbc4fc6ed91ad63701344d1e93176fbaae649d7a1f"
      },
      {
        "url": "https://static.dezeen.com/uploads/2021/11/chris-collaris-frederik-roije-house-with-a-view-netherlands-architecture_dezeen_2364_col_24-scaled.jpg",
        "hash": "ebaeb0c15a1b314002d07b7229aa8fb87a19ac901e450205363ef50c60c75f94"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "986cca9e-6edc-4c3a-b9c0-cf025911e392",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/646d/dc89/8e31/b814/72ad/1f0d/large_jpg/wantijhof-dordrecht-building-complex-studio-aaan_4.jpg?1684921513",
            "hash": "bf633acd533888489845b58306c62c78eeff46e90e7105b6cd1322eea0ea78c6"
          }
        ],
        "text": ""
      },
      {
        "id": "b8eb1a5b-d2e8-4119-89b4-4779c71b5df6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/658e/1f8a/e4ff/ba69/ade2/0098/large_jpg/1002-batlleiroig-c-oriolgomez-escolatbs-29-13.jpg?1703813014",
            "hash": "c02ef23d3a9a4d2449d2272363a1df59f6709ce48d715ad46f4481ce099f433c"
          }
        ],
        "text": ""
      },
      {
        "id": "1a6f2d70-42a6-4603-b3c6-5c206dc9a45e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6642/0a5a/8da3/9923/4fa0/89fc/large_jpg/generatorn-spridd-architects-plus-secretary-architecture-plus-septembre-architecture_3.jpg?1715604083",
            "hash": "8fa1721d484ec727744c9ad7bb3df0b9af9c0ee5aa5af9cb169ac8857d88de53"
          }
        ],
        "text": ""
      },
      {
        "id": "76c6f84b-099e-487c-9c1d-c0592a1bb615",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/616c/b935/8e9e/7701/66fc/14ea/large_jpg/henning-larsen-kab-huset-c-laura-stamer-02.jpg?1634515264",
            "hash": "427e210998213f08fd6897421a3e30becd08d18385118010aa98a797380abf8b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "986cca9e-6edc-4c3a-b9c0-cf025911e392",
    "id": "0975cb6c-de5e-4d24-9c2d-be82c2396bc4",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/646d/dc74/8e31/b814/72ad/1f0a/large_jpg/wantijhof-dordrecht-building-complex-studio-aaan_11.jpg?1684921488",
        "hash": "5c1ca5dcf8a24099b46afe07a43bc9f5cb3d83c9e6564459d6c32ce25c8334b0"
      },
      {
        "url": "https://images.adsttc.com/media/images/646d/dc98/8e31/b814/72ad/1f0e/large_jpg/wantijhof-dordrecht-building-complex-studio-aaan_8.jpg?1684921530",
        "hash": "00b09122fe1156256c778b6bff487268720a1194e360e4e0d5e00228b0a04b9b"
      },
      {
        "url": "https://images.adsttc.com/media/images/646d/dcd7/42f1/080c/6921/e064/large_jpg/wantijhof-dordrecht-building-complex-studio-aaan_14.jpg?1684921586",
        "hash": "dfef92d8025f737a8f9a1d7ba07328df376dfc7633bcf676bf4eb48087d4e1c5"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "267c7d6f-a3da-479e-9f46-226c4de3d0ea",
        "images": [
          {
            "url": "https://ap.rdcpix.com/050c201a5a70d8511dc628542d730591l-m3976029724rd-w2000_h2000.jpg",
            "hash": "400c50782f1b821bb173db362c5d08799da66da93958f363fdece5f870b58ae0"
          }
        ],
        "text": ""
      },
      {
        "id": "d95f3891-de38-4051-8a5e-84978c82c060",
        "images": [
          {
            "url": "https://ap.rdcpix.com/da2d145492b3e09b0ae7cd6f92f1484fl-b3673371300rd-w2000_h2000.jpg",
            "hash": "d49b473642ffee3410ab1d82566fe236c9f28d99f116702bcf33d1ebd23b6637"
          }
        ],
        "text": ""
      },
      {
        "id": "5c0f3a33-cf27-4196-b16a-6ed14c90694f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/011cdb08307739b3bac15d5d2eab105cl-m842149785rd-w2000_h2000.jpg",
            "hash": "0447cc5468eb423cc8b52f63083a7c4395bb2ee5e2a013d7b2ed132662425705"
          }
        ],
        "text": ""
      },
      {
        "id": "2072431c-b305-41c3-8218-78d65da7c194",
        "images": [
          {
            "url": "https://ap.rdcpix.com/594ee609ae75050d117f707d5abab4ebl-m117014907rd-w2000_h2000.jpg",
            "hash": "f4a536503a82e8e9230a518dcb535e0d20fef582739dbd15856786d4dd7c5930"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "267c7d6f-a3da-479e-9f46-226c4de3d0ea",
    "id": "9992f140-a0a5-496e-b924-e2ac950cfdc8",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/050c201a5a70d8511dc628542d730591l-m2645443959rd-w2000_h2000.jpg",
        "hash": "382fba3c03408330339e8f1ec42a591faf95a37244cc3a55943d36546424f168"
      },
      {
        "url": "https://ap.rdcpix.com/050c201a5a70d8511dc628542d730591l-m602348802rd-w2000_h2000.jpg",
        "hash": "4acb80e3d9fdbda30b747d494bae49e53b46db4b7d956152b770773f7e246650"
      },
      {
        "url": "https://ap.rdcpix.com/050c201a5a70d8511dc628542d730591l-m397760612rd-w2000_h2000.jpg",
        "hash": "8ae35cd49653da17ef793d88deadf25d2600793c0007a6e4be12039a23c0a802"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e95a3436-685c-4bc7-8add-d46273d9bcbf",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/679c/cb20/e862/3700/01c0/7b81/large_jpg/RoryGardiner1605c_002.jpg?1738328886",
            "hash": "a533e44dd38fec261bdbeae37958fcb90c7108ff3d82887227bc30ee73d0c4a1"
          }
        ],
        "text": ""
      },
      {
        "id": "cdf2c3c5-a0dc-482e-baae-0cfdf04a39d1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64e4/f246/8177/ff72/a9c8/4d02/large_jpg/stafford-vet-hospital-vokes-and-peters_14.jpg?1692725928",
            "hash": "108ba8ad9b2cd540f46de5b891dca63f828fd46f162dc28c113ce1298a289fc0"
          }
        ],
        "text": ""
      },
      {
        "id": "3070acf9-f262-41ea-921d-fd69d23f45ec",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/635f/fd7c/8f6d/2038/400b/63d4/large_jpg/rehabilitacion-la-mejicana-alba-balmaseda_3.jpg?1667235272",
            "hash": "d677dbb548b261de427a014ef636b6d0b3550ad6b9f88f4f794afb95ca20d4ec"
          }
        ],
        "text": ""
      },
      {
        "id": "9aebe0fc-a324-4630-84a4-ecbf4bab70a0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64e4/f239/8177/ff72/a9c8/4cf7/large_jpg/stafford-vet-hospital-vokes-and-peters_1.jpg?1692725834",
            "hash": "e758a01b5ade49091178547d78556dcee22631dc7f47dcd08915098afeaf9aac"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e95a3436-685c-4bc7-8add-d46273d9bcbf",
    "id": "7a0d2042-88be-44fb-82f4-63f2b8b8bfc3",
    "question": "Choose the photograph that corresponds to the same building as these three.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/679c/cb24/e862/3700/01c0/7b8c/large_jpg/RoryGardiner1605c_009.jpg?1738328910",
        "hash": "40dbab17a521467f131c78e20504fe3627007d75d9b5f4db3ea64d469ffdda66"
      },
      {
        "url": "https://images.adsttc.com/media/images/679c/cb22/e862/3700/01c0/7b87/large_jpg/RoryGardiner1605c_004.jpg?1738328891",
        "hash": "174e86faff5399dd54a3c08ca809bea8f06612be11010f42a9492b509677f847"
      },
      {
        "url": "https://images.adsttc.com/media/images/679c/cb25/e862/3700/01c0/7b8d/large_jpg/RoryGardiner1605c_010.jpg?1738328956",
        "hash": "b77e87b5af437ffb35cb9a37041596b0941a060db4b0b3ba32e6c41f7c2be60b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cf43a08a-5c61-4e62-bc45-9c3c6c3199e8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/federal-house-edition-office-australia-residential-houses-architecture_dezeen_2364_col_35-scaled.jpg",
            "hash": "f06dffdf0cfc3e0d24e0cfea58fe099c9d9b17bd6bf24f79589260d9ba8dfb3d"
          }
        ],
        "text": ""
      },
      {
        "id": "00fa8e4a-14e3-4afd-af13-0d1094db72fa",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/01/anthony-gill-architects-clifton-house-sydney_dezeen_2364_col_5-scaled.jpg",
            "hash": "97578266e6cfd902ddd2762d373a21bf19dac81044a08d2512a7b380b70c3ba1"
          }
        ],
        "text": ""
      },
      {
        "id": "1c5209c3-345a-4818-9858-c67fbfad66c4",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/03/paintbrush-residence-clb-architecture_dezeen_2364_col_15-scaled.jpg",
            "hash": "98f6e62b4254fd7055fb6f7c289e2d3572e3043aac9058bfe755f31c617c36af"
          }
        ],
        "text": ""
      },
      {
        "id": "c4522f48-eca6-4e1b-a4cc-53856ca0fa87",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/04/ruffey-lake-house-inbetween-architecture-melbourne-australia-reclaim-materials-residential_dezeen_2364_col_28.jpg",
            "hash": "02bb2978dbd4b5405f7a44086d7f655451e2ed225a22aa4a4d1bd49ed41e091f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cf43a08a-5c61-4e62-bc45-9c3c6c3199e8",
    "id": "89009bda-cb55-43e4-b1d2-7158b46d604b",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2021/07/federal-house-edition-office-australia-residential-houses-architecture_dezeen_2364_col_70.jpg",
        "hash": "6feded2fd941432a88c7c3c3ba97fcd2ac6e5c59f706f23e4075e43ac8e33796"
      },
      {
        "url": "https://static.dezeen.com/uploads/2021/07/federal-house-edition-office-australia-residential-houses-architecture_dezeen_2364_col_9.jpg",
        "hash": "ae13be43fcc0e96edeeab2dfc8b5164d85a1953c5dad83ce21d6db18d5052671"
      },
      {
        "url": "https://static.dezeen.com/uploads/2021/07/federal-house-edition-office-australia-residential-houses-architecture_dezeen_2364_col_52-scaled.jpg",
        "hash": "1030711210b26d8cf54ddf1715d10582f9c1c00d8da14e0153ae8e9ab8b6b420"
      },
      {
        "url": "https://static.dezeen.com/uploads/2021/07/federal-house-edition-office-australia-residential-houses-architecture_dezeen_2364_col_53-scaled.jpg",
        "hash": "c143578d69704a5e848ac7a15672f4a9d0802d7a8b86828bb6f28f61d697236d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f8286bd5-1489-4a0a-8c24-62991277d492",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0ad1cea85d91b78082903bfec49a7970l-m3864043332rd-w2000_h2000.jpg",
            "hash": "e1b519ff463c56c796174aa8395442d5e9fcdf8b41fb5da10671c4861b673d82"
          }
        ],
        "text": ""
      },
      {
        "id": "8f18d2a2-248c-464e-b27a-911249274a84",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3747bcb0997f67977da132827e689c23l-b3519211133rd-w2000_h2000.jpg",
            "hash": "0050f687f7a89f371bc28dc3e8b0fa24312a6d4d0b675dd4ef1da1ce0939cb50"
          }
        ],
        "text": ""
      },
      {
        "id": "598997c9-c044-4aff-9998-58fa613227f8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/816f7d059cf2dc4d54fc166ad1a169e1l-b792405511rd-w2000_h2000.jpg",
            "hash": "1983a5121e4ecc51d05a751691afb7dab54938b8b8eebc36e1c35e20f33e0ef3"
          }
        ],
        "text": ""
      },
      {
        "id": "ae1cb99c-eca4-4e03-b450-4ba8f33c2586",
        "images": [
          {
            "url": "https://ap.rdcpix.com/85db458c558fee932377e6004c3c9541l-m1626099532rd-w2000_h2000.jpg",
            "hash": "9a4137f442099fa20702738311bf47e8beeebe6910fa57da25b09cae12ec6a07"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f8286bd5-1489-4a0a-8c24-62991277d492",
    "id": "903ad54c-9a89-4647-a50a-b9ee4fbbb306",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0ad1cea85d91b78082903bfec49a7970l-m1614205072rd-w2000_h2000.jpg",
        "hash": "f4a1e2f01ade3e62b2b28750ab697f71378af7f1382145b79994ea10b8bcf0e0"
      },
      {
        "url": "https://ap.rdcpix.com/0ad1cea85d91b78082903bfec49a7970l-m2599313203rd-w2000_h2000.jpg",
        "hash": "6715e54cfda52b21e2548cbec58e77ce65e136c28403b83f92a98d2fa654c14e"
      },
      {
        "url": "https://ap.rdcpix.com/0ad1cea85d91b78082903bfec49a7970l-m3301595997rd-w2000_h2000.jpg",
        "hash": "1801b3ebb4910b8d25c1a1bd223ee849ff4049b01029e26ccda050c29bc71b33"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "5c1e60f8-9b0a-4285-88a3-6ce8fa581897",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5a8ba6451577df188ff4839ecbd1b5c6l-m1658859137rd-w2000_h2000.jpg",
            "hash": "1765e699f949e8d73dfedad21640c3383dafd7af816930c27382f3b6bb6a63f3"
          }
        ],
        "text": ""
      },
      {
        "id": "26ea7eef-ad94-4c14-8a50-fc23bf3d5f63",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5fa780eff2c903ae7583a3f0684c6652l-m2866375889rd-w2000_h2000.jpg",
            "hash": "7fa3dc4489fcf4acbfdd7933b546ae4692a294dee6c7cce3dff48b362cb8c36b"
          }
        ],
        "text": ""
      },
      {
        "id": "e287d8da-d1fd-4271-9eeb-0ab2ec2aec55",
        "images": [
          {
            "url": "https://ap.rdcpix.com/aca3860b3f3329214b587dd5b3648a18l-m961081943rd-w2000_h2000.jpg",
            "hash": "a997209d11916f5dbf8005be2748cb95bce0e22a842d034461c835cc7c956da7"
          }
        ],
        "text": ""
      },
      {
        "id": "537ac641-b08d-4be9-a5bb-0b54994e38cd",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ba279d50f68f187258dcc42c2ab9e023l-b1266364590rd-w2000_h2000.jpg",
            "hash": "b1e4d72968e8e638bbc72244eb3b68495297c93482db7522cfbf3705bef0f378"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5c1e60f8-9b0a-4285-88a3-6ce8fa581897",
    "id": "99d2de60-b7f7-4e81-8d5a-2dff75cac14f",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/5a8ba6451577df188ff4839ecbd1b5c6l-m2053623570rd-w2000_h2000.jpg",
        "hash": "2c94cdc4b8b77ed3b242e206bd6f1b01c36309ba3369321dc194ebfa95d60a57"
      },
      {
        "url": "https://ap.rdcpix.com/5a8ba6451577df188ff4839ecbd1b5c6l-m2000058350rd-w2000_h2000.jpg",
        "hash": "9080a13fe411650f74fa36832802b909c0a1839c0a2c8f4fcb4c4ca83f4d0f7e"
      },
      {
        "url": "https://ap.rdcpix.com/5a8ba6451577df188ff4839ecbd1b5c6l-m3239287205rd-w2000_h2000.jpg",
        "hash": "95066ad787c1bdf23a5c0cd9dfd74e139a95c8595a0b9f5bbd96f05b58519bf9"
      },
      {
        "url": "https://ap.rdcpix.com/5a8ba6451577df188ff4839ecbd1b5c6l-m3493950749rd-w2000_h2000.jpg",
        "hash": "1115aa29b7e620ea014e6e5f33b7ef5401e9702bd2e886d5d2b698ed3b326548"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "623ce94f-3a26-4fea-9ea3-fc5e32761415",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e5f0498e372455cf577577f7193bc1e6l-m2807360654rd-w2000_h2000.jpg",
            "hash": "7401b9b2abeb12fa1085997a69e354f3a3821429a9ecf8b559f87dbf7e5e9ee3"
          }
        ],
        "text": ""
      },
      {
        "id": "c2eee5e5-d335-4fb2-8ead-09d38ae42316",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cae99462c6db528b369acedcea8f8727l-b1046667078rd-w2000_h2000.jpg",
            "hash": "610da0d5ba1d43ba287ebf989c414adca57b99f1df5aadc44e73cc662f3b949b"
          }
        ],
        "text": ""
      },
      {
        "id": "d06c684d-d911-4f96-b763-35148c1815ad",
        "images": [
          {
            "url": "https://ap.rdcpix.com/be9bd34a0fccb328c356b77a35208a85l-m3738017564rd-w2000_h2000.jpg",
            "hash": "6586957b8e0604bbcb9fb431e62fe4c8df88148515dc816bd71202affac7d0b2"
          }
        ],
        "text": ""
      },
      {
        "id": "e3bb73ea-5cd8-43da-80fa-b689e48261b1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cad3c0b23b70e7565dee1a7be0560ad2l-b2602645219rd-w2000_h2000.jpg",
            "hash": "25dad8b2b8b1101dbb0e31f9d01c485c4f3f8fd09c67b9b9aaab0a2a621ccec3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "623ce94f-3a26-4fea-9ea3-fc5e32761415",
    "id": "a98687e9-4c75-4aef-9558-95e22da29294",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/e5f0498e372455cf577577f7193bc1e6l-m1055366787rd-w2000_h2000.jpg",
        "hash": "8d13c4b2ad50e15fd9115cab1798fbfbe1147924d7a1e861b9e8742e76996c50"
      },
      {
        "url": "https://ap.rdcpix.com/e5f0498e372455cf577577f7193bc1e6l-m740842158rd-w2000_h2000.jpg",
        "hash": "f931d0b520f1437227924fd67f7fbf40446cf69ed107fbda05b3e9601de10c32"
      },
      {
        "url": "https://ap.rdcpix.com/e5f0498e372455cf577577f7193bc1e6l-m1062211109rd-w2000_h2000.jpg",
        "hash": "f985d83cadab861bf87dd18d3d88f98291adf909f9fc97fda05e7a4abd073fa8"
      },
      {
        "url": "https://ap.rdcpix.com/e5f0498e372455cf577577f7193bc1e6l-m3058119944rd-w2000_h2000.jpg",
        "hash": "3cc129a301fccfb40868ea8528aed3ce219802952df3138461e17972c6345a37"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "672e9dc8-8cac-406a-82ee-b56674436a3d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/883f6cfb6a3376b0d47761e8c9a28f8cl-m766488999rd-w2000_h2000.jpg",
            "hash": "95ace4e25eebd50c51ce406d49cf371f9d808926fb2f0f9f887744bce494ea03"
          }
        ],
        "text": ""
      },
      {
        "id": "b5905e53-f265-403e-b09a-e5700def2426",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6a5d5febc497c14b0a1a55abac06f733l-m1973694193rd-w2000_h2000.jpg",
            "hash": "bf5cf70de6fbab5db73b90c3f6e8941bb1e839e91a51b32a4529e457fd95ba00"
          }
        ],
        "text": ""
      },
      {
        "id": "fa9e9680-c46c-4655-94ce-3ba88e16070b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/db5598a87219b8c5a134530e9decce2fl-b3147128550rd-w2000_h2000.jpg",
            "hash": "3dd43d38a2155986bcf064ea8c3b5970c08169fa5a451bf79b8be791c16572e8"
          }
        ],
        "text": ""
      },
      {
        "id": "5bc3fd6a-03fe-4946-bd74-666d6fae410c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/19055076a0dd42d98e89369e30d52dacl-m925880258rd-w2000_h2000.jpg",
            "hash": "688f76e97fb98c68264da2f89aea1d4c321cd2a7111af601c1bf24a8e8288281"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "672e9dc8-8cac-406a-82ee-b56674436a3d",
    "id": "f2fc9d48-4843-4deb-996d-fbbb6b8fcd96",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/883f6cfb6a3376b0d47761e8c9a28f8cl-m2545277052rd-w2000_h2000.jpg",
        "hash": "fec0408209a007f751b77e8f82833987d075afa758182c751218cd031786cc74"
      },
      {
        "url": "https://ap.rdcpix.com/883f6cfb6a3376b0d47761e8c9a28f8cl-m3668048694rd-w2000_h2000.jpg",
        "hash": "cfd0164ecde7a7468de11071ffb7fa9375ebea7d28357864024e6a8e9055135c"
      },
      {
        "url": "https://ap.rdcpix.com/883f6cfb6a3376b0d47761e8c9a28f8cl-m1983334098rd-w2000_h2000.jpg",
        "hash": "9cc377a2b4ffc3b3ca12bd645a52460a41b82b56ca16c6218f95a06890fb8e6f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "452ba987-97b4-44f0-8bdd-5510738fcb4c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/67f25c16e34a9c79b6c24241ed6a9092l-m3247024790rd-w2000_h2000.jpg",
            "hash": "4d15e55b556fe2950b13336d82eb8c728ac5ac1ed70a0b9f2f15d77e19c3e84b"
          }
        ],
        "text": ""
      },
      {
        "id": "4b632bc5-d731-4473-b587-a9c1f90da4d7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e90611958ce3623bd64dc3ae9673591al-m3533687531rd-w2000_h2000.jpg",
            "hash": "3b5bd720715e41ae261562ad10aa0beb0a61d516277c3320d219f7b66eeb9636"
          }
        ],
        "text": ""
      },
      {
        "id": "71114dc9-1672-474f-bbc6-0bf551455b0b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bb419f627139b247c8bd981574381b9el-b152899292rd-w2000_h2000.jpg",
            "hash": "aeb823a81af18a1b2c34b3ee53ae6b373b377f86b9ec75b8f3772f9e348d903f"
          }
        ],
        "text": ""
      },
      {
        "id": "63d2d174-026f-4496-9559-3be1c1f2dd34",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fc0489540d9c0d6fdf27192a6cfaee81l-m4144443344rd-w2000_h2000.jpg",
            "hash": "782ef3c0beebf3df01537877660a1e3b6c7e763340a506eae7c7119c5a9c5192"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "452ba987-97b4-44f0-8bdd-5510738fcb4c",
    "id": "3304d020-dd3c-40e8-a6b5-18aa4a96acf2",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/67f25c16e34a9c79b6c24241ed6a9092l-m2198872314rd-w2000_h2000.jpg",
        "hash": "efbd71d3adcc0b44968c870171750bda80c7893aa7cd6eef529a90f87d1e8267"
      },
      {
        "url": "https://ap.rdcpix.com/67f25c16e34a9c79b6c24241ed6a9092l-m519632094rd-w2000_h2000.jpg",
        "hash": "01aa662d33c30670864a23753c9b7a75150a94a45a71cb1baf18f37137c1f3d2"
      },
      {
        "url": "https://ap.rdcpix.com/67f25c16e34a9c79b6c24241ed6a9092l-m1085306172rd-w2000_h2000.jpg",
        "hash": "aee86584507dc50aa9995537f0ba8cc7149ecc91c1558fe917e811aae17e038a"
      },
      {
        "url": "https://ap.rdcpix.com/67f25c16e34a9c79b6c24241ed6a9092l-m2767599215rd-w2000_h2000.jpg",
        "hash": "bfdc7eec7577100fd6b739c285784740d367f720bf145cd86529c89331f7eb1d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "688c2103-7ec2-40aa-844d-49cbdf2c9a10",
        "images": [
          {
            "url": "https://ap.rdcpix.com/76e2d4a9c1e7cb2f86d56f232fa94b5al-m1084006670rd-w2000_h2000.jpg",
            "hash": "ddc20de371c1fd8e5255baeb9f8741efd78015af299978298a49b6561962d30d"
          }
        ],
        "text": ""
      },
      {
        "id": "d4105462-b235-4473-917e-74c104c8aa40",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e83e8f89c55f8a53bc6f9f2886f3b459l-m3512428808rd-w2000_h2000.jpg",
            "hash": "22c188ed4f9180097447bb3d06d8865fb94befc4366f70e1f493976563dbfa28"
          }
        ],
        "text": ""
      },
      {
        "id": "01c753cd-9d13-4459-b6e1-ee4d5ea58554",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a9092e18336ce91a97b43c7f7905ea7dl-b3130119412rd-w2000_h2000.jpg",
            "hash": "b1a158084b873694aa14e1c00de23732e86e60e76694ffea071c1fa37dc09779"
          }
        ],
        "text": ""
      },
      {
        "id": "00286e88-bc58-4f0e-a51d-d4bedaf6fe7b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5cea885ac08ad62dc741abd8cb1c3ca3l-m2897070796rd-w2000_h2000.jpg",
            "hash": "343c63ee7fed68c22ff4968505b41cf3f8c764fcd7f1a6557c9e239331a1a6f6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "688c2103-7ec2-40aa-844d-49cbdf2c9a10",
    "id": "bdad8eb6-e7d3-4162-ab72-9ead7364e439",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/4dc5d83c5f8e61ee53860a8910dc4ebbl-b1879246258rd-w2000_h2000.jpg",
        "hash": "ad9980f3ee6cac4c41de281136bbf9ba699c39632cd91812c6cc8f2bbb4b18ba"
      },
      {
        "url": "https://ap.rdcpix.com/76e2d4a9c1e7cb2f86d56f232fa94b5al-m199541568rd-w2000_h2000.jpg",
        "hash": "dbb1090a6462df912e198505804924dfadf237f60ab817c77c47de6ce1f52d9a"
      },
      {
        "url": "https://ap.rdcpix.com/76e2d4a9c1e7cb2f86d56f232fa94b5al-m1995662389rd-w2000_h2000.jpg",
        "hash": "0e717072d50132d9fbff3ba69c75588456f6299bccbc61ba3c56a0eca41c2efe"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ef968af3-d53d-43ea-a349-518cf43c37ee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6f924e54e5d0d6880f15fa06a15cdabel-m2238866043rd-w2000_h2000.jpg",
            "hash": "88c00a40ada7b8368e9644f53a307fca113c63bd3f5ba406cbdd6d08efa1f116"
          }
        ],
        "text": ""
      },
      {
        "id": "aee8c267-787b-4d36-babc-6404a189ecb8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0adbd7c311f20be2f035d0f6e6a8315al-m2203217422rd-w2000_h2000.jpg",
            "hash": "bc9f015a6588481c9c52a2da286bd3149db2fb72bd891b70df3698d497f8d6d2"
          }
        ],
        "text": ""
      },
      {
        "id": "aa7094ae-4f82-4556-850d-79401dd0a427",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cc56b491a20053d25b73fe1afd138188l-m3718976267rd-w2000_h2000.jpg",
            "hash": "193e8ab43d28745a996789229220e19ddc2b22550c4e56ea761361930943875a"
          }
        ],
        "text": ""
      },
      {
        "id": "071ae896-071c-49a7-836a-e1d3596d5d1f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3991976f2ec4bda4f9c97e4fc843c637l-m1503700032rd-w2000_h2000.jpg",
            "hash": "6b09e7ede6312222085128896b050e41adb91f0bf8c42d11fc37a7b9c21225db"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ef968af3-d53d-43ea-a349-518cf43c37ee",
    "id": "3325445a-af96-46bf-a6e5-c078fe7ee247",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/6f924e54e5d0d6880f15fa06a15cdabel-m3940671029rd-w2000_h2000.jpg",
        "hash": "c60f3ef208b7e939ab23bdc809bee9e876945edcb86ef31485eaf16a46667e13"
      },
      {
        "url": "https://ap.rdcpix.com/6f924e54e5d0d6880f15fa06a15cdabel-m2306644694rd-w2000_h2000.jpg",
        "hash": "61644125f6e754be8a6cd71b6e891951d4302ff3e46f3fed5e084f5bea877086"
      },
      {
        "url": "https://ap.rdcpix.com/6f924e54e5d0d6880f15fa06a15cdabel-m3712805747rd-w2000_h2000.jpg",
        "hash": "7f2a0beee7e422d4921032478e6f673625147c7f33f46074102ed9adce38b0e6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "77770dd0-a06a-4427-814c-9e474db8bd98",
        "images": [
          {
            "url": "https://ap.rdcpix.com/84d0b16b640e02d88a66204da18d2e26l-m1527465563rd-w2000_h2000.jpg",
            "hash": "aa47b923fa75753d157b0fc054838b4141d9eb59a0d21db55482c557522ae03a"
          }
        ],
        "text": ""
      },
      {
        "id": "c4634eeb-5d65-46ec-bda7-f72711032b1b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/238e256d5479cbe641e0fe08b7a332f1l-m2430001691rd-w2000_h2000.jpg",
            "hash": "0ee7651976ab03150884814edde9b02c1bdc538743c24892d47fc0a06ec3c91d"
          }
        ],
        "text": ""
      },
      {
        "id": "85d0a9c3-f459-4191-8f2d-5b0c41c1ea91",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e1d0840130dfc56bdd87595cc08c1507l-m2676063683rd-w2000_h2000.jpg",
            "hash": "c37cd14e9f91a95a4fdaa415a9975988dbba427c5872aa1aeb830963f9b0361f"
          }
        ],
        "text": ""
      },
      {
        "id": "a7de3725-fa72-4c6f-9d8d-e56cc5a92011",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d44a1f69db4dc594d2d7d06ad7adc090l-m2868880517rd-w2000_h2000.jpg",
            "hash": "3d51c50ecae50a1787c85aba549a687b129e0ab9c78ed3f77cfb86de3a4b9b4f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "77770dd0-a06a-4427-814c-9e474db8bd98",
    "id": "985410c5-4498-4b96-bb9b-c829fdfab4cc",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/84d0b16b640e02d88a66204da18d2e26l-m2667149511rd-w2000_h2000.jpg",
        "hash": "920eb2732238c1d76cec1e7818fae5fd8b97e6380d43d9850942bfafa4ba8df3"
      },
      {
        "url": "https://ap.rdcpix.com/84d0b16b640e02d88a66204da18d2e26l-m963901180rd-w2000_h2000.jpg",
        "hash": "d333848cbc39ed028b4475f9afb4d567af5a1497ca6a95a0d73f4dea79544b67"
      },
      {
        "url": "https://ap.rdcpix.com/84d0b16b640e02d88a66204da18d2e26l-m656016227rd-w2000_h2000.jpg",
        "hash": "ae23496772d6c3616d3c208450b1609cdcf828f65d98f735a7f93044c2396cc3"
      },
      {
        "url": "https://ap.rdcpix.com/84d0b16b640e02d88a66204da18d2e26l-m1219392239rd-w2000_h2000.jpg",
        "hash": "5ac59ba85bd3d5984153e07cefc9b3176318e6f7c518ff0a8bcf3d1ae4ead588"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1aa6169c-3537-43b1-ba69-998f6bdf6696",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d91eca8cd4dbb45847ef2aaca01c6c96l-b2089512179rd-w2000_h2000.jpg",
            "hash": "16dae247ba8b9c72e5d0fb6495792787de386d4e6219abe7c88d33127e8a76d7"
          }
        ],
        "text": ""
      },
      {
        "id": "9b51b5dc-9c84-43cd-bc6d-7e293e4e4de1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/141245c81f8afff90a7aebfc4c1fd39el-m502981342rd-w2000_h2000.jpg",
            "hash": "f2350ad66ff57c5169ea91b77026dda79c794a2c7a8028738f51ecf6e2f77783"
          }
        ],
        "text": ""
      },
      {
        "id": "677de05a-dbed-4abc-a4fe-2c2d45ee689c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7b1bbf83de779b5622581c3fcfaca144l-m3922949366rd-w2000_h2000.jpg",
            "hash": "bcae2dc56dcfa46902d6134eb340d82fad0f2432b51ebe8085c3e3e8326b0f05"
          }
        ],
        "text": ""
      },
      {
        "id": "616abb1e-7292-40db-b0c2-d8d6c8875eeb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e27c0b5cb89cc537363afe99a980c138l-m4170842001rd-w2000_h2000.jpg",
            "hash": "2093e42195f5b30f0bfb63a9ebe6d40fbe8f6d1f7da8d6de047feec02111c4e4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1aa6169c-3537-43b1-ba69-998f6bdf6696",
    "id": "27866ec9-39a0-4928-b919-8882b2744a2c",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/d91eca8cd4dbb45847ef2aaca01c6c96l-b920672973rd-w2000_h2000.jpg",
        "hash": "daecfc606a5c4655551b63d361932240eb16d6ab4493b1f8b923fe5b1f519970"
      },
      {
        "url": "https://ap.rdcpix.com/d91eca8cd4dbb45847ef2aaca01c6c96l-b4119127176rd-w2000_h2000.jpg",
        "hash": "b9186271afe6b5dcd96c9a1b0d849e3e0fef2a3c45e5afd47c5a55502c740f05"
      },
      {
        "url": "https://ap.rdcpix.com/d91eca8cd4dbb45847ef2aaca01c6c96l-b684028621rd-w2000_h2000.jpg",
        "hash": "7c1e28e740c5e5addf45c0962c0d3b0f357825e4aeb8b56cec0817e4ad028a22"
      },
      {
        "url": "https://ap.rdcpix.com/d91eca8cd4dbb45847ef2aaca01c6c96l-b3542941510rd-w2000_h2000.jpg",
        "hash": "cc8516f5e7c9553ae76f7637060779a5a0c3e5d091e6e086bcc0a53f949e54eb"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a5520338-912c-49f6-8461-87474b4d3a3d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bfcf79416d32c7839950183ca9c83c5cl-m3666502364rd-w2000_h2000.jpg",
            "hash": "ab5dc9d0a2966e538772955637cf090b62f12d1f872d297cbdc2e8e5ccab3c88"
          }
        ],
        "text": ""
      },
      {
        "id": "aea86b51-f234-424d-8be4-bb687a1bb08e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8eaee982601a75342a14cd8fb2678b74l-m1722004247rd-w2000_h2000.jpg",
            "hash": "3e8db078d070a49c0605a98eeaaf719249af1e0f0a188fc902036c91fb5bac94"
          }
        ],
        "text": ""
      },
      {
        "id": "5a5fee89-f97b-4666-a0f6-8c97242d38b6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9619db22bd5152e622b393c454c99d49l-b1523770593rd-w2000_h2000.jpg",
            "hash": "0960f3b93ea4572baeb19796afa754e6c85b1920d5e5154a2b49dff8c16c944b"
          }
        ],
        "text": ""
      },
      {
        "id": "72b3a1c9-3a52-4396-9b9d-47bc2bdc9cd2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c7677e371d4d72f92e6ba0e68b23b33fl-m1151584518rd-w2000_h2000.jpg",
            "hash": "54d3729ae1ae2f56485eebb76915b7cf202d8e9c51a6d0831822376cd9dede45"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a5520338-912c-49f6-8461-87474b4d3a3d",
    "id": "f715dee0-8f07-4c37-81c2-4f4fe45bf360",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/bfcf79416d32c7839950183ca9c83c5cl-m2282170923rd-w2000_h2000.jpg",
        "hash": "f79718ac9d263e3638d32b1b58e4584cb53c9405b1c355832395fa309ad90e9b"
      },
      {
        "url": "https://ap.rdcpix.com/bfcf79416d32c7839950183ca9c83c5cl-m65818325rd-w2000_h2000.jpg",
        "hash": "3d9f4bb2157c377ab4653191f32cdd43e4487199d1e1dc0b41dcb14782f8ce36"
      },
      {
        "url": "https://ap.rdcpix.com/bfcf79416d32c7839950183ca9c83c5cl-m1432751583rd-w2000_h2000.jpg",
        "hash": "5badeb2539fa13213c00952a2b1424fa8b8659654ab44be5adabfc2205485c08"
      },
      {
        "url": "https://ap.rdcpix.com/bfcf79416d32c7839950183ca9c83c5cl-m1982992594rd-w2000_h2000.jpg",
        "hash": "73850a6226fbe9b0498181cb1874ed2322a1bbb1c1476227a8616e5366f361c3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e5da0c59-cd19-4cf9-b2e0-e516669ee98e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62c7/2117/22fd/864d/3ec9/a05e/large_jpg/edificio-olaguer-3136-vs-arqs_20.jpg?1657217368",
            "hash": "6cdca7e05e14c07af3ca6f259ddf0a7315e65029cd162c55d7c7eef0b664b640"
          }
        ],
        "text": ""
      },
      {
        "id": "40c3e559-96fe-41f9-8d11-09eae5e0331a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/638f/e2ea/4a44/6023/4314/380f/large_jpg/edificio-darwin-1111-hermanos-goldenberg_3.jpg?1670374289",
            "hash": "c6071e21985cdfa892f6df62f74ed69e165c36c58b26b0012b2801b608cbc0c2"
          }
        ],
        "text": ""
      },
      {
        "id": "6a9d7e4e-0467-4c22-9b4b-d4036c242bdd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/638f/e2e9/4a44/6001/71ca/035b/large_jpg/edificio-darwin-1111-hermanos-goldenberg_1.jpg?1670374150",
            "hash": "43fc5f59c3fe64ab6b1c6b4fdec8940caa945dca098786df28dfa4bcc53bfae7"
          }
        ],
        "text": ""
      },
      {
        "id": "08a87eb6-d55f-4b0c-be9b-699d9fb79d5e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6451/a0e8/269b/c570/5113/b3a2/large_jpg/edificio-jorge-newbery-3136-mogs_11.jpg?1683071240",
            "hash": "7076e075ebb17e23ffe732ac5162613eb584473e9093e6bf3bf039da1a411d2c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e5da0c59-cd19-4cf9-b2e0-e516669ee98e",
    "id": "940e63e2-b722-4364-8b53-15ffec18a038",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62c7/2111/33dc/0825/534d/89ac/large_jpg/edificio-olaguer-3136-vs-arqs_30.jpg?1657217323",
        "hash": "4475b43fb1850cb3a8dd44ac6e226869b73d980c71608172f8c14979ac70e94a"
      },
      {
        "url": "https://images.adsttc.com/media/images/62c7/2116/33dc/0825/534d/89b1/large_jpg/edificio-olaguer-3136-vs-arqs_31.jpg?1657217385",
        "hash": "5bcd9f0e147151c2fe0c1319094d07a672cd79104c841e8f2b50f766953a5564"
      },
      {
        "url": "https://images.adsttc.com/media/images/62c7/2115/33dc/083e/ded1/9dbc/large_jpg/edificio-olaguer-3136-vs-arqs_7.jpg?1657217338",
        "hash": "df7af3f56d02ddd9e96b8656e7473f75215c9771e3e913b96927cde4b689d6c0"
      },
      {
        "url": "https://images.adsttc.com/media/images/62c7/2111/22fd/864f/27e5/86de/large_jpg/edificio-olaguer-3136-vs-arqs_4.jpg?1657217327",
        "hash": "15a4e78691d65e697ec421dd12528247456103576e4282308ba3d11cde1fb989"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d3beb381-c5d1-4175-989d-08c5325442fe",
        "images": [
          {
            "url": "https://ap.rdcpix.com/359768454245408a5a80ec13e04789e2l-m2505489990rd-w2000_h2000.jpg",
            "hash": "bb5f093ffb65bd956860d17fceab25e7bdb9bd8746ac648f5dc6041c6ec5f8eb"
          }
        ],
        "text": ""
      },
      {
        "id": "515ce8bb-ece9-431d-a462-0fdb72fd3c91",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a42cc0b226e7983366d9d4ef530efc3el-m1539619480rd-w2000_h2000.jpg",
            "hash": "785b3f4482946460527a66a29bb32700b882d85f4cde63717ae39330eb2bb943"
          }
        ],
        "text": ""
      },
      {
        "id": "f0443861-3dbc-476c-945b-2ec6b0f03547",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f4e89ea64499e6223433a1ac681f0d16l-m324257803rd-w2000_h2000.jpg",
            "hash": "20adca7d8b4b4798f8cc7eb56a5051cf80cc138477d5713cb4e89902905f1ac2"
          }
        ],
        "text": ""
      },
      {
        "id": "42b6a28e-5ed3-47e6-aa01-c6105e80d548",
        "images": [
          {
            "url": "https://ap.rdcpix.com/455762155c4e4461f502ade6b3006958l-b2073778492rd-w2000_h2000.jpg",
            "hash": "a672fd22ace05fa8ac9aa62fade40b0a0136a61b2df08cb029ef5aba9d4f91a7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d3beb381-c5d1-4175-989d-08c5325442fe",
    "id": "7e065050-ed45-44cc-aa6b-ca4415795ccc",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/359768454245408a5a80ec13e04789e2l-m585354073rd-w2000_h2000.jpg",
        "hash": "e8f065cbce718e9f07ef6580c831210f544702b0a2670d843144e939d1759deb"
      },
      {
        "url": "https://ap.rdcpix.com/359768454245408a5a80ec13e04789e2l-m2341580694rd-w2000_h2000.jpg",
        "hash": "c277a923e6b359d39223b5a2b3eba28bd791b3e2e10a0fd8f9616d3af3cd14f6"
      },
      {
        "url": "https://ap.rdcpix.com/359768454245408a5a80ec13e04789e2l-m1898798116rd-w2000_h2000.jpg",
        "hash": "5b2286c6e6816dc67c2d44720c940306d86beb235521d631f2f5759c1f9121a6"
      },
      {
        "url": "https://ap.rdcpix.com/359768454245408a5a80ec13e04789e2l-m2054134608rd-w2000_h2000.jpg",
        "hash": "f72ebfe1540bed9e1264ae61a2f6b2895b7e9251929f3234b884813fcf8e0acd"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "fdb64b18-cfd9-4f42-b2de-54b0ab603ccd",
        "images": [
          {
            "url": "https://ap.rdcpix.com/adef216316b88985417060ad2ce1f38dl-m1085722700rd-w2000_h2000.jpg",
            "hash": "c473df4710834643111ed56c8c41728c4d703d5ac3ae106d9589fdfbc43cd6af"
          }
        ],
        "text": ""
      },
      {
        "id": "3f5e76a4-cd1e-495c-9590-fd7843e6cb4e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a37900ace426ee4186ae6c67e64c98cbl-m2769608072rd-w2000_h2000.jpg",
            "hash": "b11781e73c297be56fd94871e4e71f715ab7685bde6e7bddcf48fc8fdf4da6d1"
          }
        ],
        "text": ""
      },
      {
        "id": "d8025e9b-6161-4c48-bef5-3974fb56d5a9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/285c6ab86a7e058bd93fdf33ea0e9210l-m3606738570rd-w2000_h2000.jpg",
            "hash": "70d5ffc2aafd1e5a015e3198a6d114267c4b77c8bb2a9f8529defbbec4ffae01"
          }
        ],
        "text": ""
      },
      {
        "id": "2d96abf3-83d1-46df-89f4-de5bdf136c5e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/cfe71d13b10022b565343410c798889dl-m1438124587rd-w2000_h2000.jpg",
            "hash": "27ccf6e6afb24fedc5289593ab2e5c9241d37393f9cc818ad04b58d6b1ac3719"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fdb64b18-cfd9-4f42-b2de-54b0ab603ccd",
    "id": "97e44c92-47d6-43f7-be36-49ad1fcd4a87",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/adef216316b88985417060ad2ce1f38dl-m3638017610rd-w2000_h2000.jpg",
        "hash": "8590f180616cf0d5262ad85312e16740d24bc8273fb974afbfeedb540804b6d1"
      },
      {
        "url": "https://ap.rdcpix.com/adef216316b88985417060ad2ce1f38dl-m2764849981rd-w2000_h2000.jpg",
        "hash": "13ba847e5d101e14e024d6b94115f6d920737cbd22ac620612fc415158703d34"
      },
      {
        "url": "https://ap.rdcpix.com/adef216316b88985417060ad2ce1f38dl-m2618557634rd-w2000_h2000.jpg",
        "hash": "9edd5ddb18a1cd56e6c57c041527ead5c0491f26b1fe8495795ad695aaf3f384"
      },
      {
        "url": "https://ap.rdcpix.com/adef216316b88985417060ad2ce1f38dl-m2466957309rd-w2000_h2000.jpg",
        "hash": "f452b21b691f7eaa68ff315634c716d05728f576cc372b6ab26d8c15464ef435"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e3b4dfb4-96b3-4223-9c09-d07a44147da5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/931382a530b6dc144f24d69ed74d779bl-m1584164703rd-w2000_h2000.jpg",
            "hash": "7a988851828579e5f09ea4f660d0e10b89d068c8cf8f835e53cfd462535cded5"
          }
        ],
        "text": ""
      },
      {
        "id": "ed95bbeb-0df4-4e61-9de1-267cccf83ca5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c7bbf7f890825c92aeb2672f75e05921l-m1275578848rd-w2000_h2000.jpg",
            "hash": "575814b74b4e37ee6ecf908f52912c02dbe44e93eccd48a4acd2a1677f813b17"
          }
        ],
        "text": ""
      },
      {
        "id": "14b99e36-3264-487f-a146-362d75c2e998",
        "images": [
          {
            "url": "https://ap.rdcpix.com/307933ca192f63826aa8ce1ae3485c06l-m872193428rd-w2000_h2000.jpg",
            "hash": "cc7f4820122abedfe8076b361120aba4da79dbf1e4778678a752a0cbe4dfb7f5"
          }
        ],
        "text": ""
      },
      {
        "id": "5e63518e-93a1-4af7-8da9-741fe01688dc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ec27ee44a164503b94bec0f61ba49f91l-b2671548154rd-w2000_h2000.jpg",
            "hash": "2e8052b6fb54e025ed11d30ead6558d9ad8bb79f52673fd38eb15b6eb0eb8841"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e3b4dfb4-96b3-4223-9c09-d07a44147da5",
    "id": "cc869132-3d58-4837-8e12-5953a00a3ccd",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/931382a530b6dc144f24d69ed74d779bl-m1366285799rd-w2000_h2000.jpg",
        "hash": "d71b75ec4a3ab2a9abf541f5436f285c02a4b04ea5c1094b43fbdfbc08d504e4"
      },
      {
        "url": "https://ap.rdcpix.com/931382a530b6dc144f24d69ed74d779bl-m2070816643rd-w2000_h2000.jpg",
        "hash": "f6bdce9cacda2f4bfd4f3cb0ec8f739db739afe48e58d82e43b88d3fd39d7e13"
      },
      {
        "url": "https://ap.rdcpix.com/931382a530b6dc144f24d69ed74d779bl-m2655732101rd-w2000_h2000.jpg",
        "hash": "499725133fb096f268429e6239b5f9ca5a4571a20ebdd4bea72453d862c446ad"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0dc7b95d-bd19-4bfb-994b-60f1dc1799d1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/81949d8ea34e6485e5af2512b192d226l-m724393615rd-w2000_h2000.jpg",
            "hash": "38bbeb9df6c4a5c1183c843813fc92267d6af5050ca776c72810ba52149f6dde"
          }
        ],
        "text": ""
      },
      {
        "id": "0c419826-5ae8-4eff-afd6-489dcc17c879",
        "images": [
          {
            "url": "https://ap.rdcpix.com/47de42df0cab53cf50f2ffb77e01b09el-m163159003rd-w2000_h2000.jpg",
            "hash": "e3c2d31f6e2e94b34667e857a69c29125583e5baeea4061963b794200729232a"
          }
        ],
        "text": ""
      },
      {
        "id": "0eb4cb15-3227-4209-ad4d-02a9e64d5e48",
        "images": [
          {
            "url": "https://ap.rdcpix.com/236d5847506b97c97562920e3853a6a6l-m476677073rd-w2000_h2000.jpg",
            "hash": "17cb6671ff3c3135f7c0d83e589df272d71ed3c2e70a21182d780b468bbbe782"
          }
        ],
        "text": ""
      },
      {
        "id": "bc9cd8c0-063a-40a5-a691-5156c432f1af",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ab27b95d4e07811bf44de3d5b299ad4cl-m3709924831rd-w2000_h2000.jpg",
            "hash": "fd3a707bad20ed9a65cd435a88dccac2cbf6041e8862ecedebfaff356a6cef34"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0dc7b95d-bd19-4bfb-994b-60f1dc1799d1",
    "id": "bda8d809-f955-4bbd-b687-39b0876ea8a4",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/81949d8ea34e6485e5af2512b192d226l-m377451357rd-w2000_h2000.jpg",
        "hash": "0748d624790fcbc128e27848b6d0d7eb4d113a065b4a42f80b2d51fa0755dce5"
      },
      {
        "url": "https://ap.rdcpix.com/81949d8ea34e6485e5af2512b192d226l-m497451084rd-w2000_h2000.jpg",
        "hash": "5a590b4f6914abdbf50419fb9229e7ffb8a61ea59d8a02c909e4f46f806dbfb5"
      },
      {
        "url": "https://ap.rdcpix.com/81949d8ea34e6485e5af2512b192d226l-m765151782rd-w2000_h2000.jpg",
        "hash": "9f3e712e7af6096cb012fc119a6203b43f081e7f480379e12dfb183c89ecf005"
      },
      {
        "url": "https://ap.rdcpix.com/81949d8ea34e6485e5af2512b192d226l-m939099557rd-w2000_h2000.jpg",
        "hash": "377f1e8994905c9ed21c63adb0b79d4920610f56b7bbcf9199fde5e6cf4d3729"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "94c28af4-032d-486e-9fb3-c05e005abb04",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fa307833172d6f64ec12d0ab94a00566l-m1390247388rd-w2000_h2000.jpg",
            "hash": "630d93808693ec8c5ffe371314ba1b9a00c4e9177ad9e414bb077cd4b8eca359"
          }
        ],
        "text": ""
      },
      {
        "id": "167597a3-a9dc-4aae-9116-c3ff29a789d4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fe748926a29814643e1eddaa70b26171l-m3976744164rd-w2000_h2000.jpg",
            "hash": "2aa58c4161e167f48178bee49858638ac94e18fe3c531dbef54f06059be69245"
          }
        ],
        "text": ""
      },
      {
        "id": "ef579ea2-665d-4ef2-8e85-627a46dc7794",
        "images": [
          {
            "url": "https://ap.rdcpix.com/50087d55c5f93c2f65d62843539f92fcl-m3494896060rd-w2000_h2000.jpg",
            "hash": "569ad4f2e01bb00e62ff4944591fa3961b9258b39d62c3ee373a793dd53c6094"
          }
        ],
        "text": ""
      },
      {
        "id": "9132e4d9-61c3-4ac6-bf3f-34b8f2c09e7e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d5e12e6808a9c080a91d6ce949fb7762l-b1122498418rd-w2000_h2000.jpg",
            "hash": "926a7f815f966840cacc6518fc3d9e7a5d3c63bea1c01a4dfb77aff3831834a4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "94c28af4-032d-486e-9fb3-c05e005abb04",
    "id": "52692c14-d479-4fc5-af2e-fb92a560da92",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/fa307833172d6f64ec12d0ab94a00566l-m455639223rd-w2000_h2000.jpg",
        "hash": "156de0ee3b3dc41960ff4455ce2f6bbf1c7ad02fa2b0b742e1314841b7e1da8d"
      },
      {
        "url": "https://ap.rdcpix.com/fa307833172d6f64ec12d0ab94a00566l-m3800722668rd-w2000_h2000.jpg",
        "hash": "c3c6180688678808cdf2fd65326953243b63892011a1a8350a97a16861e583a3"
      },
      {
        "url": "https://ap.rdcpix.com/fa307833172d6f64ec12d0ab94a00566l-m4104674727rd-w2000_h2000.jpg",
        "hash": "33d775b9e0275fc3b4f71e438edad4c5d28110cd4827645a488b8b5bb5bc9507"
      },
      {
        "url": "https://ap.rdcpix.com/fa307833172d6f64ec12d0ab94a00566l-m722913365rd-w2000_h2000.jpg",
        "hash": "3607ce1c2177c5cc8f4e00a875d79412da63eb63497eb3a2fb48cf03e524643d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "28a970b9-3098-4c20-a4ae-0ab1d897c685",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9d00a963c36a66ebe4a93f3cb4aa2d9bl-m275081363rd-w2000_h2000.jpg",
            "hash": "9a818585b5e6787fcdfd3c63fdb767472bbe60dac72df472a9a5ef61993c4113"
          }
        ],
        "text": ""
      },
      {
        "id": "e1953a37-3371-4333-8b75-c76f99f5a57f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/099a5921b0de45dd8ed0ebba71844490l-m1258365972rd-w2000_h2000.jpg",
            "hash": "d180017b2ce890e9742f43350501338622af563f1505814239377e9fdd6ef99b"
          }
        ],
        "text": ""
      },
      {
        "id": "65661abc-707e-454c-873b-5595154fdcfc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f0e2a76dd7c1acacb3bb4ae12c0c6ac6l-m532155066rd-w2000_h2000.jpg",
            "hash": "390fe32f06015110eea711c0615cafe2cfe24685759d97416376f15bffb8edfd"
          }
        ],
        "text": ""
      },
      {
        "id": "4b1c0b9d-57a1-48aa-88b1-48aa556f1b5b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a990acc824d7cf4ce80d58b7de05d776l-w1482638484rd-w2000_h2000.jpg",
            "hash": "f8775884471dac9d9862c5d35bcde75ce82af4d2670241119229bcaf098c6c84"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "28a970b9-3098-4c20-a4ae-0ab1d897c685",
    "id": "4cba0afd-3ee1-4bb7-93e5-137b6cdd0b8a",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f8bbbf44a9241b48e33afe3bf3f17c0fl-b1553882135rd-w2000_h2000.jpg",
        "hash": "58bb9fe103d416d58607b2c775d309ab056208c8105c242e4452a4f255805e8e"
      },
      {
        "url": "https://ap.rdcpix.com/9d00a963c36a66ebe4a93f3cb4aa2d9bl-m388572985rd-w2000_h2000.jpg",
        "hash": "68cb9b3863e2084d96ca38c59002ce92ae9d0fef040149c9b83768ee895a3ce6"
      },
      {
        "url": "https://ap.rdcpix.com/9d00a963c36a66ebe4a93f3cb4aa2d9bl-m2158683506rd-w2000_h2000.jpg",
        "hash": "c4ca81e29c6bae995fd2ff8eed59246b2b63f0d09a11ef113eaa54f5893532eb"
      },
      {
        "url": "https://ap.rdcpix.com/9d00a963c36a66ebe4a93f3cb4aa2d9bl-m3697757571rd-w2000_h2000.jpg",
        "hash": "c166f0b01b0290bc934d0aec4bd0473fe44af5be16fa1a9d2cdb9f29858f4e5b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f1d75203-fea0-46b9-86fd-e6dffa0f529d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/482c3b6ad968d738ef3297c3502bb49bl-m3240030691rd-w2000_h2000.jpg",
            "hash": "60b8fe6faa0c49d305107782c3084b6e78670e8aa22606539e2030744328fc5e"
          }
        ],
        "text": ""
      },
      {
        "id": "98ef71a7-700c-4416-8807-8828fcfbcdbc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b35054fd09e732ce8d1696a13d103c39l-m1303010753rd-w2000_h2000.jpg",
            "hash": "7448250fa05c9db4fdc47b5ffcd45a75da2a5bb4ceb08594b431ca29b31dd68d"
          }
        ],
        "text": ""
      },
      {
        "id": "4082c06a-8732-4d8c-a6f0-39891cd64f30",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c7d821c13e4822d0551e1c9e05fa4bcel-m1510674818rd-w2000_h2000.jpg",
            "hash": "4c8661b161f1d402508b2fe00406915b8eb1fb7c87a4c2b31edf87fb784b8a1d"
          }
        ],
        "text": ""
      },
      {
        "id": "afe13d65-40e8-4a70-aadc-c672a23091af",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1e379eeee9b240f3f7750180a3266167l-m4163010742rd-w2000_h2000.jpg",
            "hash": "cb2efe505dfc83e4cd1d5083c907349714b8b9f2f2267889c917e8e1ff311173"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f1d75203-fea0-46b9-86fd-e6dffa0f529d",
    "id": "37b9eee1-f736-469d-b2fc-392072e5c68f",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/30a67d294511e6de0dc2658b07805cc7l-m2054796593rd-w2000_h2000.jpg",
        "hash": "07c4b4795544162a4eec35fb9c4e01ea6dc4502884c35987305207a3fab9db02"
      },
      {
        "url": "https://ap.rdcpix.com/30a67d294511e6de0dc2658b07805cc7l-m1450397403rd-w2000_h2000.jpg",
        "hash": "2e127a468837e4efada4635d4a9a77b094a9304125aea34224477133251b73f9"
      },
      {
        "url": "https://ap.rdcpix.com/30a67d294511e6de0dc2658b07805cc7l-m1225636125rd-w2000_h2000.jpg",
        "hash": "20021f431579e385fd72ef4c2e1eb94e560a6449ecdb431687c83b11d7dd35ad"
      },
      {
        "url": "https://ap.rdcpix.com/30a67d294511e6de0dc2658b07805cc7l-m1395193360rd-w2000_h2000.jpg",
        "hash": "41182bf0b2fe5e89369dd7f38bd28d6c3104bda5046506c19a5b50d52227ce9c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d40f6c7a-e724-4267-82fe-66c56f375de7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f6c68754bb8d65f0b55cfd036a442c1fl-m3148209682rd-w2000_h2000.jpg",
            "hash": "1e9ffd5344c8784c46a5859caba0d90694571c5fda7e693e014a048efea09d77"
          }
        ],
        "text": ""
      },
      {
        "id": "4c3d0240-2877-4b00-9029-4c78c5efffe8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f2d55cbca2efeba3853034f283f63080l-b1387317478rd-w2000_h2000.jpg",
            "hash": "c8dc0159caea7893ccc5d300f3b8fcb5735601905a1aab81b06d649ae5d37d3c"
          }
        ],
        "text": ""
      },
      {
        "id": "b8bd508e-f9d3-4d57-8045-d81ce86c7ac6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/059eddfedd5d133452704f0645afb35el-m1738296446rd-w2000_h2000.jpg",
            "hash": "3d0efef0ea85ae89f3864dc6221f697ee6c104f1ebb7e9ed06f68e0f3a47066b"
          }
        ],
        "text": ""
      },
      {
        "id": "7cee0a3f-5d5a-45d2-a8bb-b08df5b880d5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b8ade45895d2a5d374020be572487b9dl-m1697780974rd-w2000_h2000.jpg",
            "hash": "408a0948a01d7d2642a2a9bb462ed6156537dd848fd0fd12513c3d999a1ee023"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d40f6c7a-e724-4267-82fe-66c56f375de7",
    "id": "bea337f3-2878-48b7-a7c9-d669f9118768",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f6c68754bb8d65f0b55cfd036a442c1fl-m1653706829rd-w2000_h2000.jpg",
        "hash": "47226fc67768707b149e6df4d9bb757c4469867687b84825ed243a1082cc10da"
      },
      {
        "url": "https://ap.rdcpix.com/f6c68754bb8d65f0b55cfd036a442c1fl-m342438185rd-w2000_h2000.jpg",
        "hash": "2fe987a96e5b94fa4fed75ef9b971be455f712b199005b2281128bf8754188f2"
      },
      {
        "url": "https://ap.rdcpix.com/f6c68754bb8d65f0b55cfd036a442c1fl-m3301201645rd-w2000_h2000.jpg",
        "hash": "eeaab029471e81630851583169416e615bb0c9dd7a4439be7e63c88410aec811"
      },
      {
        "url": "https://ap.rdcpix.com/f6c68754bb8d65f0b55cfd036a442c1fl-m3254989944rd-w2000_h2000.jpg",
        "hash": "55eda99cee69b9e16ac2d87e2bddd51da5bc170161335a19b94d9b92b447a932"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2700132d-4f2f-4106-bb75-1ce22834eda9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7183629a8ef4844c057b2cb25ea176a7l-m2087862560rd-w2000_h2000.jpg",
            "hash": "c1e70f580c3ce5138cbd935869bec78fa7f4b455e0398fa91f26c20039b0c508"
          }
        ],
        "text": ""
      },
      {
        "id": "44e4928f-60ed-4a30-a6bc-1014b788efdf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c92addbb8d732bd7c9b56afef4dfca23l-m1451955496rd-w2000_h2000.jpg",
            "hash": "5b34809caafd0c651b981069b381c6e227c111d340b08542307362862ad3442f"
          }
        ],
        "text": ""
      },
      {
        "id": "10732612-a485-44a5-86b8-ae7efc95a540",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a114da26a4b0c9923dfb2c55ff99e6a2l-m3931584697rd-w2000_h2000.jpg",
            "hash": "44cc28b7c1fed99f349a1f24aad6f0420895bea8d91c7bdb0184df078aea28db"
          }
        ],
        "text": ""
      },
      {
        "id": "c7b079fb-3be1-4e55-8e58-ece1dbcb703c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9fea40282f1a957974b21895fd61b908l-b3723573683rd-w2000_h2000.jpg",
            "hash": "5260187ecf8fcefc5ffe9a95046716386c7ede943d12e6632f38d511b1b47930"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2700132d-4f2f-4106-bb75-1ce22834eda9",
    "id": "0d0d0e82-2be1-47d6-a480-4de5e9865dbb",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/7183629a8ef4844c057b2cb25ea176a7l-m130698522rd-w2000_h2000.jpg",
        "hash": "1cbfd44f960f7051b2fcc199faeef7605f5229c24dd21a7b5ebab9a25edaadb6"
      },
      {
        "url": "https://ap.rdcpix.com/7183629a8ef4844c057b2cb25ea176a7l-m2699106150rd-w2000_h2000.jpg",
        "hash": "b832a10a77e7479d2d17b32dde786026c7e2bb53c2eb6cb4dc66aed8eab5ba96"
      },
      {
        "url": "https://ap.rdcpix.com/7183629a8ef4844c057b2cb25ea176a7l-m1182427896rd-w2000_h2000.jpg",
        "hash": "2b12d783bc854c7a5afc6835850afd8647b3911b27e4a943a07792a80052e3ee"
      },
      {
        "url": "https://ap.rdcpix.com/7183629a8ef4844c057b2cb25ea176a7l-m344268867rd-w2000_h2000.jpg",
        "hash": "9353e97cf9cb8a31631c7222412cbdbecef4db20be9e83f761bd7d837260733d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c4719aa2-b48e-44e6-b1ba-10ad93b7e252",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67d9/b978/f559/c601/87f0/202a/large_jpg/bs-hof-house-alpina-architects_15.jpg?1742322056",
            "hash": "c84c2ca4d6f80c659ac421e72856d6fa910e3fe2796ffcbd7608ce78eee895a1"
          }
        ],
        "text": ""
      },
      {
        "id": "489e28ed-7bfb-47aa-a00c-337501172086",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f7/054a/e8da/b01a/c57a/e06e/large_jpg/the-pyramid-cabin-wiki-world-plus-advanced-architecture-lab-aal_12.jpg?1677133154",
            "hash": "7d4791eead29018ca66c4e8a06fe486eac1b35732dcfddc5f24eaa9de156ff9c"
          }
        ],
        "text": ""
      },
      {
        "id": "9ff8f9a8-9748-4ae3-80a0-4821602fdea3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cd/0c98/f91c/8182/7200/0070/large_jpg/210525-116.jpg?1624050801",
            "hash": "460d019f2497f375540fd13840ee643b1c3f3ff82d38371593f43db6db9f160c"
          }
        ],
        "text": ""
      },
      {
        "id": "45224d96-02c2-4a45-8d5c-daa0ec1cc2a6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66fc/972a/2684/7b04/f286/d211/large_jpg/rcl-reforma-casa-alto-de-pinheiros-entre-escalas_9.jpg?1727829879",
            "hash": "890eaca2369f9e4a78bfa2b05f46753c2fffe55ec93fd42b6ada1bd592cd16dd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c4719aa2-b48e-44e6-b1ba-10ad93b7e252",
    "id": "6f953509-ba7b-4b8f-ace2-0fcf26810fb4",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67d9/b968/f559/c601/87f0/2024/large_jpg/bs-hof-house-alpina-architects_3.jpg?1742322045",
        "hash": "dac5d53dcf5c07b0bc623f0f63070977af7a684f370d1c83117098398668e29f"
      },
      {
        "url": "https://images.adsttc.com/media/images/67d9/b97e/f559/c601/87f0/202d/large_jpg/bs-hof-house-alpina-architects_9.jpg?1742322064",
        "hash": "3652c4049ae0060b74ffd47c8a909ece741b4144fc36f84fcf4e69f980693581"
      },
      {
        "url": "https://images.adsttc.com/media/images/67d9/b9da/8da1/ef01/8749/2644/large_jpg/bs-hof-house-alpina-architects_1.jpg?1742322143",
        "hash": "73afb047d645da35c7c5152acbaf571b05ec7b86ec24e69df7933b754cd856eb"
      },
      {
        "url": "https://images.adsttc.com/media/images/67d9/b7c3/f559/c601/87f0/2018/large_jpg/alpina-bs-hof-schizzi-04-4.jpg?1742321614",
        "hash": "90ecd63a7085ae5f563fdb33453ac40e0ca9c9ad1e7b457d51fc7e68c91c4e6c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8e16832e-8562-4c12-aaec-5b0c23aca1cc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ff9d012da668a05ea28e74abeacc7cd0l-m1279464996rd-w2000_h2000.jpg",
            "hash": "b879ab4c9123c6ca7694095756399b7ffba2739eb8660a50604e686394cc8d09"
          }
        ],
        "text": ""
      },
      {
        "id": "268b1ba6-6602-4b35-9aeb-5b06b2acd1d8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/92b67804e1a3ff226776b08054f83612l-b3572571977rd-w2000_h2000.jpg",
            "hash": "3766687bc581d6184ce833c90bbec304d2280704d1cc40b3823e3646dfe12982"
          }
        ],
        "text": ""
      },
      {
        "id": "ad51cc7d-cacd-4b5d-a487-8c80e9780036",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b1332e3f5097a2dca767b4500e28ba64l-m2239520797rd-w2000_h2000.jpg",
            "hash": "00347ae0007155894e9b04ddefa21c8ffd2bc1da6ee03f79eaa7abe764a43c5c"
          }
        ],
        "text": ""
      },
      {
        "id": "a07b7fbe-b8df-4927-ad42-3fa3824e7a9e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b5d6398976c5d4abc231ec3f8be10244l-m1232377663rd-w2000_h2000.jpg",
            "hash": "25cbce66404a2ecae7644842f629d24f214b15ec8640885293c4814f52076a79"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8e16832e-8562-4c12-aaec-5b0c23aca1cc",
    "id": "77193782-37fb-4652-b4f5-a4064359f1a8",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/ff9d012da668a05ea28e74abeacc7cd0l-m1267612217rd-w2000_h2000.jpg",
        "hash": "c4dcda8da77d9401de688be530fd19b0175df377862bcc3ae6b5f60fa47f8260"
      },
      {
        "url": "https://ap.rdcpix.com/ff9d012da668a05ea28e74abeacc7cd0l-m1434055310rd-w2000_h2000.jpg",
        "hash": "f539dbd4d142b65b7d4dd8ee073cd96125a1263b206504f196803e5dcc9e1d0c"
      },
      {
        "url": "https://ap.rdcpix.com/ff9d012da668a05ea28e74abeacc7cd0l-m1827117272rd-w2000_h2000.jpg",
        "hash": "7d65249d317bb82df8e452fd67632bbdb4c803d8476702dfa331fa52785bc1df"
      },
      {
        "url": "https://ap.rdcpix.com/ff9d012da668a05ea28e74abeacc7cd0l-m1999727599rd-w2000_h2000.jpg",
        "hash": "10b06103de35b3cad80dc2a330d75816232c27d74dd0d926a1745a84a9a9cccb"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a0382281-653f-43ae-b1fb-13da40cb3985",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0d2c3898b176a3ceb156772543678c69l-m3282995656rd-w2000_h2000.jpg",
            "hash": "ff70bb18d318c25389779e673c1d9e0107124f080864e552ebfbcbfb1a67247f"
          }
        ],
        "text": ""
      },
      {
        "id": "fbddf385-681d-44aa-acb7-d856b5c8e406",
        "images": [
          {
            "url": "https://ap.rdcpix.com/191c57dd0329139a25cfb6b8700e0ea6l-m3583158235rd-w2000_h2000.jpg",
            "hash": "dc3528c5bba3972f950962c653bae5427e4fa6b28011fb0de247d706099059e5"
          }
        ],
        "text": ""
      },
      {
        "id": "3e122304-a92c-4afb-802d-5c5120a224b5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d8d75ca97a41fbcc4f5d9cddae07f002l-m2309480445rd-w2000_h2000.jpg",
            "hash": "2f90318ede378b7ea7166897097bc46eb6c00bc9eb50e28706f5f2a5ccc03e71"
          }
        ],
        "text": ""
      },
      {
        "id": "b6cb60a7-f45a-466a-a875-6e0d87a9e8d0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/66641336a4faed444026a78bfd776d4el-m3429733407rd-w2000_h2000.jpg",
            "hash": "58ec7cabbb25c24b2ab4e3b8ba8217ced01d7018efca39252226d209306ca720"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a0382281-653f-43ae-b1fb-13da40cb3985",
    "id": "77e94f57-2066-4f6b-bd46-4ad2bddd9470",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/0d2c3898b176a3ceb156772543678c69l-m2919975538rd-w2000_h2000.jpg",
        "hash": "6e0b320b8a2549227e764e933bb7ae5096da6737c29fc88dde8437e35df81e12"
      },
      {
        "url": "https://ap.rdcpix.com/0d2c3898b176a3ceb156772543678c69l-m2570503986rd-w2000_h2000.jpg",
        "hash": "274417931f93868f1e5772c571f8f3f63a4714ada07bbe51c7f9d16e47a20e0a"
      },
      {
        "url": "https://ap.rdcpix.com/0d2c3898b176a3ceb156772543678c69l-m3117207716rd-w2000_h2000.jpg",
        "hash": "89064aa048409edad144276bed546c462e8d631398070d580f7b186c2ae3e389"
      },
      {
        "url": "https://ap.rdcpix.com/0d2c3898b176a3ceb156772543678c69l-m1174973536rd-w2000_h2000.jpg",
        "hash": "e1c35a105d4c6e0f34062e7b57951ef86e30ec4e294012fe56b885c5c3bae4ec"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7db92973-28b7-48f4-b868-98b32123528c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3bbcf1501dd67b7a25eb52c0f4a9d943l-m1564706456rd-w2000_h2000.jpg",
            "hash": "636615cd3af133f717c30269112e535d593322c5098bc24079ed23a190caf718"
          }
        ],
        "text": ""
      },
      {
        "id": "2f0c829f-2fe0-4c8b-865a-e231599102b6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7133c42329a56a5079d8b3acd6b517adl-m3859822110rd-w2000_h2000.jpg",
            "hash": "9457903b5c5818a9a69c72257cbdf09738d1d10dd49af183d103dc8221f29fa1"
          }
        ],
        "text": ""
      },
      {
        "id": "bf26abf7-a6ec-41bd-bfe1-4e5b717619f1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6a64465225d5eacfd3fe310cde8384fcl-m3346886326rd-w2000_h2000.jpg",
            "hash": "f1bff4cd6209b81573265b64a3e926b32552346920ac0c61d947db55efda9649"
          }
        ],
        "text": ""
      },
      {
        "id": "830241d7-3c25-442a-a3d5-948d0b057572",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e3deff67cb16d66c627f24392595da12l-b3135589961rd-w2000_h2000.jpg",
            "hash": "939c44c063f21e8d23ae8ee295773e3198c6970703aaefbbb6a420f721b24041"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7db92973-28b7-48f4-b868-98b32123528c",
    "id": "5b99bac7-1a49-4e98-bfef-16c37924dc95",
    "question": "Choose the interior photograph that corresponds to the same building as these exterior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/3bbcf1501dd67b7a25eb52c0f4a9d943l-m2166358648rd-w2000_h2000.jpg",
        "hash": "b7019d36c1a24a82bc3d7d4a9f97f5700a97319aed927d68d964f59728d57e9b"
      },
      {
        "url": "https://ap.rdcpix.com/3bbcf1501dd67b7a25eb52c0f4a9d943l-m2288331129rd-w2000_h2000.jpg",
        "hash": "94d98779b615b60bc685281d5493c045bf6991ee56d175ac2078fc8386a93452"
      },
      {
        "url": "https://ap.rdcpix.com/3bbcf1501dd67b7a25eb52c0f4a9d943l-m3437066411rd-w2000_h2000.jpg",
        "hash": "08b43786fc4982a8962c5e0fd470eb3f4b51aa93956f56bd5960cff7c6efa3b0"
      },
      {
        "url": "https://ap.rdcpix.com/3bbcf1501dd67b7a25eb52c0f4a9d943l-m1298662543rd-w2000_h2000.jpg",
        "hash": "92955b664597fee7cdaaeb04b412f7411f81093bd13752f4b254bee4af98e16d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "599cc455-b730-4cd8-bd78-e54a7744c3ec",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8d3bd9cd7f3803c154470a22ea30f8afl-m2861201708rd-w2000_h2000.jpg",
            "hash": "e2f6e05a14721feb07ba2a7cbddeb2097b517debd59864e7ee000e420ea27be4"
          }
        ],
        "text": ""
      },
      {
        "id": "77e60fb2-17eb-46d2-a4bc-fd88baf3264b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/37ded4993ecb45dbeb7d02ffce11a214l-m3031936778rd-w2000_h2000.jpg",
            "hash": "9120f612cc3e9d104c98307eb9ebf415d2a3a9d38e27cab3408c96ea2d1ce506"
          }
        ],
        "text": ""
      },
      {
        "id": "8b7e92c9-02d4-424c-ba97-e6f302d00f82",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8635696241eaed75f8586fa22c1422a1l-m439261665rd-w2000_h2000.jpg",
            "hash": "430822a01bfa74e29f3ea7c2d36d2d784da2c71de4d307bda39258913d6fc595"
          }
        ],
        "text": ""
      },
      {
        "id": "b17c6647-d012-46d9-abc7-0b34c80c0743",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fc397c634c18808b2c75eabbc28bbe63l-m1198495445rd-w2000_h2000.jpg",
            "hash": "ba8fb88ef129b794135b6d385feebf153a41f271e1b7fd28bef19a782d163631"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "599cc455-b730-4cd8-bd78-e54a7744c3ec",
    "id": "9e572889-a6ee-4d4b-9080-251db8eeb122",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8d3bd9cd7f3803c154470a22ea30f8afl-m1922972525rd-w2000_h2000.jpg",
        "hash": "9bf137c2530a986bb41decc7a2b9df279b65bbc6d74c8062fc2c686bb7c8f1ab"
      },
      {
        "url": "https://ap.rdcpix.com/8d3bd9cd7f3803c154470a22ea30f8afl-m3783993745rd-w2000_h2000.jpg",
        "hash": "4c76e55a647881647ae511ad960c353d5fa109d6fdfc91c1dabf2626dea8f63c"
      },
      {
        "url": "https://ap.rdcpix.com/8d3bd9cd7f3803c154470a22ea30f8afl-m2507493047rd-w2000_h2000.jpg",
        "hash": "ffe9568e206d4ef8a2adb77edf9d3127c0e0ccd72655e880803479fb5c997b2b"
      },
      {
        "url": "https://ap.rdcpix.com/8d3bd9cd7f3803c154470a22ea30f8afl-m3635961728rd-w2000_h2000.jpg",
        "hash": "63d8a00db0b7aab95c993f9f6d60fd8f31cb81ea2d94e708324c62d8043a57d8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "663f6af1-9a4b-4e33-b7f0-52f8b408ebed",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f8ce8ac2251a373656c4326b10f1eabdl-m3767118049rd-w2000_h2000.jpg",
            "hash": "d6bd4b411e29b3262b1a084e4d352690ac261bebfc293df8d5809a11d8544fee"
          }
        ],
        "text": ""
      },
      {
        "id": "d234b77b-8c90-461c-b6f5-4a075106347d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f8ac3ca69c7be6324707be8bfe47bb4al-m843887932rd-w2000_h2000.jpg",
            "hash": "83d7ddbe18e4c05e0730f79183bff1043506d535c425e21d4d537360f7d1e885"
          }
        ],
        "text": ""
      },
      {
        "id": "aa68ef92-39d4-4e15-b684-f232195e298e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/56b23f17fd1fef393199c8fb260e2f22l-m3989322811rd-w2000_h2000.jpg",
            "hash": "2f693c2741001ac84da2858a95decf5aa9b176ccc5ee42d06da230642442a986"
          }
        ],
        "text": ""
      },
      {
        "id": "424a86eb-8bce-4bba-bbe7-6ab09e5aa090",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f1e4bedb3e8ca1c56ff5c7306af42fc0l-m2671024396rd-w2000_h2000.jpg",
            "hash": "a60715b74f0c7b770a9098a98ee40c561913a754e9f5bbca6c22e9a16cf6dcfb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "663f6af1-9a4b-4e33-b7f0-52f8b408ebed",
    "id": "3d7bf89b-e1fb-4a79-bc3c-6ac772058d71",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f8ce8ac2251a373656c4326b10f1eabdl-m3929974854rd-w2000_h2000.jpg",
        "hash": "b4ffbdc4be8458a3050a7254979445f7f48a45557cb6f0b0aa390324eb82af31"
      },
      {
        "url": "https://ap.rdcpix.com/f8ce8ac2251a373656c4326b10f1eabdl-m1572085540rd-w2000_h2000.jpg",
        "hash": "9da124654a34b1c4c9eb2bd13495ed23638b159863ba3c5f5df74a3a5fdafba3"
      },
      {
        "url": "https://ap.rdcpix.com/f8ce8ac2251a373656c4326b10f1eabdl-m2356867784rd-w2000_h2000.jpg",
        "hash": "a64576a82db9f7f361933c31e1ba8ce5afe337f5a1742595645bc3baa4b9a3ad"
      },
      {
        "url": "https://ap.rdcpix.com/f8ce8ac2251a373656c4326b10f1eabdl-m448893580rd-w2000_h2000.jpg",
        "hash": "bb6bd355f4ab1a884e77b2cd52a5a712d22ebc02497435fbffdcbf18f01202e0"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "9c8f24f7-31a7-4d54-a6f9-d871d898cfe8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/02/rustic-canyon-residence-assembledge-los-angeles_dezeen_2364_col_9-scaled.jpg",
            "hash": "db66ec29ef05035a12ae554bb15409a7eae073b4ffd7d34badd56d55d3bb9a0b"
          }
        ],
        "text": ""
      },
      {
        "id": "0ace0754-50b2-410f-926c-eee686d938d4",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/11/red-hawk-residence-imbue-design_dezeen_2364_col_2.jpg",
            "hash": "32b40be90fe3c83821365dab2f2dafe35dda91008da180983c69d686b29aeb65"
          }
        ],
        "text": ""
      },
      {
        "id": "42a2d620-6699-4c13-8c13-aff1b6ccef03",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/02/silicon-valley-residence-malcolm-davis-architecture-residential-houses-california-usa_dezeen_2364_col_31.jpg",
            "hash": "d20f977d2bde683bf3dec7dc10483bb4cf8c163e3e62c5f36298943d941efc7e"
          }
        ],
        "text": ""
      },
      {
        "id": "f60bf320-2f41-4d5c-862c-8ccb4a00e175",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63ca/dabd/7643/4a76/45ba/bf01/large_jpg/hotel-apartamento-e-sala-espetaculos-o-arquitectos-aliados_6.jpg?1674238761",
            "hash": "91a17cfaececb5dad40c81b1a54d867800f471de8e0f37be8edd08f32bb48c16"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "9c8f24f7-31a7-4d54-a6f9-d871d898cfe8",
    "id": "d1ef6e40-0a63-45cd-917a-b2325abdee0d",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2025/02/rustic-canyon-residence-assembledge-los-angeles_dezeen_2364_col_16-scaled.jpg",
        "hash": "cbb090fcae1d3a12c401a438b8da6021739e5c220cc1ebfc8e38521441471749"
      },
      {
        "url": "https://static.dezeen.com/uploads/2025/02/rustic-canyon-residence-assembledge-los-angeles_dezeen_2364_col_6.jpg",
        "hash": "f4ccc57777200f02ce865b943dce9d714601b3536e65fe438057d997bf61dcb8"
      },
      {
        "url": "https://static.dezeen.com/uploads/2025/02/rustic-canyon-residence-assembledge-los-angeles_dezeen_2364_col_14-scaled.jpg",
        "hash": "b7b0765fd4449b6ac172aaa4b5d5acfaa743d6a213ae32c1532c46759b4b525d"
      },
      {
        "url": "https://static.dezeen.com/uploads/2025/02/rustic-canyon-residence-assembledge-los-angeles_dezeen_2364_col_22-scaled.jpg",
        "hash": "5cd6ae529f50448340502f8a6d59ce86cd91fc987e42fc101394c5d6301e8215"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "11197aba-1d2a-423e-9aa1-f9ab4725b6dc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3a2d05ecc0e170bd49e3836dd3ff2db8l-m3118164615rd-w2000_h2000.jpg",
            "hash": "11818123bd239bdfed5108cf8d1d051d8c4166e4248a8969887c352d6dc7187e"
          }
        ],
        "text": ""
      },
      {
        "id": "1c54bb6e-6099-4138-a356-a31f2e690297",
        "images": [
          {
            "url": "https://ap.rdcpix.com/93dc9e11552686f6099f1d851ba7e024l-m118373101rd-w2000_h2000.jpg",
            "hash": "23f18d4fe457cfa158f5c26ae0862f86a950483edb020067c82d4abe1cee2e91"
          }
        ],
        "text": ""
      },
      {
        "id": "1d813fc4-7599-45e7-a6ef-50ef13675f88",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c6487458ccda97dcf8a322c2d216d8f2l-m1044159969rd-w2000_h2000.jpg",
            "hash": "01f548cdbfe0612db9b0591f6d76c08d58f1740897ef6ea530bd0caa4f7be008"
          }
        ],
        "text": ""
      },
      {
        "id": "895e8045-22a4-40b2-9ffa-4b4d79d51d7a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d5964b4194399dc184a59f6a7bc40208l-m3530763247rd-w2000_h2000.jpg",
            "hash": "b2bf44a7ce252cd1d61d24cfb487acd1181f1e09ef16dc696ac605d30cdb540b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "11197aba-1d2a-423e-9aa1-f9ab4725b6dc",
    "id": "655bf252-7541-4180-8b8b-5a7fc4b96f39",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/3a2d05ecc0e170bd49e3836dd3ff2db8l-m2747596860rd-w2000_h2000.jpg",
        "hash": "31562da76793291f063462921b098c156ec36140d8497b278b11b887f204028e"
      },
      {
        "url": "https://ap.rdcpix.com/3a2d05ecc0e170bd49e3836dd3ff2db8l-m1614958782rd-w2000_h2000.jpg",
        "hash": "c2987f4ece7350ae1a307275fe5102ac6f91d423f60abee00cb287f1740b25cf"
      },
      {
        "url": "https://ap.rdcpix.com/3a2d05ecc0e170bd49e3836dd3ff2db8l-m2948200123rd-w2000_h2000.jpg",
        "hash": "4744170793295ee266cab48de2625fda00cd5b1db9317523611c0730f537b77b"
      },
      {
        "url": "https://ap.rdcpix.com/3a2d05ecc0e170bd49e3836dd3ff2db8l-m2603833592rd-w2000_h2000.jpg",
        "hash": "c1b57309b328616e08d96e45c1474940b1a125c3198397ef0b191dabb2a536a8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cab256f0-43eb-4318-838a-ab102ef1f216",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8e73d1b3f381ba5abf859b499a600014l-b2726955282rd-w2000_h2000.jpg",
            "hash": "aca02e96afae7da62a2e14ae6e2fbfe2468dd3535f05082808d37131783c1345"
          }
        ],
        "text": ""
      },
      {
        "id": "48230131-96cf-4924-89cf-e8b30d03127c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f807f1b48ea3080e281e1f780c0052abl-m2807319926rd-w2000_h2000.jpg",
            "hash": "edb8460312a120f27e3635bfb9c9058f0dd9c631c66b1f3c39d3e0063a3aa4eb"
          }
        ],
        "text": ""
      },
      {
        "id": "2eb564c2-9dd8-4978-82eb-8caca21e4c8c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/aaea30e0af5cc6f856fa86b50e03283fl-m1312320229rd-w2000_h2000.jpg",
            "hash": "a1fa412c5888a51fefbedcab5e6cb4e2baceed403e0b58191d41a5aaaeeb4fa9"
          }
        ],
        "text": ""
      },
      {
        "id": "abf4e043-9af7-43cf-a491-9784f6724d87",
        "images": [
          {
            "url": "https://ap.rdcpix.com/460c6b78b4d0f2dbefc3c041a7bc2ab0l-m1309003056rd-w2000_h2000.jpg",
            "hash": "47e85954de7621511c365f9a759f06f991d9740d64034d2f24ff2bda880d3e97"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cab256f0-43eb-4318-838a-ab102ef1f216",
    "id": "246aecf9-74a9-4f76-b623-3308d12e3f48",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8e73d1b3f381ba5abf859b499a600014l-b2332339659rd-w2000_h2000.jpg",
        "hash": "9848e790f9112ad118369820f288d94d4e33f7574b2865a8c7b8a9d8417bad81"
      },
      {
        "url": "https://ap.rdcpix.com/8e73d1b3f381ba5abf859b499a600014l-b3624160041rd-w2000_h2000.jpg",
        "hash": "e3a839618c4121d81613ad6313393eee7c09f04ed71b28e9dc0a232bfd7e1890"
      },
      {
        "url": "https://ap.rdcpix.com/8e73d1b3f381ba5abf859b499a600014l-b1096149698rd-w2000_h2000.jpg",
        "hash": "13d1caf992ffee5c19bad8b160284cc1cb770109ebf194b443c982afae4869e6"
      },
      {
        "url": "https://ap.rdcpix.com/8e73d1b3f381ba5abf859b499a600014l-b166908406rd-w2000_h2000.jpg",
        "hash": "709680d949f47c7c854e30d8e5b22fdfb0bf1910d4463f944a869dfddd9235a7"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7077a305-6cfb-4b49-b420-66a368c2d716",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2c50d6f63f70d11c719cb7eef74c3979l-m4010501595rd-w2000_h2000.jpg",
            "hash": "c659584dc44932972510bbffa925e6b062fe7426b8dade9a62086ab241df7c26"
          }
        ],
        "text": ""
      },
      {
        "id": "fba74f71-29db-4990-8b6f-05430d0da6a8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0b8d690634e5e7b1633f62e02860c2eal-m3768259951rd-w2000_h2000.jpg",
            "hash": "580166d73aa4fc1920f0a0c3e6f9c5a7b9520917cd8b5c972a29d189a41a611b"
          }
        ],
        "text": ""
      },
      {
        "id": "e52a856d-d730-45f9-92b5-5b262962ed5d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/85f7b23371598d5175c02980ec1c3dc1l-m258136071rd-w2000_h2000.jpg",
            "hash": "f947f78628f3bd2ddb2f6feb81b879854b42ef668b3149358e88fb1d6b5c6171"
          }
        ],
        "text": ""
      },
      {
        "id": "903397b5-4aaa-467d-aab9-6613cf68425c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/437cd359ee86fd2e659a99c299410a8al-m2980883608rd-w2000_h2000.jpg",
            "hash": "4f2eb4fe4f04072d7d8e6914548b79e9f9b7ff0448419a8d0029a5cdb21bf128"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7077a305-6cfb-4b49-b420-66a368c2d716",
    "id": "633a7ed3-9251-4577-8d0c-736dd03d5ec5",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/2c50d6f63f70d11c719cb7eef74c3979l-m1746434596rd-w2000_h2000.jpg",
        "hash": "c9ec84e05c5506c265d2d4daf97ed3ab8b8014ca8affbbce402f877a1495b1f0"
      },
      {
        "url": "https://ap.rdcpix.com/2c50d6f63f70d11c719cb7eef74c3979l-m836702894rd-w2000_h2000.jpg",
        "hash": "5df61f03c1af950c7811bf44f72874f59e33e26700aba90a8dc1f4b0ae539858"
      },
      {
        "url": "https://ap.rdcpix.com/2c50d6f63f70d11c719cb7eef74c3979l-m3866979774rd-w2000_h2000.jpg",
        "hash": "0bf038f060dd35e3505d4488510f679a4c38e6d89ac7ae4e7eefdc44b23a8078"
      },
      {
        "url": "https://ap.rdcpix.com/2c50d6f63f70d11c719cb7eef74c3979l-m154858574rd-w2000_h2000.jpg",
        "hash": "f20e48d97687b2f5bc3a9c2666b8a920b5b43bccb4ceab9bffc72d25ae480508"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4aa9b153-f955-446a-8d17-4a5da663cabf",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d53281ff57c055cd52951c472ec50b3bl-b1559786291rd-w2000_h2000.jpg",
            "hash": "1532b7a5db8d891664444360a0687f4e4203d7e43cc6336c37a80f71c7044c0e"
          }
        ],
        "text": ""
      },
      {
        "id": "badf516c-5ada-4366-99e6-b85f22f616b4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8e5f951479b2e802f4879bd500a54cbcl-m3345640298rd-w2000_h2000.jpg",
            "hash": "1fe4321e230557f5f38eea9dce1db58d2bdb4d2d3f4c90566802bb27590f1221"
          }
        ],
        "text": ""
      },
      {
        "id": "d180fdf6-bd48-4510-ba18-7530681923a8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/705ce5667b72f314998e29f2693d28f6l-m974556807rd-w2000_h2000.jpg",
            "hash": "1ad43f64d73454ab84f0d2dbbbda567420cd22cc808a5f7db7d952c2613c95a1"
          }
        ],
        "text": ""
      },
      {
        "id": "6d24ba7e-b4f3-413c-9480-1749af0c7ac1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a98249e1aa768cd4ab50416263da6b11l-m2784533158rd-w2000_h2000.jpg",
            "hash": "b9da21a373aa0235a527829bf75dca213002f86e1235b3dd2e6d458f26fe62ea"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4aa9b153-f955-446a-8d17-4a5da663cabf",
    "id": "fbb90713-d0e5-40b9-9286-7b39b7246022",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/d53281ff57c055cd52951c472ec50b3bl-b1812038130rd-w2000_h2000.jpg",
        "hash": "da70d8e3b263c78d7720c363ce53ce702f08a6983e66df1e6a8f1479ca6e640a"
      },
      {
        "url": "https://ap.rdcpix.com/d53281ff57c055cd52951c472ec50b3bl-b731660567rd-w2000_h2000.jpg",
        "hash": "46f47b744e53dcfc4531361582fbfcd225bc133c18385c1148c32a82258bcaf4"
      },
      {
        "url": "https://ap.rdcpix.com/d53281ff57c055cd52951c472ec50b3bl-b1012789043rd-w2000_h2000.jpg",
        "hash": "bd5afaa31f68d0690e4e22de17e473b608e1ee5600424db21de8a431aa7138d7"
      },
      {
        "url": "https://ap.rdcpix.com/d53281ff57c055cd52951c472ec50b3bl-b2025756087rd-w2000_h2000.jpg",
        "hash": "ba7237229a442e9aefbe9ac01aa51b9e7b160f399183a8bf1f1ffd8304f8df2f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2c3fd764-f9f5-4de2-8bf3-cc7364455a22",
        "images": [
          {
            "url": "https://ap.rdcpix.com/569c72f8fee19f4b461356f458b121efl-m4230144974rd-w2000_h2000.jpg",
            "hash": "c0337cffbe483722c2e07ad1e0bf8680387b502c16852a478d64b328058305fc"
          }
        ],
        "text": ""
      },
      {
        "id": "8713bf50-6859-41b5-a400-c4651fa3f74e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/13888136729ebf2976c654d10ba3e843l-m4032261886rd-w2000_h2000.jpg",
            "hash": "c459df91455797f930b36b7230c3dbdcd3cf626c0de237abb19d19bf1d69d5e2"
          }
        ],
        "text": ""
      },
      {
        "id": "d8354bcd-446d-4db6-9b09-13e2d245b956",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f7ce3245804d6543bc0db0203fd19befl-m72685059rd-w2000_h2000.jpg",
            "hash": "d61c4b8d73c12f119d9ae276329b883936c0dead708176b16b9a32ee85ae93f3"
          }
        ],
        "text": ""
      },
      {
        "id": "8ef0ff68-a328-466d-8df0-5bb04b0d316c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/80cb481b6729efd9f8603666c7746e46l-m2582427364rd-w2000_h2000.jpg",
            "hash": "cebcca0f8fed25dc8a7562a4a1ebe9650573ad32f7633337308570f991358165"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2c3fd764-f9f5-4de2-8bf3-cc7364455a22",
    "id": "44a0a698-2ddf-47fe-9415-6eff1ad3fd18",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/569c72f8fee19f4b461356f458b121efl-m3552459960rd-w2000_h2000.jpg",
        "hash": "01dd0e2cb9fcba7c9f8d901be2bf4c1330bc938080e0e671dcf7cd0cc762fbf0"
      },
      {
        "url": "https://ap.rdcpix.com/569c72f8fee19f4b461356f458b121efl-m4144592924rd-w2000_h2000.jpg",
        "hash": "4fe1221baac887d6969b72315726fbafb15ebac0c8e66c325df764054f65de3e"
      },
      {
        "url": "https://ap.rdcpix.com/569c72f8fee19f4b461356f458b121efl-m2704375716rd-w2000_h2000.jpg",
        "hash": "ab6d634a0ece645d67a6d253d4315d185197887d299776e5958c628b66b90e7d"
      },
      {
        "url": "https://ap.rdcpix.com/569c72f8fee19f4b461356f458b121efl-m2753253680rd-w2000_h2000.jpg",
        "hash": "79c265075253613d9e00dc766b3af93f8b778b4642db2b8a78045fb2cec6db59"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c7497d04-78f3-48e7-8ad9-aa5afc372c43",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8d34453729961bfe96cfa617a4635b24l-m1067061333rd-w2000_h2000.jpg",
            "hash": "7fe65c16376913dd9cf386f3999eaadcf5faefec93b259134104208907787a49"
          }
        ],
        "text": ""
      },
      {
        "id": "5959f88b-b64f-40c6-b134-1b64ca9a20af",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b6031c2df9d4ebad81becc8315c84d7dl-m3322241281rd-w2000_h2000.jpg",
            "hash": "2b61209c530f0e88daa36ad806cbad68d7726e4d87167c67bdc10ba428b7590c"
          }
        ],
        "text": ""
      },
      {
        "id": "58eddef1-55c9-4e34-a47b-1200b4ec67c6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2a86c6aa7ae9a06971f0455baaac81afl-b3457261302rd-w2000_h2000.jpg",
            "hash": "5d86591ddfca6309a2e2d7941faaa62ba8a7d04c6ac1a19ca5dcbce4c3660568"
          }
        ],
        "text": ""
      },
      {
        "id": "02d42655-ae21-4fd9-8034-78c4bfb024b2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/75faec98e5c5bf098ca2905ccd39876bl-b996828311rd-w2000_h2000.jpg",
            "hash": "b584da00d798bdd5f6766ee207feea0f0d1bb82113bb2ceb211e31ff91bb774c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c7497d04-78f3-48e7-8ad9-aa5afc372c43",
    "id": "9541677b-4bc8-4b18-a7e6-c7b3e539784b",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/8d34453729961bfe96cfa617a4635b24l-m1109731405rd-w2000_h2000.jpg",
        "hash": "9233e8d35437b07cdc99fe10379c41f52624c8b440fa8e53a72ac079728f7bcd"
      },
      {
        "url": "https://ap.rdcpix.com/8d34453729961bfe96cfa617a4635b24l-m425989938rd-w2000_h2000.jpg",
        "hash": "5f340575e76b767487d69409c8d648554da9423ec6c2e1901e1549bfe33bf1d9"
      },
      {
        "url": "https://ap.rdcpix.com/e5ed19b0fcfb94d2509c56d5dfc9b1b2l-m753423455rd-w2000_h2000.jpg",
        "hash": "029292a25ce34d1802cf80ef8a0afe37a58ca8b9eef926dfd26150ba77398feb"
      },
      {
        "url": "https://ap.rdcpix.com/e5ed19b0fcfb94d2509c56d5dfc9b1b2l-m3459664173rd-w2000_h2000.jpg",
        "hash": "f858fab2694ce74e9f76555b37b24e7622638284da4ed214ad9b2ccfa7e5522b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8216ba06-b519-4789-a031-1ec820a7da38",
        "images": [
          {
            "url": "https://ap.rdcpix.com/50e95a78a7d38c80297942e65e94a8dbl-b2094350425rd-w2000_h2000.jpg",
            "hash": "e0524400c9ee3610f45d247c3b4fc8092077fcf33042523ff16290fe430af2d1"
          }
        ],
        "text": ""
      },
      {
        "id": "4354f13f-b085-4a89-bc03-f1aed4dde213",
        "images": [
          {
            "url": "https://ap.rdcpix.com/32be0089034e46725c6892daf3bc8504l-m2347917047rd-w2000_h2000.jpg",
            "hash": "c86712f259f44f20f5a73c0df28d3a648f0669f0715e169d3813ae70d6723b03"
          }
        ],
        "text": ""
      },
      {
        "id": "e6e7559f-81ce-445b-bf3a-03ee0db9c76a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2d7069fc2228e0e2524b36f75a730b3bl-m3557462984rd-w2000_h2000.jpg",
            "hash": "57932f32fa6965c375301a3262abf6f09a64fa8507bfc54841a504273876ba24"
          }
        ],
        "text": ""
      },
      {
        "id": "014d077e-7839-4294-badd-4cd8c0770064",
        "images": [
          {
            "url": "https://ap.rdcpix.com/e3138c83fbb2fce35ac4781d42c9cad4l-m3357847327rd-w2000_h2000.jpg",
            "hash": "a64843b5387ae07c4545b6016b5c1cfa60c89dc261ad5a80e98f1e9d2caae750"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8216ba06-b519-4789-a031-1ec820a7da38",
    "id": "a52566da-52f5-4776-8a3f-576b0b22bc4e",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/50e95a78a7d38c80297942e65e94a8dbl-b400341604rd-w2000_h2000.jpg",
        "hash": "fc30ea96b72e3a881187adf858f723b81ed34e1d818a28856f951d3434450977"
      },
      {
        "url": "https://ap.rdcpix.com/50e95a78a7d38c80297942e65e94a8dbl-b220665044rd-w2000_h2000.jpg",
        "hash": "1a45eaeae54090a43fbf202123ecc628c6c520b89b4cafcf1b98c7a877e1cf58"
      },
      {
        "url": "https://ap.rdcpix.com/50e95a78a7d38c80297942e65e94a8dbl-b2815500162rd-w2000_h2000.jpg",
        "hash": "02a226ca1dad9fefc50ba8e80d1f74640822b0ae41b50f9ff04d70cac235b334"
      },
      {
        "url": "https://ap.rdcpix.com/50e95a78a7d38c80297942e65e94a8dbl-b3864409016rd-w2000_h2000.jpg",
        "hash": "7ac61b7d259ad00c6884b5655bd23602c69ef14c1da2b98a77a7b58d92e5dd16"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c811c74e-5739-4a8c-a4eb-164b07ae20a0",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/01/Blomfield-Road-house-extension-Guard-Tillman-Pollock-Architects_dezeen_1.jpg",
            "hash": "ced027fb727d1fd65b5b67d8e9783f5f98c64fba8f2e23124fb78ec152e13c29"
          }
        ],
        "text": ""
      },
      {
        "id": "26cefed5-7277-4a80-a83f-002cb0ccc8e9",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/01/dzn_Hoxton-House-by-David-Mikhail-Architects-1.jpg",
            "hash": "120c77a500a91b5f6dcf9c306770d35437b99285fb5170bce92440dffae06356"
          }
        ],
        "text": ""
      },
      {
        "id": "d9c0a553-472f-44c3-acbd-9ab19c9168b1",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/04/a-house-by-fkl-architects-0810_slr_back_11.jpg",
            "hash": "6d440dd255e65065a2e41866cc2db6677f9a2336774f21f76da9dae55ff17870"
          }
        ],
        "text": ""
      },
      {
        "id": "6309196f-7732-4098-aeb8-afa11df54fa1",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/06/A-Polished-House-by-Architecture-for-London_dezeen_468_0.jpg",
            "hash": "eafebf2b0f902495c7751520ae4882c79a896e23c2173769ad6d6f3a6c014f6b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c811c74e-5739-4a8c-a4eb-164b07ae20a0",
    "id": "d2882268-a271-4867-bf59-caaea59aa3e2",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2014/01/Blomfield-Road-house-extension-Guard-Tillman-Pollock-Architects_dezeen_5.jpg",
        "hash": "e620fc0c154b4487c1146f78685d4cdc7b57f2e807865e9f82248fa6dd30e1c8"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/01/Blomfield-Road-house-extension-Guard-Tillman-Pollock-Architects_dezeen_3.jpg",
        "hash": "c767c89a9865f769d734dd37cb225e288f154b91d2e0c03b6787b7c0909006a7"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/01/Blomfield-Road-house-extension-Guard-Tillman-Pollock-Architects_dezeen_4.jpg",
        "hash": "5cec7109a2ff40efb012b01517de5c8f38ba2f5408e2e5ba42c2d7f9f85d2dc8"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/01/Blomfield-Road-house-extension-Guard-Tillman-Pollock-Architects_dezeen_9.jpg",
        "hash": "17da14654525a096040375c4fd2c7944271ff0a414e03f47641c02f75b8f863d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "262bf9bf-f712-4241-885d-53880cb13b54",
        "images": [
          {
            "url": "https://ap.rdcpix.com/17e9737443a62feddc2009af4341ab2el-b3044338508rd-w2000_h2000.jpg",
            "hash": "5f79751051ba44ecd9a802c8aa0c7bd101a926a716d6fb35409e2a3d7494e2a3"
          }
        ],
        "text": ""
      },
      {
        "id": "ff900ed6-58ed-42f7-8c3d-aa2a04e9ef94",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9bc241ce5777a7aa5f4ce00cd543e384l-m2917671700rd-w2000_h2000.jpg",
            "hash": "a04fcffad36f84682e6c01a3f2324a4e296c973fa9b76bd8e47f678f30adee6e"
          }
        ],
        "text": ""
      },
      {
        "id": "e6ddd939-5e7c-4df8-b916-26f7005ad710",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4b7e5dfe8ab45aa3d81922ae7264f09bl-b3970893117rd-w2000_h2000.jpg",
            "hash": "6801e229cd7ad35acb9d3629b77865a60239bbf094d5c1478e4834de18ac46da"
          }
        ],
        "text": ""
      },
      {
        "id": "befb1022-2f99-4c44-9a5e-193e3a0cbbce",
        "images": [
          {
            "url": "https://ap.rdcpix.com/dd50ec793b04ebc02f36f73a89de8d2el-m437087468rd-w2000_h2000.jpg",
            "hash": "5cee3c7be254c8f5fce3da8d8cb92f1d632468ca057e698d7dc74a8599341ae4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "262bf9bf-f712-4241-885d-53880cb13b54",
    "id": "338f8ad4-19bb-4af7-81db-f69afc33e1e5",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/17e9737443a62feddc2009af4341ab2el-b3122028708rd-w2000_h2000.jpg",
        "hash": "4ba76df9e421504b76a05d0dd85618c3ebc5effcca0065fbb67dc9dbc9cb5744"
      },
      {
        "url": "https://ap.rdcpix.com/17e9737443a62feddc2009af4341ab2el-b161652519rd-w2000_h2000.jpg",
        "hash": "524d2a63410980ddc80e69e521a49e48a8e5956cb89399780430d86d91e7143f"
      },
      {
        "url": "https://ap.rdcpix.com/17e9737443a62feddc2009af4341ab2el-b1132403100rd-w2000_h2000.jpg",
        "hash": "532e71de4275377e615af83341a6b1b648923ec1df1a710dda10de9fab1c9941"
      },
      {
        "url": "https://ap.rdcpix.com/17e9737443a62feddc2009af4341ab2el-b2776461777rd-w2000_h2000.jpg",
        "hash": "612bd1c206001d7c566027024101f4f995e1789ce6e660fe9fa1935fe54bb164"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "9c66cebd-3255-450e-a2bc-1be778fdacc2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/35fc40b4bcb1eacc32c4d05e89bd2b03l-m3908021190rd-w2000_h2000.jpg",
            "hash": "73332c499dc2797cfc532b31df1e2b1f724b9f57f67f7ee1bd6bafe01d270892"
          }
        ],
        "text": ""
      },
      {
        "id": "5e3b3d42-be4d-4934-9d2d-4c0446ab5e81",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6eb4c93e2584c15ac681e78d785928a1l-b906477891rd-w2000_h2000.jpg",
            "hash": "8b9309c2b780bab682fbc9b5bfceff6f02e95a71660aa288d5446d451eb1e943"
          }
        ],
        "text": ""
      },
      {
        "id": "875b2cd8-39de-4fc9-986f-f8b019db4a37",
        "images": [
          {
            "url": "https://ap.rdcpix.com/354ee6c4bfcb7bfa6a952e46a4e07a84l-b3294784176rd-w2000_h2000.jpg",
            "hash": "2f51d2586fecd8b502de43c6bbca1c415eadf1fd770bcc3b0902329448f8b268"
          }
        ],
        "text": ""
      },
      {
        "id": "d9e30b6f-4358-4894-b23d-73f9e85f55fb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/349b1f279f094bc03b12987bcfeef937l-m1919397008rd-w2000_h2000.jpg",
            "hash": "e94a2b8082a360acdca2a15c918369c56891a1d8c0861887ed4ae17cc06c43b6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "9c66cebd-3255-450e-a2bc-1be778fdacc2",
    "id": "65a07bf6-4c63-4ba6-b94d-aae2490c2cd9",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/35fc40b4bcb1eacc32c4d05e89bd2b03l-m1460252721rd-w2000_h2000.jpg",
        "hash": "2a1b30afb184503ff757cd72d7388c5e39770b086fed5d8b66496eab83ebe838"
      },
      {
        "url": "https://ap.rdcpix.com/35fc40b4bcb1eacc32c4d05e89bd2b03l-m2991683189rd-w2000_h2000.jpg",
        "hash": "80791eb3708a6d3e2bd816771393e2c89c6c992da04f61ad3fcfd21c44dbc5de"
      },
      {
        "url": "https://ap.rdcpix.com/35fc40b4bcb1eacc32c4d05e89bd2b03l-m2693370234rd-w2000_h2000.jpg",
        "hash": "11dfd1a5a1584fe3aea84b5016f238ea4bb7f74b88e8863cb3f7c09642ad3ccd"
      },
      {
        "url": "https://ap.rdcpix.com/35fc40b4bcb1eacc32c4d05e89bd2b03l-m2802226624rd-w2000_h2000.jpg",
        "hash": "f88c6021b781774771fa9ed0e70c96f92467ab87f136c5967cf17e294143f9c0"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "15b69814-5187-43b8-95dd-f75e4b905b4e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61bb/9cf6/1c01/5958/2f5c/3d38/large_jpg/d-28.jpg?1639685392",
            "hash": "c262119ea52c1171796a2782e674cf2e30ad5728ce7edaefe7b649576b923b98"
          }
        ],
        "text": ""
      },
      {
        "id": "522deda7-ac6c-4479-9161-7eacd8c877d9",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/03/shotgun-house-alejandro-soffia-architecture-black-wood-chile_dezeen_2364_col_13.jpg",
            "hash": "8c91fac224a94641f2314597879c04d08a03ee88a0c98385fc1d4eff6ac07ad4"
          }
        ],
        "text": ""
      },
      {
        "id": "2c145471-3449-4688-9a88-1db8aca3cf08",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61cb/aca2/23d7/e801/651b/794c/large_jpg/dsc-9890.jpg?1640738011",
            "hash": "52d08d1975fcb14b1b0fd14e67bc91f8f43c1d01e38e4401d511bf1480357a96"
          }
        ],
        "text": ""
      },
      {
        "id": "1f5a34c3-5cc9-4f44-93f6-2d9f77907b7a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64f7/7de2/7109/e368/3710/79bc/large_jpg/butterfly-house-oliver-leech-architects_20.jpg?1693941301",
            "hash": "d16488056963f77971797eed2d20becabe5cdbe60be3619711d81c4c37273ad4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "15b69814-5187-43b8-95dd-f75e4b905b4e",
    "id": "2ecfde2b-cbf8-4a32-b0bd-d59067132bba",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/61bb/a073/1c01/596e/f27d/d24c/large_jpg/nika-home-5300-1827.jpg?1639686306",
        "hash": "8e6fff59cc287fe8bff5be1a34e74bc849bd05725c40274fa8499908cbbaacd4"
      },
      {
        "url": "https://images.adsttc.com/media/images/61bb/9f77/1c01/596e/f27d/d240/large_jpg/nika-home-5300-1711-ret.jpg?1639686054",
        "hash": "6b7abede2ba486855c1cbba306446246fbe6fc5ff062473cd4dbc2196781b823"
      },
      {
        "url": "https://images.adsttc.com/media/images/61bb/9f8e/1c01/596e/f27d/d241/large_jpg/nika-home-5300-1845-ret.jpg?1639686077",
        "hash": "7d99ee0dc23508dda7a414d88672188fc95c97e072f0158b057e5fc7c356db17"
      },
      {
        "url": "https://images.adsttc.com/media/images/61bb/9f46/1c01/596e/f27d/d23c/large_jpg/nika-home-5300-1756.jpg?1639686006",
        "hash": "87b9bad7109b9e7ce3d570ff776bf055cc6f04fa9a47f52bc054381d17b1a028"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4fab3a72-e6f3-4e7a-bf44-ec18c6ada59c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c17de81d1fd0af6b52033beb3f958c85l-b109212679rd-w2000_h2000.jpg",
            "hash": "841c24025fe5412c40476262b93f65a847d03f75d60d9ca8dbaaa1189b3800f0"
          }
        ],
        "text": ""
      },
      {
        "id": "7539fa90-fe49-4bf1-ac58-8ea306d3d3b7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b7823d7b61c9fc4291dd503e3ea7e106l-m1181729908rd-w2000_h2000.jpg",
            "hash": "f5acda01f3908fbebb1a4640d0f6e05c024056681805d6f3316b13f60b2bc678"
          }
        ],
        "text": ""
      },
      {
        "id": "a79188d1-8d9d-4a91-8370-85b2eeeb57d7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c53bbfe5e827daa393d18a3c8360f292l-m1140568985rd-w2000_h2000.jpg",
            "hash": "a16b2a852f2906785dba3905b64db7571375490a73bc792f71b283930f38c9a3"
          }
        ],
        "text": ""
      },
      {
        "id": "27f656c0-ad80-457a-8898-d90db5591c4e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2564f18ac268e9694c3a907040cf4ee0l-m3482287863rd-w2000_h2000.jpg",
            "hash": "17c150d219ab409535806dcaeac19ea951dceaeec2f3e7aabf830a7ca99b0625"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4fab3a72-e6f3-4e7a-bf44-ec18c6ada59c",
    "id": "0564ec40-e219-41bd-9916-b62453cc3bac",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/c17de81d1fd0af6b52033beb3f958c85l-b1095450131rd-w2000_h2000.jpg",
        "hash": "d75631a339ed1b35c09336192c7f2b09377e7aae77fb462981c1b27d7d756c42"
      },
      {
        "url": "https://ap.rdcpix.com/c17de81d1fd0af6b52033beb3f958c85l-b2629013626rd-w2000_h2000.jpg",
        "hash": "47a403444a9ac66dde9f429ce940b5feb77e6d3cdf0c8f7f8887cd3e166f8811"
      },
      {
        "url": "https://ap.rdcpix.com/c17de81d1fd0af6b52033beb3f958c85l-b2829389883rd-w2000_h2000.jpg",
        "hash": "dc0902af80a7b15c909156047fb73e3bcb42d2933eab1cde8eecc7df54606720"
      },
      {
        "url": "https://ap.rdcpix.com/c17de81d1fd0af6b52033beb3f958c85l-b1410019119rd-w2000_h2000.jpg",
        "hash": "e6d1e73f76621f731c6b97a4f786529cb5c96b95d0b80111bf2c94ed1c1d45c6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "18b9abcb-4ec4-4237-ad80-42215162ac77",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d5c781a855acb77aa25443c2cf700f52l-b2184656073rd-w2000_h2000.jpg",
            "hash": "484214ba12b8e53c7ce215121ecbd4325e6691d9d8b90477fc293aa66a5fb30c"
          }
        ],
        "text": ""
      },
      {
        "id": "ee15aec9-c7d1-482c-963b-4f26161ded3c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b43ddae96480f5e43c9f5c2401b4a589l-b1703109115rd-w2000_h2000.jpg",
            "hash": "037b0d28d97d1b7c93051f4ebeeccac33dbd168309f0d29c8230880e9433d177"
          }
        ],
        "text": ""
      },
      {
        "id": "5beb833a-0a4f-47cf-9c44-ae2ee4a3b2dc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/22c20aff24edf71e93ee205c67553387l-m4233159594rd-w2000_h2000.jpg",
            "hash": "dc7ddb0d1eef42385b8cf0e04b49c041e49ab4d9a6902e42bc103158c3b64195"
          }
        ],
        "text": ""
      },
      {
        "id": "9cb70fe6-bdc1-4882-9c77-8227d1fc71b9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/17603c95d72a85797d4e6aaeab9263e2l-m1617860320rd-w2000_h2000.jpg",
            "hash": "d138f5831c4743047242ccfeba767a7089074746e8d10f694afaf78ce7a0eabb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "18b9abcb-4ec4-4237-ad80-42215162ac77",
    "id": "4b0152f7-9df4-4fe8-a6b4-17c09f2bf16e",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/d5c781a855acb77aa25443c2cf700f52l-b4183096669rd-w2000_h2000.jpg",
        "hash": "df7f3a61507e157273520654d7a7b125e7cc58327678bbfa57237477d79bc9d0"
      },
      {
        "url": "https://ap.rdcpix.com/d5c781a855acb77aa25443c2cf700f52l-b3584740655rd-w2000_h2000.jpg",
        "hash": "569e0da6c5709301a0ff1ff6d5ddeacd8a9bb0f5dbe4a23bb59442debd4c04ae"
      },
      {
        "url": "https://ap.rdcpix.com/d5c781a855acb77aa25443c2cf700f52l-b3048530380rd-w2000_h2000.jpg",
        "hash": "fea6b0e34190c95ab98c8de3161bb9da527999010f792356bb58fc6a1ad132b8"
      },
      {
        "url": "https://ap.rdcpix.com/d5c781a855acb77aa25443c2cf700f52l-b4087926618rd-w2000_h2000.jpg",
        "hash": "aec45395b989a7eb0f406d134e4034ac580c4a36c5baf1e59de710589984d7f6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "74f0d442-1e14-4017-a124-69a677a8d98b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b34c460e75ba4c0d7c7a9dea32f23d52l-m1125340563rd-w2000_h2000.jpg",
            "hash": "c22655d0afc385599e3328a0e1732d368897dcafdc32de350ec0d305d63ac9c5"
          }
        ],
        "text": ""
      },
      {
        "id": "9139bea8-022f-4487-98b0-ec5b973a68da",
        "images": [
          {
            "url": "https://ap.rdcpix.com/690c14221727be3ad2403107e9c78babl-m4190552426rd-w2000_h2000.jpg",
            "hash": "c34c6764026c6d4858866bb4072e38ffd152289ad0eebc76aa385169674996f3"
          }
        ],
        "text": ""
      },
      {
        "id": "6732b41c-a7df-4391-9682-b13b04ff3b6a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fb0e705d66d2ccb0c3ffa3134b88f45cl-m3489898938rd-w2000_h2000.jpg",
            "hash": "12f27e0ebe8ce2fa22667d6091db8a38ea3d94fe8fdc042c6fd34256a630e998"
          }
        ],
        "text": ""
      },
      {
        "id": "9a1f149d-eb23-4a6c-b86e-15311c032c04",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f4264612d78653235a5edfe2c474f85bl-b3486523044rd-w2000_h2000.jpg",
            "hash": "fcb9d8d0d61a51fdc4d62f924124d213409a61348ed935ca7b21df5c58086194"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "74f0d442-1e14-4017-a124-69a677a8d98b",
    "id": "91414219-a66e-4ca2-93b8-7372260b6eec",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b34c460e75ba4c0d7c7a9dea32f23d52l-m1183760970rd-w2000_h2000.jpg",
        "hash": "4d6321932de76be215bcb59c0b6ea9a1b379bd27ac671d4e95e9fef8dabd2c27"
      },
      {
        "url": "https://ap.rdcpix.com/b34c460e75ba4c0d7c7a9dea32f23d52l-m2850859132rd-w2000_h2000.jpg",
        "hash": "7b4ab5d58493c970fd9a74f62cec10d58d33658c5ec2867e55c5b9f61dc167ba"
      },
      {
        "url": "https://ap.rdcpix.com/b34c460e75ba4c0d7c7a9dea32f23d52l-m2066859178rd-w2000_h2000.jpg",
        "hash": "c71a6b3f718b9902661a6a643beb86c3e8753dbdbbd12d73d6e94e6133a115c0"
      },
      {
        "url": "https://ap.rdcpix.com/b34c460e75ba4c0d7c7a9dea32f23d52l-m2132224446rd-w2000_h2000.jpg",
        "hash": "a4a48bf4e505dd0ff8636dba1310a699860d3bb391b0660a4761a301c8d561df"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "db091afa-f000-476f-b06c-0b7b4822ca57",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a1fbe87914b61e3a6dc87ca10f3e8e6dl-m3774849595rd-w2000_h2000.jpg",
            "hash": "db969943ad0fdd4c5aebe389ffa42b230b1e2fcc1527786c8728db57e8f2a084"
          }
        ],
        "text": ""
      },
      {
        "id": "43ac96c6-ff52-4f3a-9a71-23ce253eb387",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a6dd5c06af14e213c77820bf31557e6al-m4207269742rd-w2000_h2000.jpg",
            "hash": "cc1dfc96ce75720b99521c40e327baf5140d9b1dbe8ab070f70f17448cd39e3a"
          }
        ],
        "text": ""
      },
      {
        "id": "c504e5fe-0d57-4035-949f-808b4920953c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bcc34d1d65ab45aba497220ceef83796l-m325976877rd-w2000_h2000.jpg",
            "hash": "e1a5fe36c44a52e84e7438be4029b4ecc2a5c5e46cab03cbd47c9907ec67f87a"
          }
        ],
        "text": ""
      },
      {
        "id": "89d6c8ae-a9d7-4e8c-88bd-aa143d5503e0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c29fdd8c4273595d733f4602ea9a561dl-m549276431rd-w2000_h2000.jpg",
            "hash": "473bce6a38ecb8e54ba1a6acbc079118fa8654eb2ba9c077bbde9b82c5fd6ed6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "db091afa-f000-476f-b06c-0b7b4822ca57",
    "id": "292670c0-30da-4746-a290-56a9dd363ca7",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/a1fbe87914b61e3a6dc87ca10f3e8e6dl-m1476424856rd-w2000_h2000.jpg",
        "hash": "add91fe478f2f2636ab4ca4b52ec10bf13d2d907792dcaf6d968cbf532d13785"
      },
      {
        "url": "https://ap.rdcpix.com/a1fbe87914b61e3a6dc87ca10f3e8e6dl-m3965497110rd-w2000_h2000.jpg",
        "hash": "4451491758fe9779373c6aa50d436e693a6ab3dde47bd6b9b04f5ff39d3d89ee"
      },
      {
        "url": "https://ap.rdcpix.com/a1fbe87914b61e3a6dc87ca10f3e8e6dl-m2538912017rd-w2000_h2000.jpg",
        "hash": "0524cdc258df7d484919ffac4c5e34057025418811a67aec5ccc70d43e8dd2ac"
      },
      {
        "url": "https://ap.rdcpix.com/a1fbe87914b61e3a6dc87ca10f3e8e6dl-m3963138401rd-w2000_h2000.jpg",
        "hash": "4da12fd54ccdf3fee0270a33762c6eee73d5f29422c6b01327c2d412a856faa9"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a10fe705-a09d-4f65-9f7b-ae8ebada3360",
        "images": [
          {
            "url": "https://ap.rdcpix.com/56e56ee27757d4d9d281e0cbd3255a36l-w3242230937rd-w2000_h2000.jpg",
            "hash": "1286c61bbbfb4913e81fbd584ab279a4377e6890756784e2437d28eac9d66f0c"
          }
        ],
        "text": ""
      },
      {
        "id": "a712f285-03be-4fb6-a1bb-7656e1242e90",
        "images": [
          {
            "url": "https://ap.rdcpix.com/041f59be8134fac5ee3cc90d10cf2df7l-m167799161rd-w2000_h2000.jpg",
            "hash": "8a184c46073cf333115354f5d8fd3252a6d515fadb688a189d1569890992998b"
          }
        ],
        "text": ""
      },
      {
        "id": "1a96f6b0-38ac-437a-802a-027d8ef42d48",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fe456b6fbf7f5f9ab8081b780d6ef94fl-m383376159rd-w2000_h2000.jpg",
            "hash": "24998a7b9b7412d145f2d3450725fd7f7f539f6ab03fa964e6f8b1f197e9322d"
          }
        ],
        "text": ""
      },
      {
        "id": "cebd781e-48a3-4d49-a4a5-a8f59c3bfe6d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/903483e6ea3fab288dd8c5b2f747dfe5l-m928664200rd-w2000_h2000.jpg",
            "hash": "d3d7549b9fa03bffc22968d6f6ec58d2bf4492a28c9b16ef7adb2887c7de857f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a10fe705-a09d-4f65-9f7b-ae8ebada3360",
    "id": "48858770-bd30-45f6-9117-14d81fcef324",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/56e56ee27757d4d9d281e0cbd3255a36l-w1329533435rd-w2000_h2000.jpg",
        "hash": "928bf962a9f559c05befec2566a893f0e34e979c2233c856b43a21ade0c3f381"
      },
      {
        "url": "https://ap.rdcpix.com/56e56ee27757d4d9d281e0cbd3255a36l-w3935511916rd-w2000_h2000.jpg",
        "hash": "e0489bd4c5bedb754119859310f18f0beb3aa1999f5fbf08b8c8d25679de2e0e"
      },
      {
        "url": "https://ap.rdcpix.com/56e56ee27757d4d9d281e0cbd3255a36l-w3657699171rd-w2000_h2000.jpg",
        "hash": "073c4403c437213455905942b22fe0cdacb0e9c9f5e50a4619259370a48a9d3b"
      },
      {
        "url": "https://ap.rdcpix.com/56e56ee27757d4d9d281e0cbd3255a36l-w4065479135rd-w2000_h2000.jpg",
        "hash": "ee3ecb4434bfae305e0793a4721de455c8915fca46c4e69c6f96a0b88baa0f90"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "47540431-dfd4-443f-827e-9462993c7cb2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1ca2d1a2774ab0332cbfd3caf996468cl-m3197605368rd-w2000_h2000.jpg",
            "hash": "09fb0e3a3af6456d74741a26adc0535e2cf445181475373d02565ec6b9177767"
          }
        ],
        "text": ""
      },
      {
        "id": "e9190fac-f221-441f-a6f4-7e7e9b7fb2c3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/0252dc89067b5abd4d1f086ae3f1f993l-b3095427548rd-w2000_h2000.jpg",
            "hash": "76e448f22dd053bb0ddffa70960774fdc68a0aabb88e3a585f1008fb902c25d0"
          }
        ],
        "text": ""
      },
      {
        "id": "7b710099-5001-4a08-97a3-d0d04754cfc1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a076d932fbb4268403da33d557c1a461l-m2407230713rd-w2000_h2000.jpg",
            "hash": "49003782a4663d9590d770cb0bf115565e8bcd4f929d0325b311e6f2d4e3c7a8"
          }
        ],
        "text": ""
      },
      {
        "id": "13a1267a-c98e-4808-a9bb-516a5421afd1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5584d748d3ff04901846594988023083l-m3167562205rd-w2000_h2000.jpg",
            "hash": "6ad31470c7ab133c8797a6aaf76ca0664bf186352ced606e169b43c66d06d19f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "47540431-dfd4-443f-827e-9462993c7cb2",
    "id": "d8119aac-b8e1-47fb-b81f-1009f8351879",
    "question": "Choose the exterior photograph that corresponds to the same building as these interior ones.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/1ca2d1a2774ab0332cbfd3caf996468cl-m1302393000rd-w2000_h2000.jpg",
        "hash": "b7f9d6875cbc97f2acbca784aa23de3ba604009a62671607508e2c12b1e3f498"
      },
      {
        "url": "https://ap.rdcpix.com/1ca2d1a2774ab0332cbfd3caf996468cl-m3700296166rd-w2000_h2000.jpg",
        "hash": "f302b9676bdfd80de51a544f0ec53ed01258bc7301c6dfdbb95e7eecb18a529d"
      },
      {
        "url": "https://ap.rdcpix.com/1ca2d1a2774ab0332cbfd3caf996468cl-m2093089203rd-w2000_h2000.jpg",
        "hash": "c1da58f072da0ab67351d170f6f8dc406f64ba6db607a88e906925e6f4f783e3"
      },
      {
        "url": "https://ap.rdcpix.com/1ca2d1a2774ab0332cbfd3caf996468cl-m3140133547rd-w2000_h2000.jpg",
        "hash": "ab704ef4c2bc26f37d4467387d1c8a7065b486494775a4585b42b5240a21e51f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "75c70f57-2d9e-4541-b5d9-cafda04299c7",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60e6/39a1/f91c/8121/8e00/0063/large_jpg/Alçado_Poente_e_Nascente.jpg?1625700762",
            "hash": "d08f2389f0234cd76a39b4b7c475a476a4ea4ede9fc3fc9cf1ba8447eef7f6ae"
          }
        ],
        "text": ""
      },
      {
        "id": "629b409f-745d-4240-a863-9cf613aa7d9c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/09/studio-zhu-pei-liping-performing-arts-center-china-architecture-drawings-3.jpg",
            "hash": "d30daa98b6e80687f581609d59a1a056ca4da8119a5a8339860fdb028a5d5e89"
          }
        ],
        "text": ""
      },
      {
        "id": "373b207f-d22a-4dd5-8439-2b5c78efce0b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/650c/614f/0e2c/3a52/d434/b581/large_jpg/06-s-plus-a-casa-01-tvn-sections-a-and-b-6.jpg?1695310183",
            "hash": "97aaaa24574d8a7088366de29f70711acd0d8c0522fecc873d873db75eb212bd"
          }
        ],
        "text": ""
      },
      {
        "id": "1b8a55ea-479c-4ac0-8d82-76531f46b513",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63a2/6b00/a452/086e/16dd/45fa/large_jpg/bar-dea-wp-el-no-el-so-2.jpg?1671588620",
            "hash": "1cf013516accd1f8c44a58191d03cfdc8a463f9229dc79e671cae4f1393684c1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "75c70f57-2d9e-4541-b5d9-cafda04299c7",
    "id": "9eabf47b-f35c-44b5-b8ea-095d17129a0b",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60e7/2f75/f91c/81e0/f800/0009/large_jpg/Piso_1.jpg?1625763697",
        "hash": "ee92efcba0809c4d562dfcc69a309c6088333b0ab2943dca9282e29fb99a18e2"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2c952df5-c7ba-4484-a800-73fa153cc0a3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6557/b9b5/f96c/7636/e558/316e/large_jpg/fachada-principal-3.jpg?1700248013",
            "hash": "8da7329afb8069cd39b33ca351e0432c6b52dba66adcb63915c6d4d4240f510d"
          }
        ],
        "text": ""
      },
      {
        "id": "c63ddf41-090a-49ba-8838-2b7e3fa488f2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63c6/fa32/7643/4a3d/23da/3a85/large_jpg/esc-h-vista-lateral-9.jpg?1673984623",
            "hash": "8f036e937d9e0f571828eaa0b949ecd11307c630fdd07050127501f8db585a8d"
          }
        ],
        "text": ""
      },
      {
        "id": "84784d3f-3429-4ba8-a583-ed8ee2b6a7a1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63dd/3608/42a2/a85c/06d0/aedf/large_jpg/elevation-d-long-18.jpg?1675441720",
            "hash": "6e51b4b0f58451f8f1807711daaac21ec0254c0667abcf51b15904e57a04c68d"
          }
        ],
        "text": ""
      },
      {
        "id": "60a5510a-c54e-409f-8dc7-5dc2bf0b7cce",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6215/3871/667a/b101/6535/316c/large_jpg/l-02.jpg?1645557877",
            "hash": "10ab4dde8b3aacb99add625fe11db0fb105d6538fde4b5ae2a241f56e2fbfc82"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2c952df5-c7ba-4484-a800-73fa153cc0a3",
    "id": "94fdfd3a-36ee-46e2-9d44-60e1cd552a37",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6557/b9b5/f96c/7636/e558/316f/large_jpg/planta-alta-4.jpg?1700248017",
        "hash": "5bc0cf4d5f6c4100bb9157bd06490eb49dd615e8443d45e7e817435498f7af58"
      },
      {
        "url": "https://images.adsttc.com/media/images/6557/b9be/08e4/447a/cca6/83b4/large_jpg/planta-baja-5.jpg?1700248019",
        "hash": "61ea4ff57ccd85bea5861ecf2048d8f181e3a17b80c9bcd14c4792f27c365fc8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1e0dfeb8-fbe4-4de6-ab24-5d1e09d32471",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2008/02/10-x-10-mma-design5.jpg",
            "hash": "629f25fc42092094e6a838d1e31766c77320f65e848a0a9fb5c3b0d7f14f0062"
          }
        ],
        "text": ""
      },
      {
        "id": "4ccfe510-0def-4946-b6c8-35d78d24d439",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67fe/491e/5de4/7f00/017f/89eb/large_jpg/x03_Elevation-1.jpg?1744718272",
            "hash": "f0985a9d9532819c54fe849f8cbd0a5b80c07fcc3ac6330a6cc47739cbbc484f"
          }
        ],
        "text": ""
      },
      {
        "id": "2541afa2-8767-429b-b94e-7bd7d663a410",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63dd/0ab0/e8da/b024/e9e3/b6da/large_jpg/elevation-section-1.jpg?1675430600",
            "hash": "d88e35c5c5048edc18527d55b801cc20337d8279fe8f6659c4a68b80c6162c12"
          }
        ],
        "text": ""
      },
      {
        "id": "7faaaf32-7ef9-4ae2-aff5-93688d85430a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6541/4fb2/f96c/7678/f85e/12ee/large_jpg/campo-publicacion-vistas-este-y-oeste-01-2-12.jpg?1698779091",
            "hash": "a41e8fc277c9c48dc2af8fee7507d479097138b91ac20107c84129a19a657552"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1e0dfeb8-fbe4-4de6-ab24-5d1e09d32471",
    "id": "400aa8ce-f610-41cb-a475-c1c831a94da5",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "http://static.dezeen.com/uploads/2008/02/10-x-10-mma-design4.jpg",
        "hash": "f8dda3b48f0c4d344a26d0a01226ec72ab1f54f75cc6a296a68840312e52f0f6"
      },
      {
        "url": "http://static.dezeen.com/uploads/2008/02/10-x-10-mma-design3.jpg",
        "hash": "6ed6ae1b13b747f71fbd39b2f46d1d6b936348d9bc03fb0858bddbe8652430cc"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "75eae7fa-4a2f-420e-8448-acce2bae0637",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6758/d4e4/c45a/4227/7a6d/18e4/large_jpg/elevation-1.jpg?1733875030",
            "hash": "1a00bd1eca1633ad66e49998ca54e031960dbd0293f3d258a7e9e15468d29772"
          }
        ],
        "text": ""
      },
      {
        "id": "3dbf7589-d138-4396-90cb-63b0097aec3f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6540/282b/08e4/4437/2ddb/ae2b/large_jpg/b720-polaris-alzadonorte-2.jpg?1698703453",
            "hash": "69e5fc1a9f10e69a713a78707d6ab06db47b2dde804534e55552f5253cfefb42"
          }
        ],
        "text": ""
      },
      {
        "id": "ff1ee8d5-c4eb-4aa0-8374-254c7d11f40c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/683d/ab1e/d975/1d00/01f5/5f65/large_jpg/03._NORTH_ELEVATION.jpg?1748872089",
            "hash": "3968ffcc230f47fe6f7d6b364c522e422698ae1c7763d9b58a5a8c8a30f59e4e"
          }
        ],
        "text": ""
      },
      {
        "id": "f0cd756f-d0dc-449c-a9a8-aaac47ebcb70",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66cf/39af/d393/f10c/cb38/8e4c/large_jpg/lan-amedee-facades-bat-l-9.jpg?1724856827",
            "hash": "edcbbbcc7b7bbc0392508c207891a0e0e88770c96e1e37704ab65e0759c1d791"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "75eae7fa-4a2f-420e-8448-acce2bae0637",
    "id": "b9780589-a382-4904-a871-e59c24f405f8",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6758/d4e5/1ae9/7201/87e2/e63e/large_jpg/floor-1-3.jpg?1733875144",
        "hash": "4d891d79f30c1d77b5831a72c5ad1dc4c6455b04dde162d31708bcae2dbc0482"
      },
      {
        "url": "https://images.adsttc.com/media/images/6758/d4e5/c45a/4227/7a6d/18e5/large_jpg/floor-5-5.jpg?1733875178",
        "hash": "7c0833a22faffd36b59d3caab85c7584dd246719d3e748b0cfce2a066d538d15"
      },
      {
        "url": "https://images.adsttc.com/media/images/6758/d4e4/1ae9/7201/87e2/e63d/large_jpg/floor-0-2.jpg?1733874964",
        "hash": "de9788e57d7afc5c29769cfb3d8d6a9c4b8ab6b42e00d360d8b2ae85b9ee3874"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "5bfe8ab9-64c1-4f4c-b46d-34f793bd4e8e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68a6/89d1/07ae/345d/2619/f373/large_jpg/eagle-house-stanley-office-of-architecture-07-eastel-7.jpg?1755744807",
            "hash": "65cc57a94e36cdefd900e94aebfb10f45f49ec0ce2201604f3057a149a31952c"
          }
        ],
        "text": ""
      },
      {
        "id": "1e283df5-4e1f-4d08-9d9a-abc7ff25faca",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6658/f9f6/e167/105e/cd17/4f4e/large_jpg/elevacion-oriente-5.jpg?1717107215",
            "hash": "bbd1180d341202f44c9c7751e3553af1039a4b9822d43b96db1e035b02c3b2d8"
          }
        ],
        "text": ""
      },
      {
        "id": "caac0aac-8fb4-40d1-9106-f442b830e2ab",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6255/b241/ccb5/f201/666d/6918/large_jpg/gg-nw-elevation.jpg?1649783373",
            "hash": "ebd7d794f80c95bfdab1e3f2ca96ad7a2e678331f7cc697da375d525d7e1f2d6"
          }
        ],
        "text": ""
      },
      {
        "id": "fd94107e-eb10-41f5-ac7b-a0848dcb9e05",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6214/2b28/b0be/7051/844e/a32e/large_jpg/b1.jpg?1645489004",
            "hash": "5ba09d94c601d10f43782145e8c9cd94705099212153559ebac49f2fb6f9ba2d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5bfe8ab9-64c1-4f4c-b46d-34f793bd4e8e",
    "id": "4972ee61-a754-4eee-871e-f1968a7af519",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/68a6/89d1/65bf/e10a/2039/196a/large_jpg/eagle-house-stanley-office-of-architecture-02-l2plan-2.jpg?1755744876",
        "hash": "084e5f56976f61ba1fd3d3e91ad2802133a45e48acdb9bbbc7b17c3bf4e41519"
      },
      {
        "url": "https://images.adsttc.com/media/images/68a6/89d1/07ae/3451/bd0e/cb94/large_jpg/eagle-house-stanley-office-of-architecture-03-l1plan-3.jpg?1755744928",
        "hash": "f71e4132c1b263cf3c4215f002fb48c9365ba7cb31c3c32302cda97959012cdc"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e4a30b04-0148-4573-b122-83e20de20a49",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/08/les-complices-atelier-pierre-thibault-architecture-interiors-residential-montreal-canada_dezeen_2364_elevation-plan.jpg",
            "hash": "3cea4f9358596b81f0488d1d0283858766b3b8d3131e99daf0c95da180831544"
          }
        ],
        "text": ""
      },
      {
        "id": "50b345fc-7f73-4fae-a9d8-e3594f330490",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6440/66a3/dba0/a553/528f/21cb/large_jpg/exposition-heights-archdaily-6-5.jpg?1681942306",
            "hash": "58a7af9ed6dcdb86bfa5107a7a1cbb68f0a98801b4652235caeb1fe1091eda58"
          }
        ],
        "text": ""
      },
      {
        "id": "6d1d839a-956c-4354-a60d-5b4575080d42",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6112/d59f/9429/e101/66b2/f328/large_jpg/59.jpg?1628624301",
            "hash": "476952396dd66db977203c7c211389ed4163bdab866f54be6e89eab485290fb9"
          }
        ],
        "text": ""
      },
      {
        "id": "5f9ef2c6-7045-4ffe-9037-191ff29db583",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60f8/dff9/6541/5601/6470/3c6a/large_jpg/plan-totale-15.jpg?1626923038",
            "hash": "992078f2e7f3155d8f839aa375c6e8def982bc9fd8f57d1091483db335114cba"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e4a30b04-0148-4573-b122-83e20de20a49",
    "id": "5a120f61-5911-4ab0-80be-12cdc42e3d6f",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2018/08/les-complices-atelier-pierre-thibault-architecture-interiors-residential-montreal-canada_dezeen_2364_first-floor-plan.jpg",
        "hash": "a91f84d9314e5a7495b3d6b2798553cf0e321b6f3bf3d272a19d2321354f970e"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/08/les-complices-atelier-pierre-thibault-architecture-interiors-residential-montreal-canada_dezeen_2364_basement-floor-plan.jpg",
        "hash": "23b6108a324b79a23b1947aae993f519ff1d5ba9395898ea68e840c9828f49df"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/08/les-complices-atelier-pierre-thibault-architecture-interiors-residential-montreal-canada_dezeen_2364_ground-floor-plan.jpg",
        "hash": "a8fb521e0b4f8c6d5e49c9e2d2d520adbc3490b1342db9d4c9f9802033c6de1f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d5279477-f783-4066-b1b1-af1f0c0296a1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/9cb7aae299f91d4c4a60d8adc29a3834l-m1957359471rd-w2000_h2000.jpg",
            "hash": "22d38ba495f97fd996ee2f96b6dea5fbaa1e39da7fa891432931ea1af5eeac46"
          }
        ],
        "text": ""
      },
      {
        "id": "8ecbf211-e4d9-494b-8ce9-a1623e596a70",
        "images": [
          {
            "url": "https://ap.rdcpix.com/94a0526eb76da91f6f6b9d8bba52fa4el-m1200835810rd-w2000_h2000.jpg",
            "hash": "f3ff8cff2fece02e50b59118399966997ee9a26689c2d58cd2a3d1360915b26f"
          }
        ],
        "text": ""
      },
      {
        "id": "933e8e05-bf30-48c7-98c1-0e5dfcb74ae1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/afb6cd06071759896b1ba514b90d3707l-m3158220472rd-w2000_h2000.jpg",
            "hash": "a387b40c1b06971e0978aa68a0b793d52268de4521ae22c44f429fd9be1227ed"
          }
        ],
        "text": ""
      },
      {
        "id": "44728b46-fab1-4bb9-b1f6-73d48b3d730a",
        "images": [
          {
            "url": "https://ap.rdcpix.com/818e016f6444fb3c4ac42e9e8ebb13a4l-m2793802453rd-w2000_h2000.jpg",
            "hash": "581995407cda105efb1c0637395cf42c72895b8211e54d5ebcceec935bccba79"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d5279477-f783-4066-b1b1-af1f0c0296a1",
    "id": "2ae47468-4ad0-4d94-bb4d-f72c48ced667",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/9cb7aae299f91d4c4a60d8adc29a3834l-m1661277359rd-w2000_h2000.jpg",
        "hash": "26089e0e979bdcb7ccdec9bb8b663e0b7835b5fecd162e4c6c346ba0fdbab56a"
      },
      {
        "url": "https://ap.rdcpix.com/9cb7aae299f91d4c4a60d8adc29a3834l-m3691456987rd-w2000_h2000.jpg",
        "hash": "0c0bc384891192ae0c6b5e2407ce7ca5356a7e1c83fb2f75a5cf782732ab58cc"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "28daf9d4-1330-4105-8236-1b0bf6d5cda6",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/05/dezeen_Shelf-Hotel-by-3Gatti-Architecture-Studio_5.jpg",
            "hash": "f30ab5dc10fdb8ab595a0426b77c6bccad2db553c880c1e0fefe07954fc52043"
          }
        ],
        "text": ""
      },
      {
        "id": "1e563c60-012d-412a-bb0d-700a7343a395",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6351/28cd/ee22/1807/59a0/d7ec/large_jpg/overall-axo-4.jpg?1666263283",
            "hash": "2cd1343fbdb91563f9fffc3739c9b1a2819ff7bda04b1e7f743539c94e7a2797"
          }
        ],
        "text": ""
      },
      {
        "id": "71d48105-f5e8-4577-89e9-2ce348127896",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6310/2daa/4986/0919/b9f1/dfbf/large_jpg/3-wai-bu-tiao-jian-external-condition-26.jpg?1662004655",
            "hash": "a7c327cc9dc9ec36f41c48a94ea9b658e923d87b44462273561373c538ca1eb5"
          }
        ],
        "text": ""
      },
      {
        "id": "21cfb252-3227-453b-b129-29c04b4f1fa2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6176/d7ac/f91c/815f/7000/001e/large_jpg/Perrotin_Axo-01.jpg?1635178362",
            "hash": "47c40d8a89d2bc819c76edf760e4cee83d4ec5c4a4c0c3fc8c85c596d32fb87d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "28daf9d4-1330-4105-8236-1b0bf6d5cda6",
    "id": "44e526ad-73da-4988-8f0a-4a9688bd8248",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2012/05/dezeen_Shelf-Hotel-by-3Gatti-Architecture-Studio_28.gif",
        "hash": "c7b5bd63963a89dfe561d854c40c458e21d4dc511611559e471274ed2bb3c850"
      },
      {
        "url": "https://static.dezeen.com/uploads/2012/05/dezeen_Shelf-Hotel-by-3Gatti-Architecture-Studio_29.gif",
        "hash": "485c599be4678e88dab622d8be263a233605bb6d491ba75e04dbfc56594e7871"
      },
      {
        "url": "https://static.dezeen.com/uploads/2012/05/dezeen_Shelf-Hotel-by-3Gatti-Architecture-Studio_24.gif",
        "hash": "d876d1c0e1dda92d417393808da0a41bfe7485a8708543a4621aff68dfd24e65"
      },
      {
        "url": "https://static.dezeen.com/uploads/2012/05/dezeen_Shelf-Hotel-by-3Gatti-Architecture-Studio_26.gif",
        "hash": "3967dca7d05e25e229c47f8f346fc4fe4850d0e64f231a4e29469981fa528446"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "1a778dab-a545-4f1d-b70a-6bfcf73e2097",
        "images": [
          {
            "url": "https://ap.rdcpix.com/eb4227ec3c5d74acfda30c0cc8e81498l-m568197586rd-w2000_h2000.jpg",
            "hash": "d74f055d6d6f93e4451d34c5b70fb397f28c3be9068c77115a2ac51825a508a6"
          }
        ],
        "text": ""
      },
      {
        "id": "a02b98e8-e5e4-4a12-98c6-c86d415551ee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bfb8fe5eb2259bc538f1de151d005ef9l-m3158792776rd-w2000_h2000.jpg",
            "hash": "bc4a6095c67ffb6da44c8fd50441df795cc47065099daa1e4e4fb3bf092e485e"
          }
        ],
        "text": ""
      },
      {
        "id": "4e015856-dd79-466b-97f2-ceb407e27e22",
        "images": [
          {
            "url": "https://ap.rdcpix.com/7a43ad2c5a9fda24c670451eab5a70c3l-m1757145703rd-w2000_h2000.jpg",
            "hash": "ae43dae91251723881386daaa22c7521c53d6ff65f2e1ac594c77a307508e171"
          }
        ],
        "text": ""
      },
      {
        "id": "11370a29-6d6a-4e6e-af84-4ba27c52ab87",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6c8204c8e126a785574969546a6c9171l-m2126088559rd-w2000_h2000.jpg",
            "hash": "d0fcdf4aaf1c573545cccc3f96c0a3ccd186b38adfddd6c499ff70aec2087454"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1a778dab-a545-4f1d-b70a-6bfcf73e2097",
    "id": "3b1706db-049e-428e-a636-2fb79617347a",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/eb4227ec3c5d74acfda30c0cc8e81498l-m2307862324rd-w2000_h2000.jpg",
        "hash": "0ce2cc2e02a9a3141bffc99ac54390555e14630ba8a487036ea01bf43783185b"
      },
      {
        "url": "https://ap.rdcpix.com/eb4227ec3c5d74acfda30c0cc8e81498l-m1372398112rd-w2000_h2000.jpg",
        "hash": "114b87c63175cdd350b5ae553a2a9e2cb98ddd2643f54039fb6cbfd66ef557f4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7725734e-ff70-4976-bda6-4e2268da1d65",
        "images": [
          {
            "url": "https://ap.rdcpix.com/889d840e041e7e0c459366520e4beab2l-m3317097419rd-w2000_h2000.jpg",
            "hash": "00d60ef634176b5d131f27c208a4181cf45ef67d8893114aeebe599c9d9df752"
          }
        ],
        "text": ""
      },
      {
        "id": "fdc09675-844a-4de8-8ab5-38e8c1fc49bc",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3e9216e1edf33a144ec69fcc1f744711l-m3058286730rd-w2000_h2000.jpg",
            "hash": "c2236b36e7491013154b52453ac9d4101646a412dc2dfee27768f629ba0803c0"
          }
        ],
        "text": ""
      },
      {
        "id": "5a79a7a6-8df6-485e-9919-21da0e2ca4fa",
        "images": [
          {
            "url": "https://ap.rdcpix.com/57f22b1e7649d558be7719401530d556l-m493579045rd-w2000_h2000.jpg",
            "hash": "7ae07e2e467a8cf5bce0e56cf67590654eb59398bfac3f9251766b46862c8412"
          }
        ],
        "text": ""
      },
      {
        "id": "6667923c-334b-4c1f-a113-6dbcec4960e9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3768c048593828a6cdeca478089a6685l-m3729983393rd-w2000_h2000.jpg",
            "hash": "fd18b89981ae4dcad95c3a07527995fcda79fd5604d1785ff0fc6dbc0f295235"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7725734e-ff70-4976-bda6-4e2268da1d65",
    "id": "2ed21a8e-efb7-44cc-8051-fe07c41288f9",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/889d840e041e7e0c459366520e4beab2l-m3398151002rd-w2000_h2000.jpg",
        "hash": "5274f0f7fb2f2f0fb690dc447287afd27585210e7f0c65d430875132db65fce6"
      },
      {
        "url": "https://ap.rdcpix.com/889d840e041e7e0c459366520e4beab2l-m2241250228rd-w2000_h2000.jpg",
        "hash": "d9ba044d54ec2890da128b5e10f5a08a11173298d14650b623a9599a66243272"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "178c22e5-e402-4af9-bae4-53ac958fed59",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6778/af17/8774/0101/87cd/3c63/large_jpg/elevation-1.jpg?1735962416",
            "hash": "60d2ba7a20e2076749f4f07174e8a97674564a0b4caa74cd7a385ac0909bc7cb"
          }
        ],
        "text": ""
      },
      {
        "id": "6f5489ad-0e88-4a2f-bb65-9025abdf68f8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/11/house-of-courtyards-bloco-arquitetos-architecture-brasilia-brazil_dezeen_2364_east-facade-plan.jpg",
            "hash": "a1d8e6739b488660fcfefdfbcb5ac6408f18f9142bd0c83dd040ca8d2ab37955"
          }
        ],
        "text": ""
      },
      {
        "id": "5773b52f-50e1-4a64-9ea4-685b30e62b8f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6413/5f7f/bc45/8901/70db/e91b/large_jpg/fachada-sur-2-1.jpg?1678991256",
            "hash": "934916230868a71247e1d4cc880301829e2e9dfed0ac6bb737afd3c69ea70183"
          }
        ],
        "text": ""
      },
      {
        "id": "68457561-0cce-47c6-aa93-cc836b060750",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/667b/8345/483c/b33b/6233/1395/large_jpg/02-elevation-south-elevation-6.jpg?1719370582",
            "hash": "9980d3df1b1493d33977af3dd277748f62a6d695de058b1b3b9bd8a876deaf5e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "178c22e5-e402-4af9-bae4-53ac958fed59",
    "id": "7ed0aa52-0b3b-4cc8-8f23-faf1c1448051",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6778/af1e/8774/0101/87cd/3c66/large_jpg/first-floor-plan-2.jpg?1735962450",
        "hash": "9fe6574b667b598781896c0209f85afbf5a77a9d5d3c89fab9849f0c4836bba8"
      },
      {
        "url": "https://images.adsttc.com/media/images/6778/af1f/8774/0101/87cd/3c67/large_jpg/ground-floor-plan-3.jpg?1735962466",
        "hash": "cecadda01b86f0d1444cd2bd8775abdd65133abbc212737e347a62b89437dfaa"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "9463701c-64a7-4ea3-a3f8-9c29d0fc0979",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/07/dezeen_Music-School-Louviers-by-Opus-5_WESTFACADE.jpg",
            "hash": "0533456866a6434dd11181cda18030748f3733f07544c3e5ac8d0d74cde15ae7"
          }
        ],
        "text": ""
      },
      {
        "id": "90cd31a5-a664-412e-b5e5-1d5d5d9b2083",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67ef/ca80/2936/7001/88d6/c1f4/large_jpg/facade-front-19.jpg?1743768248",
            "hash": "32299ac3c087e99b01951b028563dc6c24ba4c8b7602b9c2323ec63f842c8386"
          }
        ],
        "text": ""
      },
      {
        "id": "359ece8a-2819-431b-b08e-22e1cd3b466c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/09/palace-for-mexican-music-architecture-merida-mexico_dezeen_2364_north-elevation-plan.jpg",
            "hash": "f40d0b048a0fe77f9f16ee97f411b469f84da65a2feba5132de6866625eaac68"
          }
        ],
        "text": ""
      },
      {
        "id": "08359024-cd65-46c4-b3ce-650f30abc371",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/10/drawings-hawkinsbrown-historic-central-foundation-boys-school-london_dezeen_2364_col_5.jpg",
            "hash": "c3121eedd6ffcb12fa5501b2577073c387097df07cd5565e00598a1ef190328c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "9463701c-64a7-4ea3-a3f8-9c29d0fc0979",
    "id": "5f3db2e7-2af6-4d48-9c46-fafc6a253867",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2012/07/dezeen_Music-School-Louviers-by-Opus-5_GROUNDFLOOR.gif",
        "hash": "03dc80bd4be348c869bfc4faa97a8988c0a21dd5cda9148ef4f734d1f5f5e573"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "432fcb3a-df2f-496d-a4f2-57456e9edd80",
        "images": [
          {
            "url": "https://ap.rdcpix.com/02e9f7fdc9eff3c79fd0a469de843ddfl-b289855870rd-w2000_h2000.jpg",
            "hash": "7e25b3558229611bc7482bd2295adb1ec03a5fa2b7a8b5c0fdd0edde852e9544"
          }
        ],
        "text": ""
      },
      {
        "id": "1d38181e-5d47-4fc7-83e8-10d58be8a966",
        "images": [
          {
            "url": "https://ap.rdcpix.com/128b4b4e33915559b66df0f6826f8b2cl-m688754581rd-w2000_h2000.jpg",
            "hash": "98f6b52bb90be89c9c7edb7928eea2e9dac09c73ea2f4cb2eb11807f57b17c41"
          }
        ],
        "text": ""
      },
      {
        "id": "e9d1fcc7-8337-464d-b0b1-6e418e4ba331",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06d69a4816b4180966c844158fe08e0fl-m2434061043rd-w2000_h2000.jpg",
            "hash": "9f23bfa62f11c6a8ec62b38791fefbd6f9927dd441c594eecade1ee7a849663d"
          }
        ],
        "text": ""
      },
      {
        "id": "6ea0ae81-4fc6-4e1e-9a9a-1052124635ea",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3bb5642b670b0ece1dc16fcd2b1f7139l-m3941571260rd-w2000_h2000.jpg",
            "hash": "1c56951a9b6da946ecb866a9dafcf3a918be7e1844a8d877b47a129ce23a1858"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "432fcb3a-df2f-496d-a4f2-57456e9edd80",
    "id": "7071ebc5-8a5d-4275-9e2e-97ae8750fb10",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/f9b0341d50eb66b508dc333fe76069b2l-m3075498929rd-w2000_h2000.jpg",
        "hash": "0ebf695c8d05cfd45eded18afe3f47637fabfc1ca4bbfb54d581f4a7e4df48e3"
      },
      {
        "url": "https://ap.rdcpix.com/02e9f7fdc9eff3c79fd0a469de843ddfl-b1681026444rd-w2000_h2000.jpg",
        "hash": "fae98bff84dd527ad8dc26db4cf2d221f42fc5b43709427454e1c0bb04e37dc8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "802e4c21-0d11-4414-95e9-99e004d3bf4e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60ad/6b8c/f91c/81ed/a500/0064/large_jpg/Fruit_Box_Front_Elevation-_2021_(2).jpg?1621977987",
            "hash": "26870ea295c3a76fc9d051f26e22bd4b44904da505f44dc1d2f8acda7f9ef63e"
          }
        ],
        "text": ""
      },
      {
        "id": "84ab5511-27ce-40b2-a9ad-812b2378dd86",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6376/7209/3f19/ec34/8c1a/b795/large_jpg/granary-house-arouca-page-0004-23.jpg?1668706836",
            "hash": "c53a10f3016453eb207d0da05cef0494603d386c5b2f5d8141b267af97cdf3bd"
          }
        ],
        "text": ""
      },
      {
        "id": "54c47354-6336-4ded-a794-7cdb51a36c6d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/satish-jassal-architects-southwark-brick-house_dezeen_2364_col_0.jpg",
            "hash": "8aeb188b1aa691682be457d231c106b0b2bf3c65eb07d3ae2b2353c3c6f586a8"
          }
        ],
        "text": ""
      },
      {
        "id": "c93e4f42-5ae3-4ec0-8aa9-95dedc6c5f92",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6376/718f/c62f/8135/6b81/4f14/large_jpg/granary-house-arouca-page-0007-9.jpg?1668706792",
            "hash": "366f61d0c99fab1b5db5b616e03d5940624f8d7b9ee2d92fb984c4b9aac81387"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "802e4c21-0d11-4414-95e9-99e004d3bf4e",
    "id": "4b264360-6897-4e3f-bbc7-413d5621327d",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60ad/6b84/f91c/81ff/4300/0075/large_jpg/Fruit_Box_Ground_Floor_Plan-_2021_(2).jpg?1621977980",
        "hash": "32f4221284e0ef5c7a5325ef892743cbb9b5fcacb17258d838729213ecaab58b"
      },
      {
        "url": "https://images.adsttc.com/media/images/60ad/6b6b/f91c/81ff/4300/0073/large_jpg/Fruit_Box_Second_Floor_Plan-_2021_(2).jpg?1621977952",
        "hash": "b6bc95e162d97dcabd3a96a59ea89bf0a83739e287f6b73ec3c35a2399855b3c"
      },
      {
        "url": "https://images.adsttc.com/media/images/60ad/6b92/f91c/81ff/4300/0076/large_jpg/Fruit_Box_First_Floor_Plan-_2021_(2).jpg?1621977994",
        "hash": "14ff09058fcde882bbdb3f2a6475859a8e2ba23dd4ce3f8e947c0884a4260099"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "74a2e837-ddb8-4f1d-ab38-1b5be0075feb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6196/d215/9a95/7a1f/f09c/dcfb/large_jpg/oitoo-olidouro-axonometric-view-proposal.jpg?1637274148",
            "hash": "a125405df63a9e86ab64202e83a3ae76819c7ce5d18052f7968879e5fef387fd"
          }
        ],
        "text": ""
      },
      {
        "id": "3aa13acb-9a03-4e4e-84c5-f8b5e2fd4841",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/673b/e166/3106/b501/7c7d/d327/large_jpg/400-wood-cut-axon-2.jpg?1731977597",
            "hash": "88e5d2b0ce4591f2785f961249c0b00499c9585a01b83cbed1a233343cb5668c"
          }
        ],
        "text": ""
      },
      {
        "id": "515b4b2a-e26a-48f4-8f13-49380c6e725e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/07/aspire-house-process-architecture-housing-usa_dezeen_2364_diagram.jpg",
            "hash": "5fba85897074f8077ee919150eef97444a33b0e359b4b7f747256d0c65837753"
          }
        ],
        "text": ""
      },
      {
        "id": "dfacfef7-cf27-480b-ba50-57b88d1a697a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68c0/1c46/84a4/2b72/f50e/e7cb/large_jpg/03-elevation-3.jpg?1757420653",
            "hash": "823af66ebb27377146ea0ce6057d9bb1b70f0404ee0c68771cecc016918e1e73"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "74a2e837-ddb8-4f1d-ab38-1b5be0075feb",
    "id": "4f1e244c-59d4-44a3-a96f-9cf5e2acebb6",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6196/d216/9a95/7a1a/2cae/4571/large_jpg/oitoo-olidouro-ground-floor-plan-yr.jpg?1637274151",
        "hash": "4b585d6f6891a1e8761e5d4edd616490755b3d429113d515a891ce15e06155b9"
      },
      {
        "url": "https://images.adsttc.com/media/images/6196/d219/9a95/7a1a/2cae/4575/large_jpg/oitoo-olidouro-ground-floor-plan-proposal.jpg?1637274174",
        "hash": "5f07f51f8747a3a8847fe6380191165b7e025fa5fd23a6cf4a8e250d6f74dd1e"
      },
      {
        "url": "https://images.adsttc.com/media/images/6196/d218/9a95/7a1a/2cae/4574/large_jpg/oitoo-olidouro-first-floor-plan-yr.jpg?1637274158",
        "hash": "b3b4102e01c8cb9b879c92a33381b135ce1eb2207c7570fab2d3ba69f50fe98a"
      },
      {
        "url": "https://images.adsttc.com/media/images/6196/d216/9a95/7a1a/2cae/4572/large_jpg/oitoo-olidouro-first-floor-plan-proposal.jpg?1637274152",
        "hash": "b054776da49df40229975cd2a34f160bd2eb28015862782ea1604d28b90587ea"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2d44dc09-1cbc-4f59-9e3c-9c4dc922e039",
        "images": [
          {
            "url": "https://ap.rdcpix.com/506a6422fbb98bfec124f3946bba15fel-m2909596184rd-w2000_h2000.jpg",
            "hash": "c7e2e43bcfc004bc9c250361c9d9274dcc2ed00e7be3df9e1c2e1e6f95de5a0a"
          }
        ],
        "text": ""
      },
      {
        "id": "a0f2dd06-550c-4e5a-adfe-4e17e62da248",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f0b30c0bf4d8cf3f020faacdcb703451l-m3916102221rd-w2000_h2000.jpg",
            "hash": "91c2f7a8a7c631134cfc108382626d8c5e4e1e29534866495f8a301a8d835ae9"
          }
        ],
        "text": ""
      },
      {
        "id": "095386b6-9565-408b-91cc-8eda8a68b414",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c5fc0844d77ffe51a0bfa43261060e72l-m3093350215rd-w2000_h2000.jpg",
            "hash": "fd805aeb32d8611eac16f487014aa3bbb4d08c7d189f7b74148aaf354b68ded3"
          }
        ],
        "text": ""
      },
      {
        "id": "7bae780c-77b9-40ee-a6fd-2345a5131ac6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f0c13ad1b2ea8c8407f64ff8689a0dbfl-m2784962320rd-w2000_h2000.jpg",
            "hash": "beede6ef711cf128aa0e7b8d8f2ce8655bf0ec486f0ca6cec2628ea8140c1283"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2d44dc09-1cbc-4f59-9e3c-9c4dc922e039",
    "id": "9cda60f5-a09b-4ab7-afc9-04d5f23b1d0b",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/506a6422fbb98bfec124f3946bba15fel-m3059719848rd-w2000_h2000.jpg",
        "hash": "a27f6eb0052357db72ea37138517a8a0d803e1995b3d9705402c29a0059042f7"
      },
      {
        "url": "https://ap.rdcpix.com/506a6422fbb98bfec124f3946bba15fel-m3876627632rd-w2000_h2000.jpg",
        "hash": "78be84f5dd026bb9fbdc7a92d35ab521ae2e4851d52d49a3a9ffa75ec282509c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f9522a5a-3cb6-48d6-a5b1-399b3f79857b",
        "images": [
          {
            "url": "https://ap.rdcpix.com/48a3d20feaf6af2cf92debc903da74bfl-m2613962105rd-w2000_h2000.jpg",
            "hash": "10dd876f1f18c5f2cfa301c13c7bb67883415e13ecd04f4c31bc25858c2f507e"
          }
        ],
        "text": ""
      },
      {
        "id": "a619a453-7934-4d81-9b4f-19b4c10d4b8d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1084733eb6cf84ac7b79bbeae2bbc2c5l-m3499629165rd-w2000_h2000.jpg",
            "hash": "1458d3ef50860913557309f2c52bca72f598965580a53b2f56230b907171eed6"
          }
        ],
        "text": ""
      },
      {
        "id": "74802c91-2857-429d-8bcd-3e945ff0eda7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/5847bbe246498efe7d12bfd0bb0270cal-m147431324rd-w2000_h2000.jpg",
            "hash": "1412f69e818c496aef6f730a286516dd6a68e35d15df0b23d855b2527eeb703d"
          }
        ],
        "text": ""
      },
      {
        "id": "fb6796c5-60e3-48d2-afd4-7dd26663e2c5",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b4b81ad9c416c6f00158fd7573a012bcl-m3085365748rd-w2000_h2000.jpg",
            "hash": "d3cd40398f91939632c9afe155337b6a3f53358337c7b42c8239e9941d053cc7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f9522a5a-3cb6-48d6-a5b1-399b3f79857b",
    "id": "a0377e7c-8c62-4d38-86a2-6beea1b75ad6",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/48a3d20feaf6af2cf92debc903da74bfl-m3833173588rd-w2000_h2000.jpg",
        "hash": "dc8a8e0ebf0c89edf89ad223cdc94e15c7a73a3848c68cad389ad3876bb71852"
      },
      {
        "url": "https://ap.rdcpix.com/48a3d20feaf6af2cf92debc903da74bfl-m3464053012rd-w2000_h2000.jpg",
        "hash": "a08ca05674500440a786ae1d1ef0a846b0686e831942706bc426eb0620f9f272"
      },
      {
        "url": "https://ap.rdcpix.com/48a3d20feaf6af2cf92debc903da74bfl-m1119072836rd-w2000_h2000.jpg",
        "hash": "d2938690179effe45d683632560dd524893be2083248d1077bc1add762159c9e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e144e87e-1456-4f4a-b0de-263af74eb6fa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61f1/2769/3e4b/314e/0a00/0038/large_jpg/09-WEST_ELEVATION.jpg?1643194212",
            "hash": "b2b359ad8f2b0293dfe41926df4cb4dd759e7a744fc1b5311150e32c4fd426fc"
          }
        ],
        "text": ""
      },
      {
        "id": "4f125938-13af-4d78-88f1-1f3b7458ba3a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/675e/168b/8d8d/7f01/87d6/a594/large_jpg/241210-sthem-drawings-south-elevation-7.jpg?1734219421",
            "hash": "18ddd25b94553328922c350dd72d7b77bd74e20755f4d822ff61033443298716"
          }
        ],
        "text": ""
      },
      {
        "id": "5d58b006-32d5-4d12-bafa-14a8df69abe3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6729/2985/3dfd/b46a/b084/8efd/large_jpg/tva-6722-sq1-elevation-north-east-b1-c-tchoban-voss-architekten-01-2.jpg?1730750868",
            "hash": "40e43f55ed0773d3a7dc63dc256a25800b14ba950af5eff8e24f9f92fa5d7c68"
          }
        ],
        "text": ""
      },
      {
        "id": "c5c997a6-e7de-4072-ad36-bcd6252df422",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/629e/9766/3e4b/310d/8100/0018/large_jpg/04-vista.jpg?1654560609",
            "hash": "b8fb55bdfa9c100bb71b6754e9288484c47a695d4fbde9df6c444a8f6362831b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e144e87e-1456-4f4a-b0de-263af74eb6fa",
    "id": "fb87c42d-3d7d-4a09-88bf-61fca08db934",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/61f1/2756/3e4b/31c9/1700/003e/large_jpg/04-L26_SKYLOBBY_PLAN.jpg?1643194190",
        "hash": "7b124260b5f099c87a3f36daf4d19986941e8581e8baf7fb8fec9be7038e0338"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "fb55b676-7f7a-490a-be4e-a44ff9fe9240",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66e4/9223/2e09/f157/11cf/edd1/large_jpg/dakar-south-elevation-11.jpg?1726255664",
            "hash": "cc891d2cdb01666fea33e4a2568735a071c1d903e26244c0e90382c632d315c5"
          }
        ],
        "text": ""
      },
      {
        "id": "428aee8d-6ee1-41d9-9f13-8dd6d8140a37",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/651e/8535/6fa7/bc64/2d7d/cae8/large_jpg/04-cross-section-7.jpg?1696499017",
            "hash": "be99728b431865bd75e0893897816c194e14d9d2f268300a5f4aef589dbd3209"
          }
        ],
        "text": ""
      },
      {
        "id": "8783f578-2c34-4622-90d6-f28b086de941",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6156/7176/6cbc/da01/64f9/a27b/large_jpg/05-jra-facade-rope-shop-uje.jpg?1633055104",
            "hash": "1fca6dca2d8f3aec87b08bd27d5563bd1f831ab7550f6ca93cc2473f50924cf7"
          }
        ],
        "text": ""
      },
      {
        "id": "b2fd5eab-662d-40f1-b46d-419ccf26b4a0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66fc/8623/4003/185d/47f7/b211/large_jpg/dnd-20240903-elevation-1.jpg?1727825483",
            "hash": "567641704ff6e799d152c1c42e80b3cee449a568edc4f4157faea1656944c864"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fb55b676-7f7a-490a-be4e-a44ff9fe9240",
    "id": "bd4bfdb8-0238-4803-a563-4f8f8fc89432",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66e4/9224/2e09/f157/11cf/edd3/large_jpg/dakar-second-floor-plan-8.jpg?1726255700",
        "hash": "1cfc2326075e418fcfce48efd01c06530944fd119c5e04d4a7278fe9f80a0188"
      },
      {
        "url": "https://images.adsttc.com/media/images/66e4/9224/2e09/f17d/d0db/ded9/large_jpg/dakar-first-floor-plan-3.jpg?1726255719",
        "hash": "2b0149a2fbd9d14fad5ec323005eb1a867093cc07de0fb2df39c898b4ba7ee6f"
      },
      {
        "url": "https://images.adsttc.com/media/images/66e4/9224/71c6/8f01/7c31/b675/large_jpg/dakar-floor-plan-4.jpg?1726255690",
        "hash": "8d9f16908e981c72174b7eab3ce43242098daced06ee8f3af3c57f6427f493db"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "b61d775c-e801-4867-bffa-8380d82c0640",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6334/d9c7/7120/027f/25dc/1f7e/large_jpg/7-south-elevation-courtyard-building-7.jpg?1664408044",
            "hash": "1a2ed2593c7f17da0f95012425dc0b05706238ca97492479e3d056c8b2eb0306"
          }
        ],
        "text": ""
      },
      {
        "id": "782ecf3b-200c-469b-80fe-84e2af770e68",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/686f/a268/fa38/a000/0150/335f/large_jpg/10_Houtrak_gvl_noordwest_ML_A_Workshop.jpg?1752146735",
            "hash": "18e69b2a714969fa5278693e357006f7b65b34555e3d4d542c39ace2f7f86f37"
          }
        ],
        "text": ""
      },
      {
        "id": "60006a96-63c8-4af6-9251-4adb245c90a1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62a1/333e/68b2/da01/6547/c082/large_jpg/6000-ros-elevation-courtyard-c-tchoban-voss-architekten-1.jpg?1654731744",
            "hash": "6b1dcc75a994f76fa367fae27fc431b6ab4f814c9355f8495641f0ba4d2ed39b"
          }
        ],
        "text": ""
      },
      {
        "id": "f5510176-d7fa-40f1-83e6-ced2748944ef",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/686f/a268/fa38/a000/0150/3361/large_jpg/12_Houtrak_gvl_zuidoost_ML_A_Workshop.jpg?1752146754",
            "hash": "04ef4e5ace1efcb7f1b5cc1465cfb3c7515bdf5ea8241b3a02142e36e3323a94"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b61d775c-e801-4867-bffa-8380d82c0640",
    "id": "e3bd0f0a-1c30-40d3-82f0-0f6d877dbf78",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6334/d9c5/7120/0261/0b1d/abbc/large_jpg/4-second-floor-4.jpg?1664408018",
        "hash": "2618e066e99d381127a6b5f78aa73d8bb92fd2675b36ea937cdca16bdfd7c149"
      },
      {
        "url": "https://images.adsttc.com/media/images/6334/d9c6/4dba/6e7b/0cd3/cd2e/large_jpg/5-third-floor-5.jpg?1664408031",
        "hash": "6414e70f68fd576d8167aa2d81f2c4f41492430a1071b7f855a2ee55fcfaaeb9"
      },
      {
        "url": "https://images.adsttc.com/media/images/6334/d9c7/4dba/6e7b/0cd3/cd2f/large_jpg/2-ground-floor-2.jpg?1664408039",
        "hash": "de253d7e4431963bfff3ea052fad16e5a71f8f40ecaeabeb1da2847e2f2b9aca"
      },
      {
        "url": "https://images.adsttc.com/media/images/6334/d9c5/7120/027f/25dc/1f7c/large_jpg/3-first-floor-3.jpg?1664408018",
        "hash": "4ce35089a00d10478e2c14e4a9da8ab714f4e5dc73815694b7e0f0afe48203ed"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "208a9a33-eea9-4482-8c50-bde35876349f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6441/850e/dba0/a56a/9ff7/cbd1/large_jpg/casa-palco-pe-406-croqui-perspectiva-1.jpg?1682015536",
            "hash": "cf1177d6c3f8f6f371291a783f3e8b35ed3cc963302e374f25acc55ef30b2ead"
          }
        ],
        "text": ""
      },
      {
        "id": "dd3c781c-842d-47a2-8ff0-b56c4756b8ce",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6194/1e9b/9a95/7a66/5a21/b610/large_jpg/08-peter-pichler-architecture-villa-kastelaz-west-elevation.jpg?1637097141",
            "hash": "a4c4b3a3863c7fe5c6187fc61bcf636aa8ac594aa5b4de94cc826fc5c7259a83"
          }
        ],
        "text": ""
      },
      {
        "id": "7d70e6bd-d195-4913-a1ee-f8872ecaca71",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/639c/f572/a452/0812/7b37/d523/large_jpg/02-alzado-principal-casa-corsal-2.jpg?1671230873",
            "hash": "903399954733b7b6c11ebaa74f179c7d7b2a73b785558f6b41dd1b478251dffc"
          }
        ],
        "text": ""
      },
      {
        "id": "99c5d1fe-e1aa-4093-a151-c67927b348fa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/685a/afcf/538e/c300/0116/a6ea/large_jpg/03_Fachada.jpg?1750774020",
            "hash": "356b828a849769a7ab29b747c75f7d55124ba012a37f3a0be4cea65a1ae06b9c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "208a9a33-eea9-4482-8c50-bde35876349f",
    "id": "cd4c55b5-0bbc-41e0-a510-e6cc8c16c3ba",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6441/8511/dba0/a553/aeb3/602b/large_jpg/casa-palco-pe-400-croqui-planta-7.jpg?1682015598",
        "hash": "ea6431ea11cd7f93e6cebaa0b8d6c8638cd8cc31553ce2e1f49076cec80f7bef"
      },
      {
        "url": "https://images.adsttc.com/media/images/6441/850f/dba0/a553/aeb3/602a/large_jpg/casa-palco-pe-100-planta-terreo-9.jpg?1682015567",
        "hash": "6449efe44c0eee5cfa1e269244d0f08172f61625c3d194c66c336998e5776b5b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f5bc0305-b613-4e3e-ba8d-3f1129f4e513",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5e30/a065/3312/fd18/8a00/004d/large_jpg/03.jpg?1580245079",
            "hash": "12b7ed8f8a40398797ba347bbf85d38c4497f34e844600b6755b8af44a757ae8"
          }
        ],
        "text": ""
      },
      {
        "id": "07f268d9-d357-4361-90e6-8ad881eee069",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6454/d1f6/e3fd/f201/7bc6/8a40/large_jpg/05-elevation-b-22.jpg?1683280419",
            "hash": "c6768123122bb707881f654c91b43ca2d69503fb814376e3e6f404c23eee8cd1"
          }
        ],
        "text": ""
      },
      {
        "id": "19b887f4-48f0-4f8e-84b5-80a1d75107cc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61f3/f039/e33a/1333/fedf/cfb1/large_jpg/elevation.jpg?1643376723",
            "hash": "a876005ed2576c53cc52f1331061d2768339ab43339297d899f1abc34af28a4e"
          }
        ],
        "text": ""
      },
      {
        "id": "030aced5-a4b5-4e5c-80b4-5e1b69956c38",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/664e/2166/c1b8/0050/fac0/0312/large_jpg/archdaily-cut-and-morph-west-el-19.jpg?1716396403",
            "hash": "e3ce8c5c9752fab4e89394a814d10747d9a18888a70c6aaf5f173e1c1a750d35"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f5bc0305-b613-4e3e-ba8d-3f1129f4e513",
    "id": "824cd8d5-c508-4c2c-93e0-4e26d529d313",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/5e30/a0bf/3312/fddb/e300/00f6/large_jpg/01.jpg?1580245161",
        "hash": "8fefacf7a3015837c0dd9c0ede4261c47c7f339cd9e7e4eef82dd9035d3b6e61"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "589f9982-87e4-48ae-8f76-a4b491e5c87e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/67307ba70c2e8e5ef6d79a29eb5690c6l-m1407672441rd-w2000_h2000.jpg",
            "hash": "238ab2ab556238eef6a5e2831db9ef39ff2ecb4777dab78087f8253670b54ca7"
          }
        ],
        "text": ""
      },
      {
        "id": "b85769df-f003-4fdc-8e39-805a79881c1b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6070/d3c8/f91c/810a/a400/0040/large_jpg/MAAV-plano04.jpg?1618006974",
            "hash": "25646936472583ba072e489613c55f37abb2564993a163e4abb9a375257f98b4"
          }
        ],
        "text": ""
      },
      {
        "id": "fd6da679-23e7-4822-a2f2-248a360a3388",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6746/7070/c724/b001/870c/24d1/large_jpg/facade-west-house-between-the-trees-4.jpg?1732669593",
            "hash": "6ea8f3a0cd8f445e53f6f2dd69754b94506acbfb92fa52770703879a4e3de8b4"
          }
        ],
        "text": ""
      },
      {
        "id": "c2276950-e7ab-4a6f-aa0b-fc95dc6bf506",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6070/d3d4/f91c/810a/a400/0041/large_jpg/MAAV-plano05.jpg?1618006985",
            "hash": "c01acbaffbc9e32218f9ea600e1e4c81654ce5e6a94f13c7ad324b3d7f3cd063"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "589f9982-87e4-48ae-8f76-a4b491e5c87e",
    "id": "9dcf2882-f179-46e1-89de-899bba07c0dc",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/67307ba70c2e8e5ef6d79a29eb5690c6l-m1382900806rd-w2000_h2000.jpg",
        "hash": "654ddbed83e0f4c8fd2b8cdb243050e4d282b3f815552e824c4f0f0b59ffbd57"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a7f46302-8c7b-4a2a-9805-287e52f388c9",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66f6/dd2f/3b5b/d500/010c/01ec/large_jpg/FACADE_SUD.jpg?1727454656",
            "hash": "1ac1a4626ff07d88d42b16bb261dadc9c9b9f2a7ba128c6448fce0df3e934210"
          }
        ],
        "text": ""
      },
      {
        "id": "956525f1-ee14-47f8-883e-13436f1acc84",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/12/belleville-by-post-office-architectes_dezeen_section_history_plan.jpg",
            "hash": "649968aff67b27cd771b665248b1a88f0f30aeb8aa15c835fe7b5eb9f9439d97"
          }
        ],
        "text": ""
      },
      {
        "id": "1fd4b3a3-c544-47f7-9d82-7edab48740a6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/631f/687d/115d/8a6c/72de/b20e/large_jpg/section-d2-d2-15.jpg?1663002893",
            "hash": "0c04b68f1e5bf224f313857033adb2f2458f9ee0708cccdb089469e98f4f5dc4"
          }
        ],
        "text": ""
      },
      {
        "id": "e2697836-ff22-4f63-bfad-324b626152be",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/10/school-zarren-felt-architecture-education-belgium_dezeen_2364_section.jpg",
            "hash": "7bc86a253f3c959abb83140ec1b6673aba80be73d4db13a656bdfaf38df4c8bc"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a7f46302-8c7b-4a2a-9805-287e52f388c9",
    "id": "da075763-53ab-49ed-a604-a37c44c6c45f",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66f6/dd2f/3b5b/d500/010c/01e5/large_jpg/PLAN_R_1.jpg?1727454641",
        "hash": "552dac952836f0f0edb72fbbee798dc4c2963f4244acff128b47d2153345781d"
      },
      {
        "url": "https://images.adsttc.com/media/images/66f6/dd2f/3b5b/d500/010c/01e4/large_jpg/Plan_RDC.jpg?1727454599",
        "hash": "dde43b9a24b506e5d945e65103add635c3cb5ad7053c7eccad40ab8096c53484"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f9ceb382-c30d-453f-8ca0-e4dfa874f9ff",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6605/9ac0/ac59/6f20/2638/4f07/large_jpg/b-facades-24.jpg?1711643340",
            "hash": "467e6ae43214e8d49a537e68ceb1e5567322c1843342a5b349e95f1e34b96870"
          }
        ],
        "text": ""
      },
      {
        "id": "d6c86613-804d-4b47-9db4-98597382b266",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/672a/309f/3dfd/b47f/e3e2/6981/large_jpg/wd-kindergarten-hibinosekkei-plus-youjo-no-shiro_3.jpg?1730818243",
            "hash": "731fd2e4606e443949991593353f7060f82e4a4733a88c4221d4232c6d7a63ef"
          }
        ],
        "text": ""
      },
      {
        "id": "901e86de-b805-4463-a222-16cb2ef98eba",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/08/dzn_Kuokkala-Church-by-Lassila-Hirvilammi-29.gif",
            "hash": "4e49a86b40dd429c5dc0b700301334cdb0a33c2e427cb219600fc995f28c3b63"
          }
        ],
        "text": ""
      },
      {
        "id": "476e7329-6b86-4387-ab6d-83afccdd882a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6541/1e8c/f96c/7678/f85e/0fdc/large_jpg/04-elevation-4.jpg?1698766530",
            "hash": "5bb6c22da00bdd148bad730cfd52966cefc5f8f822e119144c53cd081ad5c852"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f9ceb382-c30d-453f-8ca0-e4dfa874f9ff",
    "id": "cbadf3b1-6664-485f-9954-676efc952c3e",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6605/9abe/ac59/6f20/2638/4f06/large_jpg/b-floorplan-25.jpg?1711643333",
        "hash": "d1c3299d1bb1a7571b1e28d67f94526dd99027f94a08b8aeae3e3f98c8be6585"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "3d8b2aca-65f3-4f34-8d83-79f320d23619",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6663/13a5/f2be/df08/fcc1/f53b/large_jpg/south-elevation-7.jpg?1717769135",
            "hash": "ebf54fbe9f8f71d888ef0e445b3ec8b325f10768df7798f650029c9d6fea1fda"
          }
        ],
        "text": ""
      },
      {
        "id": "9784b93d-87d3-4556-a1c0-ecd76dbf5de4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63ca/b441/760d/d220/8614/c074/large_jpg/07-prosp-e-7.jpg?1674228808",
            "hash": "d56aff6050e88d48a963d78fa68d780a02f854bfe8b5b9e1288f2ed805d7a7c1"
          }
        ],
        "text": ""
      },
      {
        "id": "575d1e77-5359-4e91-b8c4-36d39458a217",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/10/waterfall-house-lsd-architects-architecture-costa-rica_dezeen_2364_elevation-plan.jpg",
            "hash": "dffc8f137453633d19f0b4233a066cb201818a9280cb13ee5973625fbfea7d9f"
          }
        ],
        "text": ""
      },
      {
        "id": "6b393ed3-f0ca-4ca0-937b-9b3959955644",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6549/5852/08e4/4431/04c0/6fc1/large_jpg/villa-koppar-elevation-2-2.jpg?1699305566",
            "hash": "830fa9d1baf29cdcc37b2bf017a314e7917cd08f5c94afd5f507ae10620f9813"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3d8b2aca-65f3-4f34-8d83-79f320d23619",
    "id": "5bd56522-bb2e-45f2-966a-3c78237755fa",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6663/13a5/f2be/df33/e57b/e897/large_jpg/existing-floor-plans-2.jpg?1717769140",
        "hash": "78c6b47c3507a0e23a05c1aa15734c0be236a5a38569ba6c12faf35109b59c7f"
      },
      {
        "url": "https://images.adsttc.com/media/images/6663/13a6/f2be/df08/fcc1/f53c/large_jpg/first-floor-plan-3.jpg?1717769135",
        "hash": "2f059b7f3c42e8af973e511dba49e2b0097aa041b1fb6c023cacd942edb04918"
      },
      {
        "url": "https://images.adsttc.com/media/images/6663/13a5/f2be/df33/e57b/e896/large_jpg/second-floor-plan-5.jpg?1717769128",
        "hash": "d94e567c7d174ba49072a8c717eff82fb6affd553ff7cb5362de68a0d9369ea7"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7696e88b-e875-4b4c-ac29-323358bca1e6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/611a/dd2c/2db8/391e/c502/cafd/large_jpg/section-e-e.jpg?1629150520",
            "hash": "c53ca57fcca0e4d283e99fdee03f8b510899582f1339ba16257c5047ba3cae61"
          }
        ],
        "text": ""
      },
      {
        "id": "1d5d5491-1c30-45d5-bf5b-d932874dcd6b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6581/ef49/5ba1/5747/05e7/a543/large_jpg/a-12-12.jpg?1703014237",
            "hash": "ebdfe7028d77d5f1397db5d2103f7cdf14aacc5e0e194afde3d1266e436533ad"
          }
        ],
        "text": ""
      },
      {
        "id": "db4da3c0-da97-423c-9285-6df9698154a2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d8/012d/d898/3c4d/de21/8cab/large_jpg/07-r-plus-j-house-elevation-7.jpg?1708654910",
            "hash": "bc758bfe1c3e4849b6c84940547562e6286518cf7ac338f709a453f75fa1428c"
          }
        ],
        "text": ""
      },
      {
        "id": "0ca66880-9440-46e1-882b-4ee49f1f4908",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/654b/f7d8/08e4/4477/908f/ef76/large_jpg/08-south-elevation-8.jpg?1699477478",
            "hash": "1bbf9f7f393f8c8ed32b97835abfc83682230e4b3b1117d51aff06b328d856e9"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7696e88b-e875-4b4c-ac29-323358bca1e6",
    "id": "791929c8-5755-479e-be3d-c40cfd3377b1",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/611a/dd2c/2db8/3901/657d/694a/large_jpg/second-floor-plan.jpg?1629150518",
        "hash": "a3f2a85e8b749003b8b45c991ba39c110f819e851531bda146eadbf78f65588a"
      },
      {
        "url": "https://images.adsttc.com/media/images/611a/dd2c/78d5/1f01/d7b1/14b1/large_jpg/basement-floor-plan.jpg?1629150519",
        "hash": "b5a09d8cca8d13cb6c02cc5c1cee4e48e1c1c6a690b40b49389549ebee9af3d6"
      },
      {
        "url": "https://images.adsttc.com/media/images/611a/dd2b/78d5/1f01/d7b1/14b0/large_jpg/first-floor-plan.jpg?1629150519",
        "hash": "98691acab00a757e479c3e9696cc09d594a0c8a7edf3134327506302e3ab1297"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ddfd2aec-6af9-4477-92c0-c7426d220edd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6732/81c1/3dfd/b402/ed1c/a5f5/large_jpg/mofrei-haus-im-park-elevation-west-6.jpg?1731363297",
            "hash": "086ead1c3a0124e63e51c1464836eb1889634c360e4767d77e592ee44b54ab0f"
          }
        ],
        "text": ""
      },
      {
        "id": "ff46c098-dbe7-4c82-8970-0773192b28bc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61ae/c338/627c/cd5f/a851/c3a9/large_jpg/d06-street-facade.jpg?1638843242",
            "hash": "b0cbb8cfc66b71c21d7d3e46f9ebea291abd4850cc86a43f7c5aed85449eea30"
          }
        ],
        "text": ""
      },
      {
        "id": "f8745581-7ca8-479c-9151-499285cb7af1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67fe/9500/1d98/d900/01e2/ae3c/large_jpg/05-HUB26-Elevation.jpg?1744737589",
            "hash": "328290d3a4ff04ec0e88c4d9650d12097fd3abb44edf0dfb51af3a5aa7e596cd"
          }
        ],
        "text": ""
      },
      {
        "id": "3a40e6e5-36dd-44d5-91fe-87dc0917af2a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/614a/8445/9f45/c901/646d/e1a5/large_jpg/pitmantozerarchitects-east-elevation-tree.jpg?1632273634",
            "hash": "6d1b845431e8552786173f727a33d02acbea2a45173c53b1b118fdaac977c125"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ddfd2aec-6af9-4477-92c0-c7426d220edd",
    "id": "6430587d-4e0a-4956-86a8-e8b527bb55cf",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6732/81c0/3dfd/b402/ed1c/a5f3/large_jpg/mofrei-haus-im-park-0-ground-floor-1.jpg?1731363286",
        "hash": "0c3ba98bcf77900379bee8144d13e3cc1f82e738165105002539bd464d0c7fd9"
      },
      {
        "url": "https://images.adsttc.com/media/images/6732/81c0/3dfd/b402/ed1c/a5f2/large_jpg/mofrei-haus-im-park-2-floor-3.jpg?1731363280",
        "hash": "6de0741b2033191460a94d4ab4f5c9dc56efa33e4e72ee5cda1f409d6a552676"
      },
      {
        "url": "https://images.adsttc.com/media/images/6732/81c1/3dfd/b402/ed1c/a5f6/large_jpg/mofrei-haus-im-park-3-floor-4.jpg?1731363312",
        "hash": "1743bb67f6d4a5e82a039c9929182197d08e8d7061a66f5731b538683dac1e0d"
      },
      {
        "url": "https://images.adsttc.com/media/images/6732/81c0/abb6/a201/7c88/d233/large_jpg/mofrei-haus-im-park-1-floor-2.jpg?1731363285",
        "hash": "68245dc5ec8f88f68d6c374b2515c3c9cb661946cb375562cf43a3be1bcc1d8f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a967056f-8fd2-4b98-9f95-bb58e1e5bc38",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6234/ca6a/9d5a/9101/66ea/a569/large_jpg/0005.jpg?1647626895",
            "hash": "edce9c1bc65a4df98f5becd00e6c26a2157a677003802fd74aa3779f01d5d59a"
          }
        ],
        "text": ""
      },
      {
        "id": "3788c150-5410-4d9d-bc96-7ec4990b3a3f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61d5/9e4a/23d7/e813/6a89/1fba/large_jpg/winemaker-s-house-sagra-architects-fassade-1.jpg?1641389687",
            "hash": "f8ba553926b14d8e388fcde2188ec239b9e9a47229a3e959e3ea57ba483d5bbe"
          }
        ],
        "text": ""
      },
      {
        "id": "55b70028-05f3-4325-b985-8425594de07f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/03/north-divine-house-landry-smith-architect-oregon-usa-architecture-plans_dezeen_2364_col_2.jpg",
            "hash": "0300b556c92be16965d7b3c4882e1ffc852e471a6b526a067d05cc4e84f2924a"
          }
        ],
        "text": ""
      },
      {
        "id": "e1e3b70e-2db1-4a42-aaa1-26879b7fe036",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5ec4/6675/b357/657a/0500/0221/large_jpg/1.jpg?1589929570",
            "hash": "4a6805d92fd9e7d2548f7d81edce1b29e5dabaa011be0c958ee59e33bd1a08a5"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a967056f-8fd2-4b98-9f95-bb58e1e5bc38",
    "id": "8d158f77-52ec-484d-858d-cd8f7b4c0135",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6234/ca6b/24a2/8301/69ea/7b2d/large_jpg/01-plan-vikerfjell.jpg?1647626932",
        "hash": "fe48dbcbb69d0c826f850a4bf403aa71f38657a2a48062f905f30519dbb811e0"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a05efb7f-503b-4a7c-b772-e990454f5e48",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6316/8c92/3718/dd1b/510a/dc7f/large_jpg/cvy-elevation-1-300-2.jpg?1662422165",
            "hash": "37119af8e30d687075847ba7eb3d241635135aaaa5018b74733fb678a5caa202"
          }
        ],
        "text": ""
      },
      {
        "id": "b381dd62-af7e-473b-989a-9d9342c857ad",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/11/dezeen_Cornelius-Vermuyden-School-by-Nicholas-Hare_5.gif",
            "hash": "dea6bcac4296eb3d2a8822aead3cc6db0786b5a3d3f26afec0e0ab8f0457d670"
          }
        ],
        "text": ""
      },
      {
        "id": "ceb50bff-8e2b-40f0-b10b-fad40d69d7d2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6203/ec5b/44ba/f710/c6fa/e498/large_jpg/fachada-1-ok.jpg?1644424323",
            "hash": "3871c6cee60a09c3a185adefbfc4235a4747710595d02b3736de1f671971fa41"
          }
        ],
        "text": ""
      },
      {
        "id": "c4dd4185-1fc2-4326-94d6-78577d65302d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6448/0363/61ce/7e59/05ab/ec11/large_jpg/the-school-on-islands-brygge-elevation-west-31.jpg?1682441071",
            "hash": "8d1f555d505ff4e1feb5160351461e04dba5eb1c6bed0b3bb8e248501a331d24"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a05efb7f-503b-4a7c-b772-e990454f5e48",
    "id": "e7ee9a80-03db-4571-9d65-a6fbd7db0d06",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6316/8c93/f55c/661a/ce17/f2c6/large_jpg/cvy-plan-rez-300-5.jpg?1662422170",
        "hash": "a81a98402b783358c40709f562d9552d7e2d228ab5bbb6851415803742aae94b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "25369a71-fdda-4f70-83c8-a87324afa7c2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67a8/b4b9/1e52/8134/9ce4/5c5f/large_jpg/mslan-cornerli-mian-tu-1-2.jpg?1739109576",
            "hash": "56d621385f1bb54af7d90b6566ce4706975dcf3c214b418bf3b2e230f554e951"
          }
        ],
        "text": ""
      },
      {
        "id": "ada5ed01-98d6-436a-8a9f-29562004e03e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6201/6d53/44ba/f701/6424/bd05/large_jpg/2-casa-amigo-vista-norte.jpg?1644260721",
            "hash": "cdf39fbaab4665c553b2a504f3bebc4a3b2aa812bd37b87290287642008296af"
          }
        ],
        "text": ""
      },
      {
        "id": "1a1b8ae7-16a2-4718-addd-7607b0fc36c7",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6709/95d0/99d0/3a07/157b/752f/large_jpg/casa-dos-aguas-vista-frente-9.jpg?1728681528",
            "hash": "da3dfb89527a026c5025ad494407ae8f82af2dd43f68402aa53d44299bce2aba"
          }
        ],
        "text": ""
      },
      {
        "id": "5a9a9e79-3d60-427e-956c-ed43fc61d33a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62b8/fd4f/c3a2/ab01/7e4e/c99b/large_jpg/1734-voorgevel-34.jpg?1656290721",
            "hash": "f6516c9f3994163b59d2f83e4bbc8f84c4f2cfe218ce7d69bea6048d79de0a8a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "25369a71-fdda-4f70-83c8-a87324afa7c2",
    "id": "59d62c20-31dd-4e27-a20f-40b204d61515",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67a8/b4b8/1e52/8134/9ce4/5c5e/large_jpg/mslan-cornerping-mian-tu-1.jpg?1739109574",
        "hash": "7ee25e8ae13258ddf14768fe076aee9f9649450317ef194e629d9df0bdb478ed"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "587b4aeb-ce4c-4203-bf7a-ff4f9fbe2ccb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5eec/e34e/b357/6529/f500/0021/large_jpg/elevation_3.jpg?1592582986",
            "hash": "6add59d5e25f795b426995f5af493c9a925a8a94696df35ad6111db0283c23f3"
          }
        ],
        "text": ""
      },
      {
        "id": "7be744d6-24e2-4a04-82fe-69456793b18d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/621c/fd78/5b1d/9001/64c0/36b5/large_jpg/a-003.jpg?1646067086",
            "hash": "5bc847e2216f18045587191653f95a68ed3bfa629087608d15fe447f35383f9e"
          }
        ],
        "text": ""
      },
      {
        "id": "f3437805-67a4-4212-8e34-d42dbd8d0a35",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/03/dezeen_Balmain-Archive-by-Innovarchi_13.gif",
            "hash": "7e95860ac1921b66d68e4d668a0ae07a878dbdd4fefbbcdfbc2e60ce05ca45bc"
          }
        ],
        "text": ""
      },
      {
        "id": "829d5b98-9f27-469a-90bc-b6441ab938d7",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63e2/a555/42a2/a85a/4744/6e88/large_jpg/casa-caseiro-corte-1-50-9.jpg?1675797880",
            "hash": "68538550cd811919adf2a399536b88f62c1210ed8e794ad371296f60aae8a58a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "587b4aeb-ce4c-4203-bf7a-ff4f9fbe2ccb",
    "id": "43ec1dae-8e26-474d-8077-71e5d0354db3",
    "question": "Choose the elevation drawing that corresponds to the same building as this/these plan/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/5eec/e323/b357/658c/7f00/0025/large_jpg/1_plan.jpg?1592582929",
        "hash": "087456a02c08857ee64bc612d0994951f5f928cebd96d09f518f66c5a63effbf"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0f1e7db6-6a44-4bc1-9618-4474600963c7",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6778/0140/56c0/e400/01ca/d89a/large_jpg/183_SOA_PLAN_JO_B1.jpg?1735918014",
            "hash": "4cc3caae5edd61058cc131aec33215903015e9f79d51ed948774a26c5ec389b4"
          }
        ],
        "text": ""
      },
      {
        "id": "59e65d51-893f-4f02-9f38-2a0f15f2d4e3",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/07/1.gif",
            "hash": "cbd5f5ea0d382a670e3bcbe112a446fc4a3e7e4e8e51c750200aca73b3052a48"
          }
        ],
        "text": ""
      },
      {
        "id": "de5dc6f0-283c-49ca-af97-40d85638e58a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6895/141c/e604/1615/7f3a/f735/large_jpg/plan-triplex-r-plus-1-plus-2-batiment-d-14.jpg?1754600570",
            "hash": "f7c164cbb507559dba4c79f134d4e3da91b612a8a0ac22f14fc63722391d11ff"
          }
        ],
        "text": ""
      },
      {
        "id": "5f672920-9be3-4723-9f2f-5e46705ee983",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6317/039d/3718/dd11/2352/53af/large_jpg/plan-rdc-commerce-plus-r-plus-1-7.jpg?1662452669",
            "hash": "14e2b8585adb23f70348c15c31bfc7e6939dc15922c168f612d659d15d6026b3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0f1e7db6-6a44-4bc1-9618-4474600963c7",
    "id": "bd667dd0-5bc2-4c51-b477-af078c1f79dd",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6778/0140/56c0/e400/01ca/d899/large_jpg/183_FAC-SUD---JO-STR-SIMPLIFIE-ROSE.jpg?1735917948",
        "hash": "93f15e10bf3f1d768d73eacaa487c0e869cf13b96767b2ce2b3139b061cf9318"
      },
      {
        "url": "https://images.adsttc.com/media/images/6778/0140/56c0/e400/01ca/d898/large_jpg/183_SOA_ELE-JO-STR-SIMPLIFIE-ROSE2.jpg?1735918009",
        "hash": "86750d7685c9e8ea88cc7d8d25bf6b9c0e8b7a335d9f84c988364a854c2ba32e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6384632a-e3d3-44da-8e0e-6865489b29de",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2de0582cc46f05b185ef330bd58fa39bl-m2808733853rd-w2000_h2000.jpg",
            "hash": "b034fbd05eea6e574a740cfc535b3b29515c1b71323bae663b61ea9db33ecfad"
          }
        ],
        "text": ""
      },
      {
        "id": "8ab82903-58c6-470d-b906-f8499c56c6ee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c1561b068d3ac5404e8c50036c433ca3l-m3236161478rd-w2000_h2000.jpg",
            "hash": "a1310c647bc1f77832fbd1d617266d0dfeef85b60b7ad5dd99d225241745cfff"
          }
        ],
        "text": ""
      },
      {
        "id": "878d14a6-6983-4d66-972b-37d628f47880",
        "images": [
          {
            "url": "https://ap.rdcpix.com/748742cf401fc261136967c311216cbel-m3286608765rd-w2000_h2000.jpg",
            "hash": "98c3cf8c0c37128e334e4cb80de953423bd484660fe861167c29a27c80875545"
          }
        ],
        "text": ""
      },
      {
        "id": "c2255d18-8d84-441f-8a7e-849b30f54905",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6466/86b5/8e31/b801/7c04/0b40/large_jpg/0-1-04-7.jpg?1684440789",
            "hash": "770202cd9d5ecb04e500be5a58d615fe716fbe652218ea89be1e3ed0b2c9b9c9"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6384632a-e3d3-44da-8e0e-6865489b29de",
    "id": "000f5af8-1446-465f-b60c-9ed52dd55a59",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/2de0582cc46f05b185ef330bd58fa39bl-m337747371rd-w2000_h2000.jpg",
        "hash": "f7755ff7bef06eaf7a05a3fc96592351a2bc49dd4218dcc5e3ed77e925e117c0"
      },
      {
        "url": "https://ap.rdcpix.com/2de0582cc46f05b185ef330bd58fa39bl-m454483019rd-w2000_h2000.jpg",
        "hash": "d14cd45d0b65b01970de271a8bc7561150e04765f8809c267cb4eed4a799fc9c"
      },
      {
        "url": "https://ap.rdcpix.com/2de0582cc46f05b185ef330bd58fa39bl-m3901487202rd-w2000_h2000.jpg",
        "hash": "58e11cbb8db19708672a1568315590896c6ff96f78e4d075fc9feeba67260653"
      },
      {
        "url": "https://ap.rdcpix.com/2de0582cc46f05b185ef330bd58fa39bl-m661373429rd-w2000_h2000.jpg",
        "hash": "cc2bd91647c066513cf7178344897f6ddcb9decdae2fce9744e3b395a60aca7e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2b058708-41a8-4a3d-a860-7e59d743060a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2009/10/Solar-Decathlon-house-by-Technische-Universität-Darmstadt-10.gif",
            "hash": "d714b596f380da1fd3bd578933a413d2e5d339befa26668aceca338a6530b24c"
          }
        ],
        "text": ""
      },
      {
        "id": "d0f0217f-1157-4997-9c9f-db6a737d1fe3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/617a/f29b/5850/5460/5db9/dcb9/large_jpg/a-04.jpg?1635447473",
            "hash": "b39b68a824e8f638c9cfedfe897e029697b2970c875c2d06701c290369b79f01"
          }
        ],
        "text": ""
      },
      {
        "id": "bde75cda-b665-4fc2-84d9-fb1c4f7dd0ee",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6111/0599/0358/0b10/a069/a88b/large_jpg/tumo-gyumri-plan-003.jpg?1628505538",
            "hash": "a310f2aa740e29e2c5eb21b1ab291b4bf0d8bd91951fe6cda68b4c65926bcf3b"
          }
        ],
        "text": ""
      },
      {
        "id": "8698b37c-00a3-45ed-ba75-4f733855a4b8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/06/The-Cooks-Kitchen-Fraher-Architects_dezeen_Proposed1.gif",
            "hash": "9a1d290c7e2f542c52c6425f5babb1aca74957005de795ff47e8e42eea24096d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2b058708-41a8-4a3d-a860-7e59d743060a",
    "id": "4eac39c3-53a2-4f51-91fd-b2448e9345b9",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2009/10/Solar-Decathlon-house-by-Technische-Universität-Darmstadt-13.gif",
        "hash": "9a9c774bc6d47316fa8a091585b4630ced1d7011cc09ad8bab90f25e2d9efa86"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "208270de-e9d9-4c68-ba3a-44f778717b1e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/efde307dae18171214432b5a33b933a7l-m4129230524rd-w2000_h2000.jpg",
            "hash": "b8782d7ce75f167dc41cd4225dd95111ab55626e2bf1f38b1693d7f504bb7d64"
          }
        ],
        "text": ""
      },
      {
        "id": "1abedc63-2bfb-4a9b-a3e0-1f6b309d201c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3768c048593828a6cdeca478089a6685l-m1130914087rd-w2000_h2000.jpg",
            "hash": "1f38750aa2b43522946736eb0ec4457e3b1bc1c1cee4f9071fc64731f940f296"
          }
        ],
        "text": ""
      },
      {
        "id": "3d0969f5-1f57-4f07-8255-e506a71a89d6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/3e9216e1edf33a144ec69fcc1f744711l-m591023632rd-w2000_h2000.jpg",
            "hash": "14f810e9465409a50d71a7e71d8ff1d1ac9aa04fa8329c544a296b4433d0f3e3"
          }
        ],
        "text": ""
      },
      {
        "id": "61f5c364-195e-4832-b7d4-690bbbac98e2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/889d840e041e7e0c459366520e4beab2l-m2241250228rd-w2000_h2000.jpg",
            "hash": "d9ba044d54ec2890da128b5e10f5a08a11173298d14650b623a9599a66243272"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "208270de-e9d9-4c68-ba3a-44f778717b1e",
    "id": "9a8f5e88-a5a8-48bb-bd08-cdc407df6a41",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/efde307dae18171214432b5a33b933a7l-m544401298rd-w2000_h2000.jpg",
        "hash": "77b61a9f1342f3c378173da960717329e9853afe77e038a8e033da3243c3ee3f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "3d30554b-9eb8-44a2-9261-694541909278",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/11/Seinäjoki-Public-Library-and-Provincial-Library-Apila-by-JKMM-Arkkitehdit_dezeen_3.gif",
            "hash": "ff55a8d2b3d8bab880bd37157f1d0e9c0ae8ba22bc0bc0d78e3cc1a03c0e2d4a"
          }
        ],
        "text": ""
      },
      {
        "id": "31a16389-29cf-4b9e-9a2f-0c333b057ced",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/07/house-p-by-yonder-architektur-und-design-holiday-house_dezeen_exploded-view_1.gif",
            "hash": "63c7737c6780b46636b17810f66cfc1329e89bacc852b7e4477f39e51c4b941a"
          }
        ],
        "text": ""
      },
      {
        "id": "e922bf10-413b-4e14-aef5-6dd30eb09e2a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/04/sierra-fria-residence-mexico-city-ppaa-rafael-gamo-_dezeen_roof-plan.gif",
            "hash": "f916797a4a02701b161d916c636b8e8d87251351650bb29fae41af469c308a3d"
          }
        ],
        "text": ""
      },
      {
        "id": "fd10c71a-e95b-4001-bcf5-09e638e36398",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/07/Seconf-floor-plan.gif",
            "hash": "b6f871e08cdd63927bde4a0228f2bbd7b6938e916f63b4d4d61969b9b9c8a27d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3d30554b-9eb8-44a2-9261-694541909278",
    "id": "3d2fe314-4483-4573-9ae9-02fe83d08694",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2014/11/Seinäjoki-Public-Library-and-Provincial-Library-Apila-by-JKMM-Arkkitehdit_dezeen_8.gif",
        "hash": "bedcd2b60ec1a992f2f9c8463e3b03475c7c5be6ea16d9ec857977f056859d77"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/11/Seinäjoki-Public-Library-and-Provincial-Library-Apila-by-JKMM-Arkkitehdit_dezeen_5.gif",
        "hash": "975333455e358f4c87819c7ef53dffab46746a767f9ef09def2b4d521ab12705"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "179c9a54-ff7b-4e0d-ad2c-4f7ecfe9f201",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6466/86b5/8e31/b801/7c04/0b40/large_jpg/0-1-04-7.jpg?1684440789",
            "hash": "770202cd9d5ecb04e500be5a58d615fe716fbe652218ea89be1e3ed0b2c9b9c9"
          }
        ],
        "text": ""
      },
      {
        "id": "f1247d95-90f8-4490-a796-52d0f4f8e970",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627f/d856/60c6/3525/4112/3ea0/large_jpg/1-ok.jpg?1652545647",
            "hash": "4ebdb0014313fdda18deb0485b50f0121a97bb414fad004af8ee870124e75b64"
          }
        ],
        "text": ""
      },
      {
        "id": "a1c74516-a5c5-493b-8436-37efd99d617c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6467/f660/42f1/0852/757f/7cea/large_jpg/3-2-3.jpg?1684534920",
            "hash": "a8a16bf472eec24c788835d7c666b6b1f82097952c349d7ce80324f984d3b9cf"
          }
        ],
        "text": ""
      },
      {
        "id": "a8da8df5-5476-4008-8e61-53708abf9fb2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627f/d64b/3e4b/318f/a100/0029/large_jpg/1_ok.jpg?1652545088",
            "hash": "b76acc5222b1c5b91a7900518dba5f4872505abab2fa4791d2845600ece81d82"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "179c9a54-ff7b-4e0d-ad2c-4f7ecfe9f201",
    "id": "dfafd766-68b1-4eb3-8f65-44f02a8f43c2",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6466/86b4/8e31/b801/7c04/0b3e/large_jpg/0-1-08-3.jpg?1684440788",
        "hash": "ec49540a89e02f624bb2558d1b20f4976be4223ec6297c7c2fea320810c5a0b0"
      },
      {
        "url": "https://images.adsttc.com/media/images/6466/86b5/42f1/0801/7c99/9d7e/large_jpg/0-1-06-5.jpg?1684440818",
        "hash": "f3248de205b1f5be5f14881a75a90a5ca3954c13c490ffee54e5df9ebf0e1d76"
      },
      {
        "url": "https://images.adsttc.com/media/images/6466/86b5/8e31/b801/7c04/0b41/large_jpg/0-1-07-4.jpg?1684440794",
        "hash": "3ccbddc89ade44830856844067030d323107165882f69d0eddb2d0b4ce71c946"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a686b80c-ddcf-4f9c-b903-a4eaa8de5715",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60ee/a70c/84ea/f201/650c/1eae/large_jpg/wala-open-shut-house-floor-plans-1.jpg?1626253082",
            "hash": "00a777eeeb8c07b59699aec07d8533721624322159a87c4c208ae0ca6adae431"
          }
        ],
        "text": ""
      },
      {
        "id": "b5dc3c63-b51f-452d-8d51-b189953fb826",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60f0/c38b/87b2/e301/6463/2b44/large_jpg/wala-coburg-freeboard-house-floor-plans-1.jpg?1626391451",
            "hash": "e5a01bcbb53df2a0bc9ce407c1d35ac566d73d6dd757c1fa3ad958314e66baf8"
          }
        ],
        "text": ""
      },
      {
        "id": "f0c1c736-321c-408b-b93a-8c2dde073d09",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/632c/4e33/6c1f/e201/6e72/ab67/large_jpg/z3577074253362-9e26662afe3287648499cdd62aa1d48a-1.jpg?1663848029",
            "hash": "cdd0f598373bc5c74f812f5b89ea390fed572c606346cce9572ac48474c93a7d"
          }
        ],
        "text": ""
      },
      {
        "id": "3c38218b-2a1e-4831-b892-ddd401fd5966",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6331/b24e/1a0e/0701/6eb0/bb21/large_jpg/ground-floor-plan-6.jpg?1664201338",
            "hash": "697b7d62c0f3c723d539d2fb47e3a344306f1ddb2fbfe1e4104a1c0764c3907c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a686b80c-ddcf-4f9c-b903-a4eaa8de5715",
    "id": "3285efae-507c-4ef5-96ee-c1ec70739b76",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60ee/a70c/84ea/f22a/dfec/805c/large_jpg/wala-open-shut-house-floor-plans-4.jpg?1626253085",
        "hash": "9765374226de8a5c75e4a3d87b19f2dabdba67dd7a44bfadc856d31badf90668"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2fbfe097-4d37-4dc5-857c-aa6b53b0b613",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6116/cf8b/2db8/3901/657d/689d/large_jpg/20.jpg?1628884934",
            "hash": "55305183cea12e8634f28646de19a11ee6198896d3869f0a658239a05ef9bdf0"
          }
        ],
        "text": ""
      },
      {
        "id": "6a1d8c38-2b26-48b1-8a0a-412a06d1c334",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66d7/28a3/3b3d/0401/7948/0ea3/large_jpg/ground-floor-plan-3.jpg?1725376696",
            "hash": "516eb5acd1f7bab55d0ef8dcf3569a7aa1a35535fb167bacd7fe3d0fff2b6ede"
          }
        ],
        "text": ""
      },
      {
        "id": "2599887f-634d-443e-a192-7eb574553f29",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/02/honey-walnut-house-intervention-architecture_dezeen_2364_plan_1.jpg",
            "hash": "c944d85c72de0600d669255d8be14c9a24faf1a3329053da2097ac5e9c4ed179"
          }
        ],
        "text": ""
      },
      {
        "id": "985bd9c1-6e71-4f99-ad48-33107feff435",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/07/goat-house-talin-architectural-design-village-turkey_floor-plan.jpg",
            "hash": "9dc54d8340a0adc33775eeea62824b46f507a8800b640fef08748444ca80fe23"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2fbfe097-4d37-4dc5-857c-aa6b53b0b613",
    "id": "1b7b02fd-620b-46d7-9bec-a495b55a5904",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6116/cf8b/abf5/5901/862f/a7d1/large_jpg/22.jpg?1628884897",
        "hash": "5a855c27b718e4a56cb43536625e10a4f6102e362736c2671b3ff4cffcb2d2a4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cf7019f9-36e7-4c51-986a-9d23da6852dd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/677e/e13e/8774/0101/87cd/4fbd/large_jpg/5wu-ceng-ping-mian-5.jpg?1736368590",
            "hash": "8c35d180185cab6bd2d3e916bcd589665a7977e630f0554c324ca01a670cb8b7"
          }
        ],
        "text": ""
      },
      {
        "id": "ba3ea7de-3bd1-45f5-86c6-318086740d06",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/10/waterhouse-oyama-julia-manacas-architecte-canada-plans_dezeen_2364_col_4.jpg",
            "hash": "409d0358179ad53ce9709a1ed6dc453268ca6faa67620175ef1560f13df79c2b"
          }
        ],
        "text": ""
      },
      {
        "id": "730c0e63-309f-46e5-837d-9ce5c87e0197",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6384/886a/b0e8/a033/0fd8/5dab/large_jpg/34-san-ceng-ping-mian-tu-c-wang-hui-jian-zhu-gong-zuo-shi-third-floor-plan-c-wh-studio-4.jpg?1669630076",
            "hash": "b066bf2130af8ea8f320ab9f86a2df3598dce0663e00c0cb3363326e8a4c8ee2"
          }
        ],
        "text": ""
      },
      {
        "id": "ec47f9a5-85d1-43cb-817a-4da765423078",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d3/a419/b451/ce7f/e9ea/fbe7/large_jpg/aakk-venelles-plan-rdc-21.jpg?1708368959",
            "hash": "37a87b8832d591431e965e3f10ec1a0c67ce937fc829b9c43117b01dcc52934b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cf7019f9-36e7-4c51-986a-9d23da6852dd",
    "id": "9dc3def4-8d90-49fb-b5ce-3550d8225f18",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/677e/e143/8774/0101/87cd/4fbf/large_jpg/li-mian-2-11.jpg?1736368457",
        "hash": "dfc41269395daa934542a4d8688220475301f93527ae00dc7b32d406863d057d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0dbc5b3d-7b02-4aaa-992c-9615bd02fb10",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/11/dezeen_Tepoztlan-Lounge-by-Cadaval-and-Sola-Morales_16.gif",
            "hash": "95aaa2b49dad9720bf4046fe2b9cc30d32cb7ff6c0391571e8eadd5505acb637"
          }
        ],
        "text": ""
      },
      {
        "id": "029c84c2-fc4d-47c2-9007-3e2ae9968eb4",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/floor-one-stemmer-rodrigues-anada-house-brazil-yoga-drawings_dezeen_2364_col_3.jpg",
            "hash": "866c7af66939d9ae624c1f78cf5dad8fe56089f3a669e1a511c7d55743740874"
          }
        ],
        "text": ""
      },
      {
        "id": "3c144dd5-57a8-4d69-80f0-599ef56c5091",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6486/f2f8/212a/051f/fd5a/647d/large_jpg/nanlong-plan01-page-1-15.jpg?1686565637",
            "hash": "74a01264bc08bc57623ceaee2dc911f916a25e6e3593817ac19457bf5002409c"
          }
        ],
        "text": ""
      },
      {
        "id": "3b080b59-1246-4fb2-8074-cee2653bdb0c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65aa/c881/e32f/dc0a/72e5/d552/large_jpg/third-floor-plan-8.jpg?1705691295",
            "hash": "b558065b62ac0c58f98447248dfe816f594f2fa3599c34fbfb455416d1f5614b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0dbc5b3d-7b02-4aaa-992c-9615bd02fb10",
    "id": "e8baafbc-c954-4fa7-9781-c0187fd7acaf",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2012/11/dezeen_Tepoztlan-Lounge-by-Cadaval-and-Sola-Morales_18.gif",
        "hash": "12ab6557e1b24bad7e04fd312cb74afebfd46fa13b71be22bdb8fef089354445"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8eeba5f6-4226-428e-a5be-4b334fc7b362",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66cc/fa3d/d393/f12e/9744/6c52/large_jpg/is-belgrado-archd-pages-to-jpg-0001-1.jpg?1724709457",
            "hash": "f5f851f33b8ea3f70b6a99c56c80e0da7f0ef03544fc9246a82f4d45ee6a3db7"
          }
        ],
        "text": ""
      },
      {
        "id": "ea037ace-dbe1-4b88-a7b6-e59fc9fc6a67",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60ad/e050/cfea/4e01/6574/0bab/large_jpg/1-made-huy-plan-plus-0.jpg?1622007903",
            "hash": "909fe9bf100645e9fb095d5f938be38b812bb10ad5d3b3c7a1bdf9b62ee8fb21"
          }
        ],
        "text": ""
      },
      {
        "id": "e908b369-8060-491b-9dd4-163438b4974c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63a0/5f5c/a452/0802/91ad/55f8/large_jpg/1901-casatangerina-02-plantaprimeiropavimento-4.jpg?1671454631",
            "hash": "eb9445321bf1ad09ce46423d91b3f73d7492e720eb2e2cc66446cceecb112194"
          }
        ],
        "text": ""
      },
      {
        "id": "f704471d-92a8-455c-b667-9fafd7b70942",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6425/8ff9/212e/697a/de7b/f9d5/large_jpg/03-3rd-plus-4th-floor-3.jpg?1680183368",
            "hash": "cf0ad0a66b4a497484372321ccd1c77123c9a4fff2909827519beeace7833b18"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8eeba5f6-4226-428e-a5be-4b334fc7b362",
    "id": "64d954d7-dc65-4961-beb7-560ae1239289",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66cc/fa3d/d393/f12e/9744/6c51/large_jpg/is-belgrado-archd-pages-to-jpg-0004-4.jpg?1724709448",
        "hash": "371b6be47920fc3524724d6ed619ecb5b66961f1b069b712aeaec83204ef3652"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "fe4845f7-0136-4557-95d7-317e6f99ccac",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62ff/e1df/dfb6/317e/3f8e/8531/large_jpg/rc-arch-daily-sheet-p2-00-floor-plan-13.jpg?1660936685",
            "hash": "64d72f4ac5329103005cdae235094b053c242989a8ab71877339e11f1a8ae4f5"
          }
        ],
        "text": ""
      },
      {
        "id": "a0627f39-9227-471f-ac96-7701b01f8c60",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6513/82c3/7316/3242/73e0/81d0/large_jpg/screen-shot-2023-09-26-at-16-40-52-6.jpg?1695777485",
            "hash": "458384bf14973b3c13b7f6790bd4ae933a5abdec9201907f6748760e492a2471"
          }
        ],
        "text": ""
      },
      {
        "id": "e8776c8e-ebc7-4962-bc14-2afcdb65902a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6601/fbb4/b093/fa01/7b47/7794/large_jpg/2o-pav-2.jpg?1711406015",
            "hash": "d07902d107aeab2c07b54d54e5df11cf953327e3f41e5fc578fdc8ecfe509d51"
          }
        ],
        "text": ""
      },
      {
        "id": "800fdc68-3eef-42ef-aff0-f93229a85700",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64af/c818/5921/1875/6150/420c/large_jpg/02-1st-floor-plan-2.jpg?1689241704",
            "hash": "e3b570a3541e654d555576f80157a9afcd04b2fa3b8f3046e05dd2b71fbe1c8f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fe4845f7-0136-4557-95d7-317e6f99ccac",
    "id": "7755a5ee-b8d1-49a9-a384-2f2b6e373308",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62ff/e1e0/79c4/8925/d5a2/8cf1/large_jpg/rc-arch-daily-sheet-p4-02-elevations-17.jpg?1660936698",
        "hash": "003cc6732d95c822034545946823b9ac39189be0f76383c86f20b4c248721afb"
      },
      {
        "url": "https://images.adsttc.com/media/images/62ff/e1df/79c4/8925/d5a2/8cf0/large_jpg/rc-arch-daily-sheet-p4-01-elevations-16.jpg?1660936699",
        "hash": "88027e6db9ea0afbfe403db7ef9be56c9d41acaefd52fe43bd7076bfdb34dfc6"
      },
      {
        "url": "https://images.adsttc.com/media/images/62ff/e1e0/dfb6/317e/3f8e/8533/large_jpg/rc-arch-daily-sheet-p4-03-elevations-18.jpg?1660936712",
        "hash": "45e5ff380bc5e5272d6bdbdc408e3a6e9da49c4e10789f26cc60a1a6338101b7"
      },
      {
        "url": "https://images.adsttc.com/media/images/62ff/e1df/dfb6/3137/86ed/1c56/large_jpg/rc-arch-daily-sheet-p4-00-elevations-15.jpg?1660936698",
        "hash": "21106bb4a574b4b24e645db2ea86bb6aa3cc683fc2ca5d2717f816a13542deb4"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "775e5550-a2d6-4107-98b3-9dd580f41de5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65ca/7f39/b451/ce7a/fd95/6e89/large_jpg/first-floor-plan-1.jpg?1707769685",
            "hash": "ea88c65f6ac5778e1a156123b48b0642fb6a2aac7fde7334ace9ecf7783e3fe4"
          }
        ],
        "text": ""
      },
      {
        "id": "0201265d-f6f0-48b0-bea6-62f46c869d98",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/10/lower-level-maricel-house-drawings_dezeen_2364_col_1-scaled.jpg",
            "hash": "3d7345e89903a9be6c091f127350a8235fc8daaf5c99c8f8ad4949e8293a9b69"
          }
        ],
        "text": ""
      },
      {
        "id": "50810dce-a2fc-40ee-be61-dcb2ffe1f88c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6899/ffa9/cb12/387b/b067/8ec7/large_jpg/ye-angra-pe-publica-o-page-0002-29.jpg?1754922938",
            "hash": "3cb12b245f57d44cd337509429702d41e9abb7636dd2166f1d030f9dbc9d1a21"
          }
        ],
        "text": ""
      },
      {
        "id": "053437e8-730a-4727-b21e-94a242fa09fc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6336/cfc7/7120/023c/a754/0ac1/large_jpg/first-floor-plan-2.jpg?1664536595",
            "hash": "592c9da0bb4913e7bac208186527f00a265e1b1c118c0455f1b1b6aadfcfce47"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "775e5550-a2d6-4107-98b3-9dd580f41de5",
    "id": "4993c814-b94f-4f3b-9452-75ffb81d108c",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/65ca/7f38/b451/ce7a/fd95/6e88/large_jpg/rear-elevation-5.jpg?1707769669",
        "hash": "aa4e9f28d5d835e1396f88f1c9a524aef9bdb976e12dabea1a9e08139f88f334"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "b88164b2-4bad-49d1-ba74-f8cf62bd555b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/664e/89a2/c1b8/004e/c8bf/b22d/large_jpg/a4-25.jpg?1716423143",
            "hash": "5c46aa4f46f0214f16f0639d1e1f895d10b1bcfea1c4f866cd56038cad16aee5"
          }
        ],
        "text": ""
      },
      {
        "id": "a2f86861-bf92-4fd7-89c5-da0aa536f347",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6479/9791/2e6d/e245/13b1/1349/large_jpg/05-floor-plan-5.jpg?1685690356",
            "hash": "0a93d3e013394a2d600037ef11ca84053ee5a5b961bd0af36e02ce5f0d67c38b"
          }
        ],
        "text": ""
      },
      {
        "id": "b119c572-9431-457c-a9ab-839e7a9e45b2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67a6/7089/1e52/8168/45f4/522b/large_jpg/ground-floor-plan-3.jpg?1738961086",
            "hash": "4a2030e1eec5d34da87d0f01263c015c5763d3e49a087669cedc9a84b4a8f212"
          }
        ],
        "text": ""
      },
      {
        "id": "ecd48462-5328-4d87-8f6f-d5148ac3182c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/644b/dca9/2def/3417/b9e1/d76b/large_jpg/7b9df390-df4c-46c3-8bd6-ddea3e8382a1-segundo-pavimen-6.jpg?1682693314",
            "hash": "51d6723e0d58606e64169d76a47b1fe752ad6d268f049b2bb82412938179e92f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b88164b2-4bad-49d1-ba74-f8cf62bd555b",
    "id": "b168934e-b17a-4141-a0bb-eac07921a019",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/664e/89a2/c1b8/004e/c8bf/b22c/large_jpg/a7-28.jpg?1716423114",
        "hash": "a8186c086c25d57b4de5443b800e151e404c76e5d23928ca5724b58feb8a1e6c"
      },
      {
        "url": "https://images.adsttc.com/media/images/664e/89a3/b044/0a51/1997/1a52/large_jpg/a8-29.jpg?1716423114",
        "hash": "cf90ddac04eb3c2b85ae2da19dd9fdc06d6500e50da22a15a2c4cf42d8e28603"
      },
      {
        "url": "https://images.adsttc.com/media/images/664e/89a1/c1b8/004e/c8bf/b228/large_jpg/a9-30.jpg?1716423098",
        "hash": "72281dbc50ea822f60369a7b407457996220c9ac4b2871d6d833c0c05504244a"
      },
      {
        "url": "https://images.adsttc.com/media/images/664e/89a2/b044/0a51/1997/1a51/large_jpg/a10-31.jpg?1716423097",
        "hash": "60d7cb4407b7e449ad5e90abacd6ac8a5bb526abd326e8986d56657027dd4eb6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4b31eeff-a2fd-4673-b1c9-f27409847082",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67b7/d4dd/397f/0d02/aeca/94a5/large_jpg/02-ground-floor-plan-2.jpg?1740100852",
            "hash": "7b9eb71ca963f92f53ee23817f7eecf5c95d0230bbe6d0758ed666c59c76af13"
          }
        ],
        "text": ""
      },
      {
        "id": "e229c95d-a515-41ee-90ae-b8564da1c3d5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/659c/6d7f/9936/3f24/cadf/caac/large_jpg/archdaily-presentation-dwgs-24-2nd-flr-plan-2.jpg?1704750480",
            "hash": "78702845c3602f309e2fcaa11dbbcf2f9a8fbffda3413fd9622897bd52a204a0"
          }
        ],
        "text": ""
      },
      {
        "id": "7e922875-514a-44cf-a470-c5ec7f38e316",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/652d/dcbb/0e26/f353/ad1e/4400/large_jpg/01-1st-floor-plan-1.jpg?1697504492",
            "hash": "6cc8f9f163fc9018422eee6712aa065cfc367bcbd0de5f44205370116944b535"
          }
        ],
        "text": ""
      },
      {
        "id": "9a114232-d3ca-416f-a81b-f465c5ec77cb",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/12/droo-paintworks-london-crumpled-paper-facade_dezeen_2364_plan-2.jpg",
            "hash": "69d10808fa2ce09cf6afbe89f395e1ba81b052023871f43aef12ab5f8afc99c8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4b31eeff-a2fd-4673-b1c9-f27409847082",
    "id": "0961b92e-4442-46e7-a2c9-6551ebf7af5c",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67b7/d4dc/7cae/7a38/4c02/f985/large_jpg/07-east-elevation-7.jpg?1740100848",
        "hash": "cd7b86df57b47ff8d826ac115b1373e9a6b79289fd8b1b6f4fa932e2838fbd0e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e08826be-4c57-44ae-b186-c1dfc67cf5f9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c8dc65cc683b76d36f5a03192ec9b274l-m3799421129rd-w2000_h2000.jpg",
            "hash": "3a16cc605f0ea58c9b6bd6b469d088a201756b25bc0d0014040d2505ce0e4e07"
          }
        ],
        "text": ""
      },
      {
        "id": "9a73c208-8fbc-4717-9b9c-af841bfe667e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/08/silver-lake-tree-house-and-and-and-studio_dezeen_2364_col_17.jpg",
            "hash": "687def9e45ff4fdc308aa979542e5bab2fed69615b4b1bd3c4ae72fd94c41b78"
          }
        ],
        "text": ""
      },
      {
        "id": "e51bff89-cf6d-4bff-b94a-28822625ee4f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/4a266906eaa4a690cd39488fce35d814l-m501430522rd-w2000_h2000.jpg",
            "hash": "98f89de6718f977014a917018b9b351e685e9fead4fdd21832b250e67449f7d9"
          }
        ],
        "text": ""
      },
      {
        "id": "c6a4997d-afb3-40fa-ba1c-0f94cc471a1f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/2a3d65b256caec2b5d7ed67695631b68l-m78919850rd-w2000_h2000.jpg",
            "hash": "3420cc6e5402d6be46172bbbac86014e37563282d5dc673a6269918678cefb2d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e08826be-4c57-44ae-b186-c1dfc67cf5f9",
    "id": "1ce0b179-5f51-4895-a0ef-61718acf8429",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/c8dc65cc683b76d36f5a03192ec9b274l-m2555936608rd-w2000_h2000.jpg",
        "hash": "7296131efab8765f4d873f550475886c15f72df3a50e1a98c970fa3b89d03e47"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0140bed5-99b7-4528-a024-d1428501df24",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/11/YOAP-White-House_dezeen_18.gif",
            "hash": "eeab545a9cfcdf8c57bfdc300aae8715c5fa4c9484c65f2568e72a555ab2eff5"
          }
        ],
        "text": ""
      },
      {
        "id": "3310beff-211a-4b9d-b381-1591cf4cf691",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/01/dzn_La-Cite-des-Affaires-by-Manuelle-Gautrand-39.gif",
            "hash": "5be932d646226af372e457df271f4068c445546075203f2eb7280873241efc5c"
          }
        ],
        "text": ""
      },
      {
        "id": "56e3b47f-e756-40d8-82f3-c876def7c596",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/09/House_W_by_Studio_Prototype_dezeen_0.gif",
            "hash": "f5b39433f119bb4d0dcea8310b41e0eb348e3d833b9b349b1a4a4db6197584ed"
          }
        ],
        "text": ""
      },
      {
        "id": "5a02c55f-6120-4944-98b7-ff94b5a63c3f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5ea4/aec1/b357/65bc/0900/0030/large_jpg/LR2__drawings_2.jpg?1587850937",
            "hash": "5e75272a170a7a36f630dbbbde11a44fbc20033720459fc05ef6e02c1126a55a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0140bed5-99b7-4528-a024-d1428501df24",
    "id": "49648e0a-e8af-48e0-8043-a0d10cf1f063",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2013/11/YOAP-White-House_dezeen_19.gif",
        "hash": "16ce24cb591f21c18c7ad77142175f6d2c3c26330e5099e9b3cd781d81f919fc"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4767973f-b79b-42ca-9f5a-a35445b8a6e2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6470/7f57/8e31/b832/174d/6b5b/large_jpg/lessin20-without-text-10.jpg?1685094267",
            "hash": "219ee840133d3563231d16ad5585e5edc67501f27e8691ffab9449c55254696e"
          }
        ],
        "text": ""
      },
      {
        "id": "973266f2-de80-44d7-80a9-b790ddeb9513",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61b2/4321/1385/fc06/330d/2ceb/large_jpg/apt-hgb-02.jpg?1639072555",
            "hash": "7d60e13c2f613fd176ff675a10baf42540492a0c0d359e29f50399afdb7a03e3"
          }
        ],
        "text": ""
      },
      {
        "id": "a09034bf-63f8-433c-aba7-19058042a8fd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6250/485e/c120/3839/adef/b990/large_jpg/typical-level.jpg?1649428599",
            "hash": "bf479ed00232ab0e1236f9e7abe06e718724b1d3730ebf922fbad309e08cd605"
          }
        ],
        "text": ""
      },
      {
        "id": "571d280f-93f7-4034-86cb-fa00c7a40f4a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/08/bella-vue-retirement-housing-morris-company-pegasus-life-hampstead-london-england-uk_lower-ground-plan.jpg",
            "hash": "77c8049de382a2c74650415ee91c1c4767af97b2f265c51c85de49019e33f054"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4767973f-b79b-42ca-9f5a-a35445b8a6e2",
    "id": "0721b9c1-639f-42ef-9429-cd6f8b5c53c5",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6470/7f52/8e31/b832/174d/6b59/large_jpg/lessin6-2.jpg?1685094271",
        "hash": "b037d0da13a95bdebe7bd60e027c7393d79ed28291135bdd00e2b717ed4c0ae8"
      },
      {
        "url": "https://images.adsttc.com/media/images/6470/7f4f/8e31/b832/174d/6b58/large_jpg/lessin11-6.jpg?1685094265",
        "hash": "3ef0b8b8f8db110417e30189af31d8749c90a99e021d95150d7fa3938d5ef59b"
      },
      {
        "url": "https://images.adsttc.com/media/images/6470/7f63/42f1/086a/da10/d286/large_jpg/lessin26-without-text-12.jpg?1685094292",
        "hash": "a8fd7cdd6d13a12a4f5dfbe6dccf37653ca5646648fc0d29995457b204d3eb66"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "45bcd625-21b8-47c6-9038-9838209360a3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/06049e716c5754c310d570da51890fdcl-m1382526056rd-w2000_h2000.jpg",
            "hash": "eb126c50f2a2c6fd134f9f346484dc01ef9980e2925996cc4543a438c63a3783"
          }
        ],
        "text": ""
      },
      {
        "id": "d07f8467-248c-4eb1-b041-34d467da992e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/72ccc4e9e32c02783f03e82f2e471e44l-b74560783rd-w2000_h2000.jpg",
            "hash": "0a32bd6f892a0eac9b7775885b511fb514e23c6a87c85cc45c1ccda0ca4eab16"
          }
        ],
        "text": ""
      },
      {
        "id": "5e63495e-901e-4b43-bf3a-08aaa6abd10c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6438/8b3a/4d5c/4601/7978/1c4c/large_jpg/the-jj-mack-building-ground-floor-plan-3.jpg?1681427281",
            "hash": "210a5e17af441ce37b8568baebe70c63ddb53298190f0ed9d08bdecc4e7e0fef"
          }
        ],
        "text": ""
      },
      {
        "id": "53fc402d-31b9-445e-ae85-1ed03d31f01c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/90fd0b1ed4808b0e579b4a4b04e2b16fl-m3114635043rd-w2000_h2000.jpg",
            "hash": "8d30761cba2f38a4cc0b4b9db23782bd98aa16c024b322b3e1c59bf9bf42ea7c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "45bcd625-21b8-47c6-9038-9838209360a3",
    "id": "96caaf0f-e9bb-4988-b612-4e8392252c79",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/06049e716c5754c310d570da51890fdcl-m2238038953rd-w2000_h2000.jpg",
        "hash": "c423e2e2b71f03dd5dcdddf481b25100fd70182b163ea50ff4dcb3548e3bc3af"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "638cac12-1088-4b78-a93d-e5f52eaca20b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6136/936e/c5a0/d701/65e6/1493/large_jpg/typical-floor-plan.jpg?1630966642",
            "hash": "5a02048a17e074b62f0ac04b073504374a0dbdd8e89efb06e5f4e9186fbdac50"
          }
        ],
        "text": ""
      },
      {
        "id": "d331fe04-ba45-4b38-8b73-02f37553a522",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/673e/5ab4/b059/7e01/8777/cf35/large_jpg/planta-primer-piso-alvear-byn-2.jpg?1732139744",
            "hash": "9fe4e016e1f8f6e1e7e913064bbe18d729a89770e453fabd6a6edadf424cec2d"
          }
        ],
        "text": ""
      },
      {
        "id": "3c54934c-600d-48be-b02b-76e82252e1f0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/667e/ca0a/f15c/cd32/b37c/593d/large_jpg/second-floor-plan-3.jpg?1719585298",
            "hash": "94709122827ef609cb31d013f627286f45e2fac520e5f16d224eec564418e025"
          }
        ],
        "text": ""
      },
      {
        "id": "11b51194-150b-408a-9cb5-fb557d38446c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/673e/5ab4/b059/7e01/8777/cf34/large_jpg/planta-general-alvear-byn-1.jpg?1732139744",
            "hash": "9413850e500f0f610bc50f716df78608730456a720a324bb0f6ac58b61c35693"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "638cac12-1088-4b78-a93d-e5f52eaca20b",
    "id": "1ded3be9-07a0-4dba-8805-34632187034f",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6136/936f/af01/a701/64c0/0600/large_jpg/elevations.jpg?1630966643",
        "hash": "1a6814bf99acfa91def4f81db0980a90772c815eda9fa00349cad6ad0ce2c7b8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "fd20b2b1-04ff-4089-a215-b0da72f5b37d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6875/787c/df5c/7809/c31f/5d0e/large_jpg/03-shou-ceng-ping-mian-tu-3.jpg?1752529046",
            "hash": "dadb06dec7bf5e1184abfada5761417cd33f201d91129bf5c67941a8824464a7"
          }
        ],
        "text": ""
      },
      {
        "id": "688b0e13-c4b4-4212-b611-86bc87bf53c6",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/09/plans-cplus-architects-mothers-house-china_dezeen_2364_col_3.jpg",
            "hash": "7acf91d29a59eddd5b45d7fcb7492c5b6b8818487d3c0ae25a648c5a04f41dc2"
          }
        ],
        "text": ""
      },
      {
        "id": "188952d2-06ef-4f8b-b5ca-cb3ab4f95e5e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d8/012c/d898/3c4d/de21/8caa/large_jpg/04-r-plus-j-house-plan-4.jpg?1708654903",
            "hash": "d2ba01f26f790d9b1eb2011619bbfbe0a018b3f5cdc72852c6d8fc7d3c9f8832"
          }
        ],
        "text": ""
      },
      {
        "id": "5eecedab-2021-4851-b0c3-6a4209661ae6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6296/2352/4095/6c01/6753/235b/large_jpg/4bcg-05-proposed-gf-1.jpg?1654006642",
            "hash": "1deebe807d66d4339c80dec9c292d7743b8dccf55774fe49755bdc48ad00a8c2"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fd20b2b1-04ff-4089-a215-b0da72f5b37d",
    "id": "c74d93c8-f7b6-4d13-9ff8-2b8ebe85a682",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6875/787c/9445/0139/3e25/b316/large_jpg/02-pou-tou-shi-2.jpg?1752529076",
        "hash": "ef39808ff8cf9716ed114a271588ad2b009778224553e4142cd27bceca40423d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "49780e1f-0609-4b5c-aa97-b4ae9b9005fd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60a4/1fd8/f91c/8110/5a00/003b/large_jpg/A_03_PLANTA_SEGUNDO_PISO.jpg?1621368759",
            "hash": "821753a6e73a3df35af417fca225ce7b388fa188713c3c38e5286cafc71160f8"
          }
        ],
        "text": ""
      },
      {
        "id": "63cb6857-f41c-4765-b109-1828906b9b93",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/lower-level-casa-jacaranda-estudio-galera-argentina-buenos-aires-architecture-drawings_dezeen_2364_col_0.jpg",
            "hash": "fd0159ae4bf232bb50064311392090672582111a45db5d7fb172ca844e0c996b"
          }
        ],
        "text": ""
      },
      {
        "id": "349ad804-28f3-48ee-95f2-75abda95d8e3",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/garage-casa-jacaranda-estudio-galera-argentina-buenos-aires-architecture-drawings_dezeen_2364_col_8.jpg",
            "hash": "14ed39164c2bcd2151149f99e4e09340bf53efd18aa07232e511e2e3f8875b9e"
          }
        ],
        "text": ""
      },
      {
        "id": "e59ad577-5424-4d3e-bbd9-28b845b51e32",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/07/top-floor-casa-jacaranda-estudio-galera-argentina-buenos-aires-architecture-drawings_dezeen_2364_col_1.jpg",
            "hash": "d30ee4a0dd62c221695638077e281415ee1e3b966f66da21c4cb5fba79dcb669"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "49780e1f-0609-4b5c-aa97-b4ae9b9005fd",
    "id": "b3a41bb0-748f-4255-8ca7-06ae8130d193",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60a4/2030/f91c/8110/5a00/003e/large_jpg/A_05_ELEVACIONES.jpg?1621368845",
        "hash": "c7ff88e84cc1749949c801dd0a38458ee665c6ab61d710d215957010272306ab"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "10084d78-f08e-4627-8124-fb81f0e4b638",
        "images": [
          {
            "url": "https://ap.rdcpix.com/057a99e0f85b2acf76a619686a02c624l-m1975987336rd-w2000_h2000.jpg",
            "hash": "80d9dd5ce06aa86db3a4735abb7e1a49ee1d1bb74441c36d7488bd8072331e3a"
          }
        ],
        "text": ""
      },
      {
        "id": "28dcc8eb-0c44-4685-9275-9e7898f1fd70",
        "images": [
          {
            "url": "https://ap.rdcpix.com/fb3e1178fe357e12053d3cbef2b939d9l-m3376310452rd-w2000_h2000.jpg",
            "hash": "6110881ab59b6365dec8d19caa8591390a3e78ddaf0936f12b4958e98376837e"
          }
        ],
        "text": ""
      },
      {
        "id": "d1fb6bde-c849-473b-9460-d5dd07aad928",
        "images": [
          {
            "url": "https://ap.rdcpix.com/29edcb846db5c59680cf87a025d1f1e7l-m1164460431rd-w2000_h2000.jpg",
            "hash": "1c3862de93237fdcd940f35ee8ac8c3d4c56c2fbfbeeb0346d179e11e94112e6"
          }
        ],
        "text": ""
      },
      {
        "id": "ffd671db-e9dd-4c09-9580-a3b284d6f1ad",
        "images": [
          {
            "url": "https://ap.rdcpix.com/029f61d5ff30519d69b6d076511286cal-b324958742rd-w2000_h2000.jpg",
            "hash": "28f02bf4c6acc1ba067dd54605e8650c6d85b7d2bf2d172c29094254a35db5f6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "10084d78-f08e-4627-8124-fb81f0e4b638",
    "id": "14bc0b0c-ba31-49c5-8cd6-d9a2d0d3a97c",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/057a99e0f85b2acf76a619686a02c624l-m1633278677rd-w2000_h2000.jpg",
        "hash": "2811b19422eeed0d4d6cee565da7f30e086a1a449c9c65dfa4abf579fca4341b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e963e430-9cbf-4bc6-954f-5fa0ac272634",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/03/dezeen_Linienstr.-23-by-BCO-Architekten_12.gif",
            "hash": "6222d060b541470ed8cba395dc84e1ccd3067a2617610db6d897e6c126e50817"
          }
        ],
        "text": ""
      },
      {
        "id": "615583ea-e518-4158-82a4-42a0fb0806b7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/10/Dulwich-Residence-by-_naturehumaine_dezeen_1.gif",
            "hash": "64a44a3bef28b0a83e5ba0897089352b22e9b14fd65da8b3339944d4cf65493f"
          }
        ],
        "text": ""
      },
      {
        "id": "f1f58b37-a1fb-4199-9254-4f08745c150b",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/03/Lorne-Hill-House-by-Will-Harkness-Architecture_dezeen_2.gif",
            "hash": "60041a42d0ba3f1fad09e23a65bf225784d407fb0397094b6a1a43332ffefd91"
          }
        ],
        "text": ""
      },
      {
        "id": "1e2d914b-51b3-4c6e-ae64-0185e4282cb7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/09/dezeen_SH-House-by-BaksvanWengerden_10.gif",
            "hash": "f51ec10f6e5fb75bdcc901460d274acf4d8d0d1039a8f1e184bd89a613cde99c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e963e430-9cbf-4bc6-954f-5fa0ac272634",
    "id": "21ed5c62-b265-4059-ab5b-03016fc8dff0",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2012/03/dezeen_Linienstr.-23-by-BCO-Architekten_17.gif",
        "hash": "71787bfb02a474100845bbe82bc3bcdcce3749748af10254e3dc5eed662d2765"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0c1392fb-62d9-4747-911d-f424e6a8e3ad",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62eb/bb10/54c3/bc47/dd9b/a0c4/large_jpg/04-plan4-33.jpg?1659616038",
            "hash": "341dce539fe3f7e02cb8e4c927dd53f4e585da6e26a6cb6dc51e6cbb622cccf4"
          }
        ],
        "text": ""
      },
      {
        "id": "8cfed367-cb1a-4ac1-8630-edf6da85cf5a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6477/1c34/3d39/be4b/0833/a95e/large_jpg/06-plan-6.jpg?1685527642",
            "hash": "476de4ed5cc3240f882dbdeb72b430dfde8ca64aba05086de586b5785b467abb"
          }
        ],
        "text": ""
      },
      {
        "id": "2a82268a-fc85-4b5f-bdd5-8019327959bd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6230/a6a9/bf5d/eb3a/9087/77f5/large_jpg/03-plans.jpg?1647355601",
            "hash": "3141160f6bb12d42e4f1415f6837afeb166736bc7187f614e72d4da4f67e60c9"
          }
        ],
        "text": ""
      },
      {
        "id": "b8b2de3d-e2d4-4f9a-914e-ff32a4270888",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6361/4f5a/bd13/2540/d067/f945/large_jpg/dpz-layout-new-1.jpg?1667321706",
            "hash": "7fe8b2a41740eb4ffd09c3496d5127d23474e337cc20d088fd7c33d5fba583ca"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0c1392fb-62d9-4747-911d-f424e6a8e3ad",
    "id": "9bd2f2a9-d975-499d-87d2-1efb490ddd70",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62eb/bb11/54c3/bc47/dd9b/a0c5/large_jpg/06-elevation-35.jpg?1659616050",
        "hash": "8407f146e415cf4a714ae7ab5d86137af5a3e05395bea1f42a0121ea10e0295d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "e1dde77a-c5e0-4f43-bc9c-035d75149c78",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63ea/2d19/2b86/6c01/711f/25a8/large_jpg/c-l-014-tigermandiri-5th-floor-plan-2.jpg?1676291366",
            "hash": "0df1cfcbbafe2595c246a244d2e0e682dccc73ed85758c69666a52a0e9c6c85c"
          }
        ],
        "text": ""
      },
      {
        "id": "42528581-5985-4e1b-83cd-d7fa4b7e84a1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6260/2fc5/640d/8b01/65fd/4ccc/large_jpg/3lhd-278-campus-infobip-floorplan-1st-floor.jpg?1650470883",
            "hash": "216b7d814929a61d8a4ed3389074b0932f971a1ba8c183abca45894c9a03e1dd"
          }
        ],
        "text": ""
      },
      {
        "id": "7863dd95-b077-4325-aa33-77a17ac3e85c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/657b/126a/96f8/0c05/8054/4167/large_jpg/01-1f-plan-2.jpg?1702564497",
            "hash": "70c8e79b5ea0aa57746b57eebbfa23ecdf091a2d2ead26f696856ebe949f3659"
          }
        ],
        "text": ""
      },
      {
        "id": "5b82ccb2-42a4-4f41-a234-cdcb4eef1d08",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64d2/a594/7647/c46f/a9b1/b0e1/large_jpg/l17-7.jpg?1691526628",
            "hash": "fe28dc5a2664034ba83ae8b0ea5dc839c5b6c694f9c6036bdddeebba1e74f72d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e1dde77a-c5e0-4f43-bc9c-035d75149c78",
    "id": "8c78818e-a447-46d9-8975-bdb03065e8d5",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/63ea/2d18/2b86/6c01/711f/25a5/large_jpg/c-l-014-tigermandiri-west-elevation-10.jpg?1676291414",
        "hash": "a8716fb5fbf421e0749c9b51c4970ebad09c51ebae6f86e84c41c60102020563"
      },
      {
        "url": "https://images.adsttc.com/media/images/63ea/2d18/2b86/6c01/711f/25a6/large_jpg/c-l-014-tigermandiri-north-elevation-7.jpg?1676291423",
        "hash": "955eccd38b5114250935272d0a7bd256723778fa88f5feb130c5d9fe9990a75b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c3bf27e6-4c0e-44ea-b374-e2c0232c432e",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bf1c1e688c74a9181d35e2b11736de0cl-m4170312883rd-w2000_h2000.jpg",
            "hash": "7593caeff66c729c66a1ecf5d1697b02bf3cf05ddab797731b6ccd47222b05dc"
          }
        ],
        "text": ""
      },
      {
        "id": "d6845c53-36e6-4c9b-88a6-f07af9a2a585",
        "images": [
          {
            "url": "https://ap.rdcpix.com/ed67c896fcf5cffe8bdf1dcd2b0333ael-m2384574553rd-w2000_h2000.jpg",
            "hash": "ea2b1617fcd73c8e14e2d6e734ee7979f527d037459e32326a9b470655f2ec88"
          }
        ],
        "text": ""
      },
      {
        "id": "bd03381f-b35e-4168-ad55-081ca07cac98",
        "images": [
          {
            "url": "https://ap.rdcpix.com/95f2a263b8853ee680d3085cb31d7ca6l-m1132381806rd-w2000_h2000.jpg",
            "hash": "901e13f9e8cdb857392b55e10c76127ed172fe9bbaf8299b0bcc1668f3e7b931"
          }
        ],
        "text": ""
      },
      {
        "id": "13a98fdc-4ec9-4014-94c0-708d529cbe95",
        "images": [
          {
            "url": "https://ap.rdcpix.com/efa41e581c25fde7f3fa0b6ca8dfe9a7l-m2349525805rd-w2000_h2000.jpg",
            "hash": "fe2643d7b284c3b6c3796a24bf566625a2fceae8ee3dbbfd5674f85268bfe77a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c3bf27e6-4c0e-44ea-b374-e2c0232c432e",
    "id": "cffb7b27-d9f7-433b-96f6-bfb94819c8ff",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/bf1c1e688c74a9181d35e2b11736de0cl-m3757892408rd-w2000_h2000.jpg",
        "hash": "e83d4d22856daeacec0038785401f543cf531312403c0a0e728e0ee975524f05"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2826f3cc-4a9b-4c1a-9f27-670dd703a877",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60b9/95bc/d898/a001/6492/6e1c/large_jpg/2-casa-mao-planta-alta.jpg?1622775252",
            "hash": "7b18deedebc46f38a6b513b7adfc3b73dc92c2a9738215aa920bba6e3f8194ac"
          }
        ],
        "text": ""
      },
      {
        "id": "e4ee4e1e-a31f-403a-bd14-a23bd9c00d5e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61b8/c1e9/1385/fc46/45bd/0829/large_jpg/hdr-handrawn-floorplan.jpg?1639498332",
            "hash": "77e4f1909b3eeb3e3d8ef284c5f047caf28fb96a1583165b3b0e6dcf5b7bc824"
          }
        ],
        "text": ""
      },
      {
        "id": "6d522f1d-ccfc-4b56-9b75-449aff5b8c7c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/12/high-desert-retreat-aidlin-darling-design-plans_dezeen_2364_col_2.jpg",
            "hash": "355c6af536dfea242f478b8395d3e33df9610c45e6ab1643b463d183127929df"
          }
        ],
        "text": ""
      },
      {
        "id": "8dc1fcc0-0ab8-488b-b5d5-df03eed2e31a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/07/lg-residence-california-aidlin-darling-design-drawings_dezeen_2364_col_2.jpg",
            "hash": "3b5dbbae32619fa0e3ef4ae70960056b7b46338c894cd0b2a996e421cbf41204"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2826f3cc-4a9b-4c1a-9f27-670dd703a877",
    "id": "c5e1fb41-bcfc-4f5e-990e-dcf997bafa84",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60b9/95fb/d898/a001/6492/6e1f/large_jpg/3-casa-mao-alzado-frontal.jpg?1622775471",
        "hash": "bc25bb642982992d582ae5c0b247c08a8ca3d244b43a0d6f940ef77732bf7277"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b9/95fa/d898/a001/6492/6e1e/large_jpg/4-casa-mao-alzado-lateral-este.jpg?1622775470",
        "hash": "e760a060407dd68a98afc93cab28482e0cb4aac56b2e1615e89df18c077e3270"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b9/95fa/ae1c/b239/a254/20ac/large_jpg/7-seccion-a.jpg?1622775464",
        "hash": "cc416b22655ecd15709210a9c288f5783866b4b6b546aabb22e8da891ff60db8"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b9/95fc/d898/a001/6492/6e20/large_jpg/6-casa-mao-alzado-lateral-oeste.jpg?1622775470",
        "hash": "7350f016635a89b24f5e299787a77143e12149e279cb2ff4df46e6d5ae4d6189"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2afdd08a-7cb0-4967-85c8-7209cc72e1f5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/03/windermere-jetty-museum-carmody-groarke-architecture-cultural-england-uk_dezeen_2364_plan.jpg",
            "hash": "0bff0fe66df914a12ab70cbbc0896fb7c7b9dc43bd3af4245e172eadf52c30bc"
          }
        ],
        "text": ""
      },
      {
        "id": "798552a8-9b9f-4731-ade2-50e4f4c9dcc7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/03/apus-house-aguilo-pedraza-architecture-southern-chile_dezeen_2364_floor-plan.jpg",
            "hash": "adae86f0adc26163ac4c035c37a0e89f9d694c200947e58237b5701b7ff0d31c"
          }
        ],
        "text": ""
      },
      {
        "id": "b24f8def-7433-466d-b170-3d10817df6ea",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/651b/f990/8c25/a34e/e6a6/5162/large_jpg/mount-sharp-residence-by-matt-fajkus-architecture-plan-grayscale-4.jpg?1696332199",
            "hash": "49aa32c8645db6340a9534c049bbcffaa51f0bd89c964752c30d6bab0f928438"
          }
        ],
        "text": ""
      },
      {
        "id": "a92b0a83-244d-484d-afd1-6d0c218c27f0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65ea/9369/855b/f264/9e6f/82d1/large_jpg/p-baja-3.jpg?1709871998",
            "hash": "bb132989f3df73a107af06355530fdfeffd681974b4f24985176251e35b2bb79"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2afdd08a-7cb0-4967-85c8-7209cc72e1f5",
    "id": "bb2d08dc-8424-47f7-80ab-d59c7cd1babf",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2019/03/windermere-jetty-museum-carmody-groarke-architecture-cultural-england-uk_dezeen_2364_section2.jpg",
        "hash": "6dff682fb79f73e74505c396066d5a0c8f1077402679a1eee9b3faa017fab99c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cb8a616d-2b0c-4a8d-8487-d067889d60a3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67c9/f358/f3a3/6501/8753/e602/large_jpg/layout-casa-faria-3.jpg?1741288286",
            "hash": "c92c2f187485d4d0dfd184b3c78d2e3a4e86e36bd7bf6a87020c187065cf032c"
          }
        ],
        "text": ""
      },
      {
        "id": "5d42de71-a433-4507-b16b-92d2c2c1c7e7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/10/wowowa-pony-residential-architecture-melbourne_dezeen_2364_col_0.jpg",
            "hash": "da01cb668dd25ef6f1415190f4900d3fbaa87cf2f265e7176e3be431917791b6"
          }
        ],
        "text": ""
      },
      {
        "id": "802c9c5d-0291-4538-9ac1-85b6121842e4",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/03/tumble-creek-cabin-steel-beams-overhanging-roof-washington-state-retreat-residential-architecture-countryside-coates-design_dezeen_2364_col_25.jpg",
            "hash": "09f8226a6f82b8ab6ca4385e50659f4491b04dc0f3b852d50c8994b0790aeefc"
          }
        ],
        "text": ""
      },
      {
        "id": "0bdc97ed-7342-4704-b8b7-4adf3ccc7a7d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62f1/58f6/64d3/3f01/7090/556a/large_jpg/210331-plans-01-17.jpg?1659984142",
            "hash": "cd94abf9670a1d7f46548ec31093da410f937a8456051ae6d1d61ca7e9b4d1fa"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cb8a616d-2b0c-4a8d-8487-d067889d60a3",
    "id": "5eb5948f-3250-43a7-9144-4c203e9b17b0",
    "question": "Choose the plan drawing that corresponds to the same building as this/these elevation/s.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67c9/f367/eacb/0e01/8713/0ae5/large_jpg/facahada-posterior-2-3.jpg?1741288315",
        "hash": "2bafdd045e32f62d42dee488cf7596cbb86688e645f15f0ed0968691ffa0b48c"
      },
      {
        "url": "https://images.adsttc.com/media/images/67c9/f369/eacb/0e01/8713/0ae6/large_jpg/fachada-posterior-6.jpg?1741288305",
        "hash": "96cbb1042af811e7604643b034982f2adb5162685e82b6976dba9b335a2d19b1"
      },
      {
        "url": "https://images.adsttc.com/media/images/67c9/f367/cde4/7901/8782/381e/large_jpg/fachada-frontal-lat-esquerda-5.jpg?1741288309",
        "hash": "3edf2132759b864f9aedb9727df97782d6009a2f3a4fb3473f8a73e1abfa7a14"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "bfd6984a-1a4a-4ffa-a125-03993ca796c2",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/03/sarpanch-house-neogenesis-studi0261-india-architecture_dezeen_2364_plan-1.jpg",
            "hash": "7f03a08e907907f84a7eef194a1207a90002ba6341e8096282c832146364835c"
          }
        ],
        "text": ""
      },
      {
        "id": "7d75837b-1ab6-4fc9-b925-eaf06832e792",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63c8/0acb/7643/4a7b/7925/57c3/large_jpg/north-elevation-2.jpg?1674054771",
            "hash": "7d1415853e9755d9aae9b32abe511092fa5b00bb3412cfdddeca144cb836d4fc"
          }
        ],
        "text": ""
      },
      {
        "id": "173d5cda-72dd-43b5-b2df-0a28c49e9d0a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/03/sarpanch-house-neogenesis-studi0261-india-architecture_dezeen_2364_plan-5.jpg",
            "hash": "0ad5637eb8bca92aa377af9c805da694d862f3861023f1e24a94e1ae307cc5e7"
          }
        ],
        "text": ""
      },
      {
        "id": "2a8e0418-d48f-40f7-b20a-9e2b47a81b48",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/03/sarpanch-house-neogenesis-studi0261-india-architecture_dezeen_2364_col_19.jpg",
            "hash": "f73c7e80df93baecafca1fa0c815232fd2208915681539587df778c71da311b9"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7d75837b-1ab6-4fc9-b925-eaf06832e792",
    "id": "a0358b91-3217-4e73-bf2b-af185c85bc3e",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "ea8325d3-67f8-4fcc-8474-929dfeed1478",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/02/casa-duraznos-by-v-taller_dezeen_2364_col_4.jpg",
            "hash": "cca51df062d8f30db29af7f7e859824d20e340191194bd3ab73063fa781036c7"
          }
        ],
        "text": ""
      },
      {
        "id": "87736cc2-d76c-4deb-9c35-30a3689f9af6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/640a/83bd/5319/e159/b5cf/0073/large_jpg/a1-1.jpg?1678410750",
            "hash": "96199d7748908afaf0b685a91706b93f36bbb9f1b97be136b7232ed9c9ab8ced"
          }
        ],
        "text": ""
      },
      {
        "id": "606de7c4-b1b1-4df2-98f5-62960de2e6da",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/640a/83be/5319/e159/b5cf/0075/large_jpg/sb-6.jpg?1678410853",
            "hash": "7f8d1f4ab1bc107f3de5602638b72673c19073358841c0979f007b859647bbbd"
          }
        ],
        "text": ""
      },
      {
        "id": "ef0a7c81-395b-42e0-a488-8075107eb7e9",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/640a/83c0/5319/e159/b5cf/0076/large_jpg/chalet-mira-sierra-oblicuo_10.jpg?1678410815",
            "hash": "9d1f75d274ab54f5d08d65806832e83f03d5f1adae7c81628240700a58bcdbe1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ea8325d3-67f8-4fcc-8474-929dfeed1478",
    "id": "dc830963-a3dd-4eb4-9093-3ff98d4dca45",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "7680c276-b27a-4767-9b9d-b3ca7e172e20",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6426/e14f/079b/b22f/4c28/051b/large_jpg/t-and-v-house-engberga-p0-13.jpg?1680269660",
            "hash": "69b89f7b09833c349ce7ec9388a5041cd27256c866c3da9530a2cd1f0b217654"
          }
        ],
        "text": ""
      },
      {
        "id": "6f86d80b-226c-4f9e-a0de-c868b990f96e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6891/ffe7/9a2f/b601/7e5e/8d29/large_jpg/austin-maynard-architects-hotham-drawings-compiled-page-7-5.jpg?1754398714",
            "hash": "f6c62176ceeee956226b0e00c73555f7c47236c26f106e85c18a60bf4218e2cd"
          }
        ],
        "text": ""
      },
      {
        "id": "1911b58a-2cc3-4969-b3e4-9f4591acbfa2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6426/e14f/079b/b201/6f00/78fd/large_jpg/t-and-v-house-engberga-s1-16.jpg?1680269667",
            "hash": "e21959686da78276144fae6f8453bcb81e99aeade6423c082591502e3c9280f9"
          }
        ],
        "text": ""
      },
      {
        "id": "08b51797-2c53-4bb5-a904-c2cf070fe890",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6426/e0fb/079b/b201/6f00/78f5/large_jpg/house-engberga-tham-and-videgard-arkitekter_6.jpg?1680269628",
            "hash": "be4e6f1ea2c4f18e32558079c65dc018a392a398d86c532a6bb379bc77c25342"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6f86d80b-226c-4f9e-a0de-c868b990f96e",
    "id": "d96653c3-3631-4388-a240-4ef464ef00c4",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "6cdb6bfc-b2a1-4228-8589-cf869628fff6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6765/96b3/40f1/5700/0198/90a1/large_jpg/03-FIRST_FLOOR_PLAN.jpg?1734711069",
            "hash": "a463b722d8d106f58b1b8b16f880704e0c304204f9ad31803bfdccd547ed4ddd"
          }
        ],
        "text": ""
      },
      {
        "id": "54ce7704-e1c4-4cd8-994a-d1cdd2dcb14c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6765/96b4/40f1/5700/0198/90a6/large_jpg/08-EAST_ELEVATION.jpg?1734711230",
            "hash": "439930d6a6aadb9340ef65b5d100ff504dbc3674b40db856dcd5a81970f9df7e"
          }
        ],
        "text": ""
      },
      {
        "id": "94ff7013-293d-4f1d-bbeb-ffaf350de156",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6711/8206/3dfd/b46d/4a50/0699/large_jpg/2-secciones-cgs-2.jpg?1729201043",
            "hash": "e7b3d1f19e90dffcfff82e3b0c2fb8e3cffd9dab5aa884c3fd1f7739e8ef5860"
          }
        ],
        "text": ""
      },
      {
        "id": "f07cc1a3-6ae3-4597-ab78-dc67b7f11c00",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6765/96ae/40f1/5700/0198/9090/large_jpg/Reddy_s_House-17.jpg?1734711042",
            "hash": "c044fdb7be8ccfc48d5ed9cc0f217af235e70569905626289b07388e5910ab03"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "94ff7013-293d-4f1d-bbeb-ffaf350de156",
    "id": "de2de573-b7c8-4cc3-bbbe-2c03baf968ee",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "04df9023-f881-4558-be82-b0af2384ad80",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67e4/bc57/8da1/ef5e/183c/582b/large_jpg/ilovepdf-merged-10-page-0006-6.jpg?1743043708",
            "hash": "ec1879a604fa4c2b5ca13c6fffa385bb4261823fba153afec9cf9506424d6ca6"
          }
        ],
        "text": ""
      },
      {
        "id": "a33691d2-5b80-4d18-b045-fc5a77bf43ec",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6335/86c8/7120/027b/5002/fc4d/large_jpg/ee261948-d6bc-49e8-9e47-2f827c424079-south-east-elev-8.jpg?1664452347",
            "hash": "cf340a90c82af5851960b3f2e9b30d900403afaff7fb084e50addba29dfd0ded"
          }
        ],
        "text": ""
      },
      {
        "id": "63c53c5c-edec-4376-b168-a04f16201a13",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6335/86c8/4dba/6e44/26c9/51cc/large_jpg/757399b0-14d8-4ae4-9a87-c698f12b5500-process-6.jpg?1664452350",
            "hash": "f7e458d8bb7f27f1dbbfb03f07c969bcb8df5adabd13a0d971059ca6258706cf"
          }
        ],
        "text": ""
      },
      {
        "id": "7ade8911-db0d-4ef6-87a4-5a55bf78086c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6335/8691/7120/0247/6a38/ea5f/large_jpg/the-seat-house-atlas-architects-inc_8.jpg?1664452294",
            "hash": "86f3fa00e1b86637e2b5cac9e3baf0bfcefc2c8ec1eb9d9d7e483becfd46a697"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "04df9023-f881-4558-be82-b0af2384ad80",
    "id": "dec17571-5efd-486f-bbfd-2828ae7fec37",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "6e7c2256-bc02-4b01-bfc3-818419614851",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/666b/241d/03ec/3732/c9d5/c027/large_jpg/2119-mmaa-a1002-l01-presskit-page-0001-3.jpg?1718297646",
            "hash": "7a5e00ec9e2b1cdf6fc64150b9f1a822d8e99d17f56589de431d660a1f4b4c32"
          }
        ],
        "text": ""
      },
      {
        "id": "ec2b1475-f654-4993-b92b-8e03a7f30635",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/666b/2425/03ec/3732/c9d5/c030/large_jpg/2119-01-1.jpg?1718297657",
            "hash": "a10a637599d4953154d21b5614714c0585cc63d2be02d3a352f69f5123b23a46"
          }
        ],
        "text": ""
      },
      {
        "id": "a8ea84f5-e352-4c4c-9ecc-3a857a76b2e8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/09/field-house-wendell-burnette-architects-residential-zinc-galvanised-metal-skin-wisconsin-usa_dezeen_first-floor-plan.gif",
            "hash": "d80e6f330b936987512f45eea6b8123a61bf00b2e91818b7263c999818e97ac2"
          }
        ],
        "text": ""
      },
      {
        "id": "07c04523-1a6a-47a6-b605-d27f5fc63a79",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/666b/241f/03ec/3732/c9d5/c029/large_jpg/casa-sofia-mario-martins-atelier_1.jpg?1718297656",
            "hash": "a21dcdd4cc5215b2c605d530e8a099764c496b6317078c0b6a6825564e70b92f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a8ea84f5-e352-4c4c-9ecc-3a857a76b2e8",
    "id": "301fc9cb-e644-47b1-9505-533c7aa79001",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "b16481b8-1d98-4a08-b57f-8eb513f08db8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6613/e9a6/ce8b/1204/eda2/7331/large_jpg/3f-plan-2.jpg?1712581040",
            "hash": "b6792ef4de670ff0490f49ead71cdec59b74d9750291f4ffa0319a29465d963c"
          }
        ],
        "text": ""
      },
      {
        "id": "5460f734-52ca-4dbe-809b-7211b910e42a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65b3/014d/11de/486e/e953/51e2/large_jpg/front-elevation-3.jpg?1706230110",
            "hash": "872dce84cb5c3f90a8ae4143fa4bf2da1b965b4e0c66aa7c77f9f6a2f7f7895d"
          }
        ],
        "text": ""
      },
      {
        "id": "a709e4bf-3629-4a2f-9c78-ceba7150ec9b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6613/e9a6/ce8b/1204/eda2/7332/large_jpg/section-3.jpg?1712581045",
            "hash": "6198dd013d2c445b97452b87c1fa76578fed7b85ca4e718e8ecb2bfd92c0ae45"
          }
        ],
        "text": ""
      },
      {
        "id": "46067447-2883-486e-8ceb-72fe2cbfcde3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6613/e9ef/ce8b/1204/eda2/7339/large_jpg/coffea-shed-columbia-circle-store-kooo-architects_2.jpg?1712581120",
            "hash": "1e229c29665d308b276df682273a2f7218f13b31924fe93f50530f4e606444c1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5460f734-52ca-4dbe-809b-7211b910e42a",
    "id": "014fef9d-a87e-47ae-90a9-90560e63891e",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "997409bb-a8ed-447e-95dc-77576ab2aa30",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d8/c6ad/d898/3c20/5b2d/5880/large_jpg/sunny-side-up-plan-17.jpg?1708705470",
            "hash": "884ffbdac3049ed17d23e923ebe30b0c822f19139e04955a49c783266602f60c"
          }
        ],
        "text": ""
      },
      {
        "id": "bec006d0-95c4-42fe-af6e-a9aa361a153c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d8/c6ad/95e7/e105/6e92/f140/large_jpg/sunny-side-up-elevation-16.jpg?1708705462",
            "hash": "640e181e615b3830fa26c5003ecd21c08a113a25f2646806eae01c42686c2160"
          }
        ],
        "text": ""
      },
      {
        "id": "c99a8a68-0068-47d2-8fcb-194cb2d4f049",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/665f/c020/3265/2807/3348/fe19/large_jpg/ctaq-pb-archdaily-11-elevacao-noroeste-11.jpg?1717551150",
            "hash": "4b96ebfca995e0ca55f2dd940b0502273fd1717456b2dc5e29eb36ce5f46927e"
          }
        ],
        "text": ""
      },
      {
        "id": "cc99bf4f-25d3-4292-95c3-864d2573f6f0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d8/c627/d898/3c20/5b2d/5874/large_jpg/sunny-side-up-extension-thiss-studio_4.jpg?1708705332",
            "hash": "a82fc99c444c053caa414e6e02322731e31d851267df575021ba3b250e41cf24"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c99a8a68-0068-47d2-8fcb-194cb2d4f049",
    "id": "9b6ab897-d26c-49e0-ac25-26698fab5bd1",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "fc140496-d9c7-4e21-adb2-d3be5b753470",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cc/a455/5373/1401/64c5/06c8/large_jpg/00-estado-anterior.jpg?1624024170",
            "hash": "b423095a9bacfc47544dba84a66de72c6088d33fbee6cf82f1bce5631ce369dd"
          }
        ],
        "text": ""
      },
      {
        "id": "6a99e4ae-b394-41d2-8da9-a976dce8813a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62e8/cfb7/95a5/514b/f4d2/b19e/large_jpg/elev-2-2.jpg?1659424740",
            "hash": "6224a6da4e09f70ee6b59d05fb85532f2159b73b53336d7990bc8cf2fb4abdbf"
          }
        ],
        "text": ""
      },
      {
        "id": "15261b64-4e43-47bc-b919-f29d4de1eeff",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cc/a464/5373/1401/64c5/06ca/large_jpg/03-secciones.jpg?1624024190",
            "hash": "2a73a6f5a0f080639cd768168d1aa105480ac81c66970f209d279ab8f0aedb82"
          }
        ],
        "text": ""
      },
      {
        "id": "51f15c8d-60ff-4409-a9a0-fe1027452f8e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cc/a51a/5373/1401/64c5/06df/large_jpg/10-casa-para-jorgelina-atelier-atlantico-revisita-c-federico-cairoli.jpg?1624024385",
            "hash": "f64f5a92525b7b811e0df2197f6e487072ed41f18a72a0056e5d1efe83ef45c6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6a99e4ae-b394-41d2-8da9-a976dce8813a",
    "id": "e8f38cc7-0e46-4519-958d-6fdb1676fca2",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "d700564f-5e25-4266-9a94-cc04833b0178",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/653a/b571/f96c/7632/7f25/1f88/large_jpg/01-oasi-house-ground-floor-0-2.jpg?1698346393",
            "hash": "c28b553e20cde41c6573f0efaedb41b8e260bb8c07c287388c4585b5955db736"
          }
        ],
        "text": ""
      },
      {
        "id": "1bd70b13-1fa4-4c68-86a0-81788880186c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/13a12f464ac84d9042ed9c448d5e87e2l-m1318072820rd-w2000_h2000.jpg",
            "hash": "d678ac42d52caed928228493469275f2ba02243b27bbffd4b31ab0d20a612aaf"
          }
        ],
        "text": ""
      },
      {
        "id": "5c0fa65c-4894-43e8-b448-1333c00e3a5e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/653a/b573/f96c/7632/7f25/1f8c/large_jpg/05-oasi-house-longitudinal-section-0-6.jpg?1698346388",
            "hash": "969545adb049e4ddeeb6aa1213c6824e3ae73b6177da6352e26c086a9727cf7e"
          }
        ],
        "text": ""
      },
      {
        "id": "befb82d8-1627-4ae6-8612-bc71972f9542",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/653a/b566/08e4/443e/7921/f674/large_jpg/casa-oasi-marba-artquitectura-plus-diseno-iluminacion-calida-lighting_1.jpg?1698346361",
            "hash": "301a276e7ac95b8fb37e07b95325a59ae7a2b2772398f49849b483c4e1821bc4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1bd70b13-1fa4-4c68-86a0-81788880186c",
    "id": "99adf59b-3603-42cf-9717-b98acf7899e7",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "2a37d8af-66ba-48ad-8133-e6d214d1b617",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6514/5d15/7316/3232/94dd/0faa/large_jpg/terreo-9.jpg?1695833489",
            "hash": "a6818056d10ed4bc5b7218406970c1d211c2cc4b8b05237f4d4b502d31c02aee"
          }
        ],
        "text": ""
      },
      {
        "id": "e28ebc92-31c6-40c1-a89a-2996a6567ea0",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/04/queens-park-house-rise-design-studio-architecture-residential-extensions-renovations-london-uk_dezeen_2364_section.jpg",
            "hash": "0a92860a8459547b62a733a9a7ccae46bfc10b2f71b2f1d6205bb4ffaf50f00b"
          }
        ],
        "text": ""
      },
      {
        "id": "66fac9e7-2de9-4e6f-9ceb-f37009475d54",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6514/5d13/0a1f/c520/7eca/4b0c/large_jpg/corte-aa-1.jpg?1695833479",
            "hash": "efce968c36f748b9c6c46c6f298694715c461dc41dd8f0b7d10e7a7fb61574ac"
          }
        ],
        "text": ""
      },
      {
        "id": "772740bf-5b7d-49d6-b891-228b918cfa0c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6514/5d10/0a1f/c520/7eca/4b0b/large_jpg/casa-guaxuma-angeleao_24.jpg?1695833455",
            "hash": "a968d4efcf4daa9d9a4d096b500d20b36a10929ef9cbbf9c713c1c1e76216b6e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "e28ebc92-31c6-40c1-a89a-2996a6567ea0",
    "id": "f7b92066-459e-4ad3-8520-c4fd172d8aac",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "04d94046-e5be-4d14-acf0-2f57b36e5401",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627e/b209/3e4b/3160/8d00/0002/large_jpg/neriage_térreo.jpg?1652470270",
            "hash": "81957dbcec00331497e6387c467f8b9ce0a240546417535add930202a8092d89"
          }
        ],
        "text": ""
      },
      {
        "id": "fbd7f5c0-9545-4884-a6f5-d326227a83ef",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6412/6601/747d/592c/42df/3dda/large_jpg/kjellandersjoberg-gjuteriet-concept-diagram-06-eng-3600x2324px-1.jpg?1678927406",
            "hash": "fa5909363d4dc4f221b074738517da6b531a2f7d392435a13c464cdd3d94788f"
          }
        ],
        "text": ""
      },
      {
        "id": "d629ac3f-5be0-44db-808b-76c8d827151a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627e/b1f8/3e4b/31c9/e500/0001/large_jpg/neriage_cobertura.jpg?1652470249",
            "hash": "29421d0386b4633e3679f87385dfd63fffd15d2a004de3a5bc1b1c0ee722cb44"
          }
        ],
        "text": ""
      },
      {
        "id": "e53bf87d-761d-4bb1-8848-b39904e45c99",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627e/b2ae/3e4b/3160/8d00/0003/large_jpg/FELCO_211111-2.jpg?1652470432",
            "hash": "e75a86fe30f76a9931964649a1f2a05ede260015f3fc1adea1a70c8fc920af26"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fbd7f5c0-9545-4884-a6f5-d326227a83ef",
    "id": "e04a977c-add9-49c2-bf74-ba5c83b76d9c",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "10ad0811-3651-4948-84e9-0ba33e823732",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67dc/8c0d/f559/c601/87f0/2e5e/large_jpg/first-floor-plan-1.jpg?1742507068",
            "hash": "145da73e7c1945d9ee08f2988c859be4801d06dcf305060daafb5a719d5ef4f3"
          }
        ],
        "text": ""
      },
      {
        "id": "f68fa675-bba9-492d-94d0-ced195530384",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67dc/8c0c/8da1/ef01/8749/348d/large_jpg/south-western-elevation-9.jpg?1742507046",
            "hash": "d8e2e26012142ef1b3e7b9364110e93c8b80634740ac85bea4eb7f5120f83cd7"
          }
        ],
        "text": ""
      },
      {
        "id": "2d131d4d-4c8e-47c6-a636-3c178a476cfd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/618d/8b43/9a95/7a01/645d/5f46/large_jpg/8.jpg?1636666191",
            "hash": "3578d7b4810c670060ba886eb3e86ca20001ad2398938683fdf33a8497f8f685"
          }
        ],
        "text": ""
      },
      {
        "id": "193875c2-a1aa-4367-86f8-fb9c444bee3e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67dc/8c8e/f559/c601/87f0/2e64/large_jpg/kalm-residence-two-five-five-architects_36.jpg?1742507161",
            "hash": "9ebb937ef746e8d558a12e2790d16c92d8c440eedc55df0f190eb85c839e85f7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2d131d4d-4c8e-47c6-a636-3c178a476cfd",
    "id": "09856e34-3066-40bb-8864-934b8d44a813",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "d14fe8dd-dda9-4ab0-8df6-b16b2a2aafe8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cb/3503/f91c/818a/3d00/0002/large_jpg/SCIE-the_ground_plan.jpg?1623930109",
            "hash": "bbe628994ffc79289077595440d122a3f37c7d60d418e187e43fd32380a9a8f8"
          }
        ],
        "text": ""
      },
      {
        "id": "3606abbf-cd5c-4c6e-b465-1674f214fa75",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/06/house-nico-and-hilde-atelier-vens-vanbelle-belgium-architecture-residential_dezeen_2364_col_section_aa.jpg",
            "hash": "be9b9d9cd34045516ad0156ee5acb25dfc25fe25ffcece2a902223d8ed0737ff"
          }
        ],
        "text": ""
      },
      {
        "id": "895ee63d-a81a-46d7-9934-f7153be4257a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cb/34e0/f91c/818a/3d00/0001/large_jpg/SCIE-north-south_section.jpg?1623930073",
            "hash": "11319a7bdcd6afab4c2832cb59862b51091bbd4e7ec661ace2e0bf1c9c8cd574"
          }
        ],
        "text": ""
      },
      {
        "id": "f5e4c6a9-c6c4-4615-947d-f22064eee238",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cc/1a4c/f91c/817e/6c00/0211/large_jpg/open-uri20210618-17762-1e9tqs1.jpg?1623988805",
            "hash": "15a860a9079431ef1e91e932344598fee5b893e0a93e36ea2a4377c856a135be"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3606abbf-cd5c-4c6e-b465-1674f214fa75",
    "id": "fca7eb7c-2f3f-4bbe-a09c-dfadade91b56",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "9efa77ad-0923-4280-86ac-0284d725672e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/01/shift-house-nomo-studio-architecture-residential-menorca-spain_dezeen_2364_plan2-scaled.jpg",
            "hash": "e3e2906c01178ca56c0259ff7a660ff002d9d83b666a9749702f51c8030871a4"
          }
        ],
        "text": ""
      },
      {
        "id": "a215a0c7-9e9b-47d5-abcd-7b61a9d7789d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6127/f7d5/e07f/ae40/545e/122a/large_jpg/1-5.jpg?1630009335",
            "hash": "0453d0e8464691e5286dc62c744e37357160d5ee49861816f664d54fb5240538"
          }
        ],
        "text": ""
      },
      {
        "id": "c56acf50-7112-45e1-97d7-b0ec3a7d465f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/01/shift-house-nomo-studio-architecture-residential-menorca-spain_dezeen_2364_section2.jpg",
            "hash": "056f9b303d28aec4ed8fc836ff3358ea2e1ec5d27c3fd5872539753edc1d085a"
          }
        ],
        "text": ""
      },
      {
        "id": "fb994e16-b2e2-4ae3-84b9-8e7667239b5d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/12/shift-house-nomo-studio-architecture-residential-menorca-spain_dezeen_2364_col_23-scaled.jpg",
            "hash": "dd0d4af2e1cc234ec83265462b26909f9ed06cb57053b7f0efeb3cd452de2ba3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a215a0c7-9e9b-47d5-abcd-7b61a9d7789d",
    "id": "5dd57f32-aa92-449d-bb52-b3d722e42d3e",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "95a473d7-3c5c-4294-a974-7a3608ad7d5a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67ca/fda4/6fa6/0801/8951/07ca/large_jpg/ilovepdf-merged-9-page-0004-4.jpg?1741356462",
            "hash": "54895517b7bbdcf656a68fcef791e010d0d68a05d689e4c09456d8e1c8187f87"
          }
        ],
        "text": ""
      },
      {
        "id": "53260ed2-bf2d-42b2-a221-a814c86667a2",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b3f684886d5c87b139e8bdcab3d9ff73l-m62599756rd-w2000_h2000.jpg",
            "hash": "1b4a6d59ffe7b3809e9a29d235936c47ebfc561e2aba773a21bfbbc63a83f5df"
          }
        ],
        "text": ""
      },
      {
        "id": "c8842c2e-1831-4038-995a-3c276e63621c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67ca/fda5/6fa6/0804/fbca/2294/large_jpg/ilovepdf-merged-9-page-0010-10.jpg?1741356468",
            "hash": "672447605bedc97383a53fa3835840d110acfaaa25233c57797759720abf750e"
          }
        ],
        "text": ""
      },
      {
        "id": "ead06b39-0e04-4dee-9f70-3da080860e80",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67ca/fd9d/c0be/6901/89b3/9172/large_jpg/biofabrica-lets-fly-grua_10.jpg?1741356508",
            "hash": "5b44992dfa8dc42e12b7ef97bee70c79eab6a696ad8992605a28d9ff75db9ad8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "53260ed2-bf2d-42b2-a221-a814c86667a2",
    "id": "dde4897c-2fc4-40d1-a2cd-c76b64a9a392",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "60cfed82-eeaa-46ef-9f17-41e014c9e93f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6438/ba3c/b71d/ed01/7c90/ddbb/large_jpg/03-mu-architecture-nancy-artem-pln-r-plus-1-3.jpg?1681439325",
            "hash": "706b809dfe162b1d58a16a6f7b4c82383928b87e7e30a000f38dc387b903e8dd"
          }
        ],
        "text": ""
      },
      {
        "id": "6e5c80c9-f10d-47cb-a240-f2608f40798d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6867/f119/8fdd/da6a/da6f/a23a/large_jpg/east-elevation-3.jpg?1751642440",
            "hash": "cd0bb8e3af21d581f2fed03c41f0d413e004ab92aa2807d0dcd9488d393a8d72"
          }
        ],
        "text": ""
      },
      {
        "id": "afff8710-b214-461f-9860-8577752499ca",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6438/ba3e/b71d/ed01/7c90/ddbd/large_jpg/05-mu-architecture-nancy-artem-axo-5.jpg?1681439326",
            "hash": "f1097ef7ab7eaf17fdb412c778eda8a79f65d2002e8ad2f9f0dba1da06f67f1d"
          }
        ],
        "text": ""
      },
      {
        "id": "40b59028-e351-44b3-a285-e58b394cbe71",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6438/ba70/4d5c/4601/7978/1e4d/large_jpg/school-niki-de-saint-phalle-mu-architecture_1.jpg?1681439405",
            "hash": "46862b7f1edaebf1f8fe711971ab4e6cc41aaf4657cc0ffb53df1d9634943f03"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6e5c80c9-f10d-47cb-a240-f2608f40798d",
    "id": "ff32e900-9ecd-4014-8b3f-b63919684f2d",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "318dec92-16d2-4fb3-8f6c-17f04344aae0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60dc/b9c3/f91c/81fa/b600/0017/large_jpg/D02-FLOOR_PLAN.jpg?1625078184",
            "hash": "4e1ab603ae5c194589ee6d7c6bb54cbbe61c2bd1331accebdf33858bc7e3d0f2"
          }
        ],
        "text": ""
      },
      {
        "id": "34270f7e-9e2e-433d-9e4d-00221a8287cb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68a6/89d1/65bf/e17f/4094/a140/large_jpg/eagle-house-stanley-office-of-architecture-08-northel-8.jpg?1755744886",
            "hash": "0e59577ba2f0a82f2d1df0138f7e3c34e1dcdfd88cf9c79467882d365f13d87e"
          }
        ],
        "text": ""
      },
      {
        "id": "8a648ca5-1f60-41fb-8adf-bc81e28bc0bb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60dc/b9ef/f91c/81ff/0a00/0023/large_jpg/D03-SECTION_01.jpg?1625078231",
            "hash": "80e6eb36a03cf13a99d4ae1bb1def7ec3e201ebf0609de938b3daae82f93b4ba"
          }
        ],
        "text": ""
      },
      {
        "id": "8182d0e5-905a-48da-a993-07d3501039b1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60dd/7d8c/f91c/81c9/b600/00ec/large_jpg/AR120_(07).jpg?1625128319",
            "hash": "989ee94acbab26861d482263c2476f850eb5f8f9c5f72a3db0fc49629c3302b0"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "34270f7e-9e2e-433d-9e4d-00221a8287cb",
    "id": "7877e546-6172-4c77-a92c-99f28135cb87",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "184dae1c-f898-47e1-bc35-6b4fe49b2d2b",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/04/dezeen_Tour-Bois-le-Pretre-by-Frederic-Druot-Anne-Lacaton-and-Jean-Philippe-Vassal_p1.gif",
            "hash": "c4b02ebc7eac6f68e21743b34d25be2bb7edf1f66aa04e46ae938af29369d437"
          }
        ],
        "text": ""
      },
      {
        "id": "21524cbb-bf01-452d-8ee7-7773289c7e09",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/04/dezeen_Tour-Bois-le-Pretre-by-Frederic-Druot-Anne-Lacaton-and-Jean-Philippe-Vassal_p4.gif",
            "hash": "7807cd83c7da86d9e0c7c84a7d5cdd54a4062643e71ddd907c61c3e2a9a9576a"
          }
        ],
        "text": ""
      },
      {
        "id": "b7997d28-058c-4977-b931-40a52624283e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/05/dzn_100-11th-Avenue-by-Jean-Nouvel-26.gif",
            "hash": "c34898ef9092b49e45aa939b5248772240f5049d1bab35f0038d4acaec0ff550"
          }
        ],
        "text": ""
      },
      {
        "id": "4f6550f3-910c-43b5-8d44-634cfcdc7bde",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/04/dezeen_Tour-Bois-le-Pretre-by-Frederic-Druot-Anne-Lacaton-and-Jean-Philippe-Vassal_4.jpg",
            "hash": "45b78a94266f838ccd25f4715bc00c2a6a4ac12aade0f61f175d553de9fdb418"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b7997d28-058c-4977-b931-40a52624283e",
    "id": "bcc00eb1-648c-4a21-bb05-9c575b263b10",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "accfacb3-57a2-417c-beb0-64e45908ea4e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/10/dzn_Lecumberri-by-Rojkind-Architectos4.jpg",
            "hash": "315dae2412005215f8fb9bafb57f68923920242defca82e9ded78ce3abc25abc"
          }
        ],
        "text": ""
      },
      {
        "id": "d3fa2846-a47d-42bd-b608-fc9bda198f61",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/05/ridge-house-mork-ulnes-architects-sonoma-california-bruce-damonte_dezeen_roof-plan-1.jpg",
            "hash": "5180e6580b9a8a2e98bf25a2afa347fb57257e9a3ada6f959e8658f7336c37d6"
          }
        ],
        "text": ""
      },
      {
        "id": "ce22e72c-6b47-4f10-ab37-e9d92acb20f3",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/05/ridge-house-mork-ulnes-architects-sonoma-california-bruce-damonte_dezeen_floor-plan-1.jpg",
            "hash": "e91a1c95fbf440b00df8a454e89b01b2848a1ba6ff54f68d4810dfa81428aad8"
          }
        ],
        "text": ""
      },
      {
        "id": "81fd6d38-fb4a-4b9a-a6ae-317245bf1f3c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/05/ridge-house-mork-ulnes-architects-sonoma-california-bruce-damonte_dezeen_2364_col_12.jpg",
            "hash": "01c473d34ebc2ee7cd5e408d7b59c3229d18a18166d937e7169135ac503674a3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "accfacb3-57a2-417c-beb0-64e45908ea4e",
    "id": "2c021e70-c919-4eaa-9d23-8255bb2b271a",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "2b8b5be6-b3dd-44b0-a638-2c2faf4d28f1",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/02/studio-merlin-hoj-house-extension-plans_dezeen_2364_col_3.jpg",
            "hash": "cdde82dad4cda96dbaf1609ca2af545b12028bc10333fb14708b11f01c1f2b59"
          }
        ],
        "text": ""
      },
      {
        "id": "8883b50e-83e8-4494-a34d-e63bd270c1c6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61a6/9b3b/cdec/1101/64d7/9a19/large_jpg/fachada-este.jpg?1638308725",
            "hash": "f110ea6126c703edc2b7dd173ab80e3a20eacf72234a5ee1b38cb8135c86bcbd"
          }
        ],
        "text": ""
      },
      {
        "id": "f4b94a8f-11f7-4b8c-b82c-5189eb3fad13",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/02/studio-merlin-hoj-house-extension-plans_dezeen_2364_col_0.jpg",
            "hash": "5f339a583fa1c5afe84a21bd302ccb2b83e77a3f9ffb9a18a54464c1bf817084"
          }
        ],
        "text": ""
      },
      {
        "id": "41cfe9cb-e037-4152-88de-a7fa958e1966",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/02/studio-merlin-hoj-house-extension-london_dezeen_2364_col_34.jpg",
            "hash": "51164a9be61d7b5105635bfe1ec4b5dbc3fc06a758d1656931e38aa7c132a801"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8883b50e-83e8-4494-a34d-e63bd270c1c6",
    "id": "33aeda9c-e4a4-4250-b3b0-7dbf099097bc",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "e2ad51d4-0506-4933-89e8-e809434c5aaf",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6115/4109/2db8/3901/657d/6782/large_jpg/katopsh.jpg?1628782878",
            "hash": "4aa1c3ce31386ba44614367a5cd67cae4f8dcac30a5929150a4f3e13a8d904a5"
          }
        ],
        "text": ""
      },
      {
        "id": "af27cbb4-4206-4a85-85df-46c6432a1ba1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/1c7ff22576ab261f97e47d0cd6d55330l-m3380601519rd-w2000_h2000.jpg",
            "hash": "09b383864d23638fcf622bb98e19d7c47ca5b0c1ab1727a528535fb1b37d0768"
          }
        ],
        "text": ""
      },
      {
        "id": "47d791cd-b4b1-4acf-9494-38f2ed8b4929",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6115/410c/2db8/3901/657d/6784/large_jpg/skariphhma-2.jpg?1628782876",
            "hash": "198ba0e7b33e0c3d3b977e4f084144a2da3621009a19c9aa2f454487aec9e931"
          }
        ],
        "text": ""
      },
      {
        "id": "395a367b-133a-43ab-8910-7aca68636053",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6115/41ac/c158/ab01/650a/2717/large_jpg/issaiaspapaioannou-aiginaresidence-original-60.jpg?1628783036",
            "hash": "fb98fb17627f779fe8fccc30ff730de72699e1e5eb02533a7759bf07fb75843c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "af27cbb4-4206-4a85-85df-46c6432a1ba1",
    "id": "ded59f18-2312-4311-ae91-0044c5095d65",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "07740b4d-35c6-41e1-9775-cdd5985f8051",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/11/urbanus-nantou-hybrid-building-shenzhen-china-architecture-mixed-use-renovations_dezeen_1704_col_15.jpg",
            "hash": "64c6fee93781e223155eeca6d3ff7b9d7aa1b338a882151e904ffbf5e7fb879d"
          }
        ],
        "text": ""
      },
      {
        "id": "4fb3591c-aa54-46ab-818e-30da73222769",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6206/432d/7b3c/d307/19d3/1746/large_jpg/main-house-elevation.jpg?1644577656",
            "hash": "7e16f612000f849675ad0d302122811842aa38cddc650fdecc7474084660121e"
          }
        ],
        "text": ""
      },
      {
        "id": "faa9c895-1a17-4825-91b9-b2bc5abad8fa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6206/4340/7b3c/d307/19d3/1748/large_jpg/gate-detailed-section.jpg?1644577677",
            "hash": "a7b484a55baabb6989871865324ecccfa471982088e9c3089a67db43fdf662f9"
          }
        ],
        "text": ""
      },
      {
        "id": "9e839a96-9c7d-442c-9996-c285d34d2239",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6206/3fbf/7b3c/d307/19d3/1729/large_jpg/guesthouse-tokugawa-number-b-number-43.jpg?1644576711",
            "hash": "f7f49d311a29cd21168e9d9882be8a673951d0234fdebeaa410a8a84f6f6990c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "07740b4d-35c6-41e1-9775-cdd5985f8051",
    "id": "b0698395-0f17-4b2a-82bc-529bff59e8fd",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "71cc7e9f-cc79-4b87-a4b9-67d2d1ffe3d9",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/652d/dcbb/0e26/f353/ad1e/4400/large_jpg/01-1st-floor-plan-1.jpg?1697504492",
            "hash": "6cc8f9f163fc9018422eee6712aa065cfc367bcbd0de5f44205370116944b535"
          }
        ],
        "text": ""
      },
      {
        "id": "011bbe81-b40c-4dd6-a4c5-f21072ae8a96",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d7/a640/d898/3c01/7c6b/939b/large_jpg/grande-house-patio-livity_2.jpg?1708631634",
            "hash": "8f7799565c72a2c2264bb3e7921a2d33f498bbb94fa23fac3fb8be323266196d"
          }
        ],
        "text": ""
      },
      {
        "id": "ff469b85-ab2f-46c2-815f-cd533d481040",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d7/a638/d898/3c47/0fd2/5352/large_jpg/elevation-3.jpg?1708631622",
            "hash": "66a6a076db937b45c8b31a4e6b8e5ded3ccb0bd716818d013fc50aad7da01bd6"
          }
        ],
        "text": ""
      },
      {
        "id": "bc705574-6c57-4b99-b47b-7808b4740993",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d7/a646/95e7/e101/7df1/e66c/large_jpg/grande-house-patio-livity_11.jpg?1708631637",
            "hash": "256e2dc43172ab07159fa1c73dac9cc88476bc9a0f9f7fcddb5a96027b8e17a2"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "71cc7e9f-cc79-4b87-a4b9-67d2d1ffe3d9",
    "id": "e1960914-c93b-44a7-950f-cd26b518086c",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "daf62265-9fe7-4498-8812-e59a0b22a4cf",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/03/dzn_Elm-and-Willow-House-by-Architects-EAT-15.gif",
            "hash": "5cde73e505cf77b24dc4cce3b8a291e1c34a844592c1a76db308d22e04e40081"
          }
        ],
        "text": ""
      },
      {
        "id": "4dc2e241-d4de-4ddb-93b2-cd9f0075aad8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/03/dzn_Elm-and-Willow-House-by-Architects-EAT-16.gif",
            "hash": "f975774adc37ee6ef8afffae057984ef1eb9da9fce0473fc30cd247243fab9e0"
          }
        ],
        "text": ""
      },
      {
        "id": "fb2adaf3-c817-4ca9-9bfe-670de0bfb6ec",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cb/44fe/9814/5501/64f9/65fb/large_jpg/drawing06.jpg?1623934253",
            "hash": "b2d68ca90831c9e34e2e90f3772c96a1f2988aac4f57b61d46f94c3c686a5cf7"
          }
        ],
        "text": ""
      },
      {
        "id": "380f0673-a0e3-4877-9e34-5ac3b4107975",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/03/dzn_Elm-and-Willow-House-by-Architects-EAT-13.jpg",
            "hash": "48933e94d34350403da1c0aa641fc4d4d5790138a5da3946301b8b734d536785"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "fb2adaf3-c817-4ca9-9bfe-670de0bfb6ec",
    "id": "e43b1a99-c286-4c71-a334-a0c97489a46f",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "3e81e412-6bf8-4bca-b8fb-06446929fa5d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6582/107e/5ba1/5701/7c02/eb33/large_jpg/1404-plans-2.jpg?1703022751",
            "hash": "fc6eb23c1094e3b5bbdf4618c4e72bcc9c438b89709df1bfc176f26d632c6943"
          }
        ],
        "text": ""
      },
      {
        "id": "f933335f-9268-4ad6-bae4-f02ccf4756f4",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/11/dezeen_Frei-Sebastiao-House-by-Arsonio-Fernandez_25.gif",
            "hash": "01ebd4e10506fd3c2b92ca975100183fda434b4169f65b108064702bbb7bea83"
          }
        ],
        "text": ""
      },
      {
        "id": "83d0bc81-bca4-4660-bd44-0f068f553e09",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6582/107e/5ba1/5701/7c02/eb34/large_jpg/1404-section-trans-4.jpg?1703022736",
            "hash": "82de332508cf7f7a1b1738615e5bf294a283e9d4eada13ded1212b88cbcf661e"
          }
        ],
        "text": ""
      },
      {
        "id": "88ba6c8b-5630-4af9-a24c-45a2936a4b5d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6582/1064/a700/786a/7753/6b50/large_jpg/bv-house-bruno-vanbesien_14.jpg?1703022720",
            "hash": "fbf67a9421f20e6d9317bc72948b31851965b5b791d91da1b12a01e07fe9817d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f933335f-9268-4ad6-bae4-f02ccf4756f4",
    "id": "15207e59-0068-48e4-a5d7-9ddc53677e1c",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "65dd6337-7a95-485b-a711-a888eca90d80",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62ce/fe11/dd3c/8801/686a/fc5f/large_jpg/thebeams-ground-floor-plan-25.jpg?1657732634",
            "hash": "5f4345157879871346fe5629dabe14c5d27b90302ead6e511ecf7f50ea02396a"
          }
        ],
        "text": ""
      },
      {
        "id": "74d74fe7-1a7f-4516-95c3-c1c3b4da11f0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64f1/473a/fc81/0442/2349/0cd2/large_jpg/section-b-10.jpg?1693534021",
            "hash": "65aa09744ca7c67db4cecd0d6cb26bf388256e1e4f46a75834bac3ad02d2cf45"
          }
        ],
        "text": ""
      },
      {
        "id": "de13e532-9fde-4608-9341-4b17297dd9b3",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62ce/fe11/4321/e22a/d88a/257a/large_jpg/thebeams-isometric-24.jpg?1657732633",
            "hash": "5d63ced0599699ab9f32e1e7412f27165dd753d3f67fb6ef5eb06ac282336899"
          }
        ],
        "text": ""
      },
      {
        "id": "649839e3-df48-4f4d-9987-afb2e1666347",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62ce/42ae/d898/dd55/8da0/618a/large_jpg/the-beams-broadwick-live_21.jpg?1657684862",
            "hash": "99aa5567b14b18e7b5a8b4dbd09d29f8c1da4cf35bad9629e58bdd503eefca07"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "74d74fe7-1a7f-4516-95c3-c1c3b4da11f0",
    "id": "5e0a819d-7c92-412f-b068-782fb2e8ef56",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "e8bada9a-1b15-4f13-8bc1-000ffbab4a35",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6169/bbe7/0e06/d27d/b22c/567c/large_jpg/fp-2-01.jpg?1634319348",
            "hash": "f973ea16f089824b782f41709d6d6c733d1b7ea29c57f88a36c7ee8803e59a3e"
          }
        ],
        "text": ""
      },
      {
        "id": "828df66a-97e7-4854-ac8e-6617803e2cf8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/01/Small-museum-pavilion-designed-to-resemble-a-rural-shed-by-Von-M_dezeen_25.gif",
            "hash": "c02874e5372f490299ff91a6f87f53bf91d145a4cf9bb0113bc46bbc8a502dd6"
          }
        ],
        "text": ""
      },
      {
        "id": "88a19d8f-7d4b-443c-88a3-7853c24f6985",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6169/bbec/0e06/d27d/b22c/5680/large_jpg/model-exploded.jpg?1634319475",
            "hash": "642fe44064cb39804f9ad2a1ab222fadb68c88d7fbe5295ebba06ac3716fe28f"
          }
        ],
        "text": ""
      },
      {
        "id": "6511ce7b-f2da-4e51-bf74-3dc1db59804c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6169/bb65/9a7a/bc01/65db/37fb/large_jpg/154-8109.jpg?1634319219",
            "hash": "252c75817bd9b2ccf249b39558db5e980129780e68aed7e018e27dc8fe34aee8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "828df66a-97e7-4854-ac8e-6617803e2cf8",
    "id": "e0c92df9-9890-4f4a-bc89-b70310b7cd70",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "394f90a7-3d13-41a2-b987-fe013bad4dfd",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6703/d27b/2684/7b31/29f6/a3ae/large_jpg/128-tete-haute-plan-n0-com-2.jpg?1728303770",
            "hash": "c4a2d49d790de561bc2f8da12912c1fda0024046f45536710839655824d46cfe"
          }
        ],
        "text": ""
      },
      {
        "id": "6896f8ee-b5a6-4ee1-8a55-b9a7822166ab",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6483/5e86/7870/7201/7a1f/0ffa/large_jpg/098r-jwa-r04-central-26-elevation-elevacao-oeste-archdaily-1.jpg?1686331138",
            "hash": "e3b183a8df27684b20a0a11a93d6f5a99963c433f536983b3aa6c560b45c1968"
          }
        ],
        "text": ""
      },
      {
        "id": "3ae8ecb0-c55b-41ad-ba35-ff55c4bf61fa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6703/d27c/4003/1802/c374/d1f4/large_jpg/128-tete-haute-coupe-com-1.jpg?1728303761",
            "hash": "f43f330b7fc4aad7323130be7511f41a977fcb7405e2085765e19b4222630f7c"
          }
        ],
        "text": ""
      },
      {
        "id": "7ace8215-aa55-4b33-96ce-ded3fb96ebf6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6703/d27b/4003/1802/c374/d1f2/large_jpg/mashup-bar-restaurant-and-microbrewery-vous-architecture-and-design_8.jpg?1728303766",
            "hash": "35124d4e7c5e796626b5f493ae18dcc4dd2ed8e8bdadf023fe842fba625d0d2b"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6896f8ee-b5a6-4ee1-8a55-b9a7822166ab",
    "id": "d315996c-0335-439e-adb9-808e1777e2c9",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "61898711-d29c-42e9-b5f4-2c39001d944a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6763/7bba/8d8d/7f01/87d6/bc2a/large_jpg/bosjes-guesthouse-and-spa-ground-floor-plan-labelled-1-100-1.jpg?1734573000",
            "hash": "8ed54b057b6424c23c56d53a2077b06f68a92c2649453f0d5c16215edad8533f"
          }
        ],
        "text": ""
      },
      {
        "id": "bb8e4292-d70a-40db-ae89-fa866871cfd4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6733/c093/abb6/a259/3686/a9db/large_jpg/04-section-4.jpg?1731445112",
            "hash": "54544d445f41d20bfb14f57d471a008bcfe7721094f4a91f022dbaa0efa13903"
          }
        ],
        "text": ""
      },
      {
        "id": "0d1bf7e6-6744-4157-acf1-c175ca02340c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6763/7bb9/8d8d/7f01/87d6/bc29/large_jpg/bosjes-guesthouse-and-spa-long-section-1-100-2.jpg?1734572990",
            "hash": "3295e568d6c727be15afacc5838946c5fbd9e580a7cee78e2d930aa4e06a3b76"
          }
        ],
        "text": ""
      },
      {
        "id": "354a04ea-e76c-4fbf-a356-2a3250ff4269",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6763/7c0b/6fb4/f001/89fc/6f56/large_jpg/bosjes-guesthouse-and-spa-meyer-and-associates-architects-plus-urban-designers_4.jpg?1734573081",
            "hash": "1f33434ea5fda57dc6d4fa33aba95647266bee1a4c0abdfe63afe33281e1963c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "bb8e4292-d70a-40db-ae89-fa866871cfd4",
    "id": "c968cfd5-26b7-484d-b710-a48995d3ab26",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "7975f0aa-a800-4752-8501-e96c3af07d75",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/645e/bc84/1424/c43b/4f9a/c3e7/large_jpg/reforma-casa-modernista-gracia-barcelona-h3o-architects-arquitectura-2-8.jpg?1683930258",
            "hash": "6c3b3cc936db16ee81ded4dff0dacd2574e9492db4a38e247504cebc5fd18241"
          }
        ],
        "text": ""
      },
      {
        "id": "8c7a3906-70bd-4f3c-ad29-1ece23a36733",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6436/df4f/de8a/0801/7cfe/b10d/large_jpg/a-003-3.jpg?1681317751",
            "hash": "400d54e3330fb3a4060d144d3f1fc609ce706d4806983fb178264acf01145618"
          }
        ],
        "text": ""
      },
      {
        "id": "cdad3b16-ec6d-4fe4-ae52-2033a53b18e2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/645e/bc85/1424/c43e/538a/e725/large_jpg/reforoma-casa-modernista-gracia-barcelona-h3o-architects-arquitectura-portes-1.jpg?1683930292",
            "hash": "61eadfedee902261706b6d56f8a22a5ce200f49dc8ef3e47b01a35c4273a1fb3"
          }
        ],
        "text": ""
      },
      {
        "id": "2334e0d7-dae5-4158-98c2-c33098d33e9c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/645e/bc78/0dd6/2e26/3cfa/a580/large_jpg/mi-casa-de-siempre-h3o-architects_19.jpg?1683930254",
            "hash": "0a9b880d6b410434189df81cea034a9705c36750720805df7a14aac66009f37c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8c7a3906-70bd-4f3c-ad29-1ece23a36733",
    "id": "e6016fa0-8bdf-4fed-8b31-2eab2d5ba56a",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "a799d8ea-aebb-4c13-9987-5a7d358aa357",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/05/byro-architekti-sweeping-red-cabin-above-town-czech-mountainside-drawings_dezeen_2364_col_1-scaled.jpg",
            "hash": "ab2759d035216dad785f43de718173aa8a1a19fa89f049b98dfe85bb3b25a7dd"
          }
        ],
        "text": ""
      },
      {
        "id": "8e71c16f-acd2-43d8-ac0a-9e9d6460fe90",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/09/casa-do-monte-leopold-banchini-daniel-zamarbide-architecture-residential-lisbon-portugal-leopold-banchini_dezeen_2364_section2.jpg",
            "hash": "a6187b6eadde07370372650d9b93e1e5876991bfd45a8b00e619a3bb4fa3637a"
          }
        ],
        "text": ""
      },
      {
        "id": "1b6626ce-45e1-4e74-a573-af6ee1c60d07",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/05/byro-architekti-sweeping-red-cabin-above-town-czech-mountainside-drawings_dezeen_2364_col_2.jpg",
            "hash": "bae760cbd0dbc60e3e8235849f4eeaeedea7a4a50bac0f09402087b54091293e"
          }
        ],
        "text": ""
      },
      {
        "id": "bc1e10d1-9344-413c-b8fd-f4bb0a62ab90",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/05/byro-architekti-sweeping-red-cabin-above-town-czech-mountainside_dezeen_2364_col_15-scaled.jpg",
            "hash": "43f3f44329a19cb72c34d85a32778c12349cbbd953eb9a383001293fd811f9a1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8e71c16f-acd2-43d8-ac0a-9e9d6460fe90",
    "id": "2648c0e3-e8df-46e2-a40f-8bda26fdc835",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "d3a9ada9-f612-411e-a7cb-2c620642f042",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/05/MoyaMoya-by-Fumihiko-Sano_dezeen_40.gif",
            "hash": "5e1b4539f520c02da4b7509c9b9065eaf0585271233f799e02c0d7e7e141a693"
          }
        ],
        "text": ""
      },
      {
        "id": "00e9c2d3-8d63-4fd2-952e-ede8a5c2777e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/09/donald-judd-architecture-office-restoration-marfa-texas-schaum-shieh_dezeen_2364_col_1.jpg",
            "hash": "f0c3942d9286cc37e41cbd5efa6d3808c63806ed98beaed16438a22544a9d548"
          }
        ],
        "text": ""
      },
      {
        "id": "b20fff57-0267-4c80-9607-bcc5077fe115",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/05/MoyaMoya-by-Fumihiko-Sano_dezeen_39.gif",
            "hash": "b59a30f342471529fbf77452414846d30d8fee83dcaafeb74afd20fa776d0d26"
          }
        ],
        "text": ""
      },
      {
        "id": "0803abb0-4957-4310-8918-dacd8cc9371f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/05/MoyaMoya-by-Fumihiko-Sano_dezeen_468_30.jpg",
            "hash": "3c9b5d9e65949c118a24892bdcfa6079ac41d31ec10433e5411f83b9fb580ad8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "00e9c2d3-8d63-4fd2-952e-ede8a5c2777e",
    "id": "65a7e2cc-e74f-4d45-b69b-c5da45ab7cc2",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "a10454ac-68be-4374-84dd-d44e9f4ec0f1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/664b/0787/58f1/c53f/5a28/4ad1/large_jpg/03-shl-final-concept-sketch-c-shl-c-chris-hardie-26.jpg?1716193197",
            "hash": "1963a8768f5fec54ffbb9d3064649f9bc0da01efee1cc862bba8481bb3d67724"
          }
        ],
        "text": ""
      },
      {
        "id": "485704e9-a827-4fdf-ac53-03fd39089964",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6891/ffe7/9a2f/b601/7e5e/8d29/large_jpg/austin-maynard-architects-hotham-drawings-compiled-page-7-5.jpg?1754398714",
            "hash": "f6c62176ceeee956226b0e00c73555f7c47236c26f106e85c18a60bf4218e2cd"
          }
        ],
        "text": ""
      },
      {
        "id": "7e7e1ca2-d6a8-4f50-acd1-27e3f74419db",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/664b/0787/58f1/c559/c063/d5bf/large_jpg/concept-sketch-gif-c-shl-c-chris-hardie-27.jpg?1716193171",
            "hash": "1ffb032a5816afccc38aa8f378669cc3c8e99150a46a85af711a64aeea4e1db2"
          }
        ],
        "text": ""
      },
      {
        "id": "68f7d33b-8e92-4965-8c2b-5ca0b58df697",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6647/5e8e/58f1/c55c/9246/179b/large_jpg/nio-house-hefei-xinqiao-industrial-park-shl_6.jpg?1715953313",
            "hash": "0bdb7247ea8155dfe54a28e54ff9d37da74b8f1980ebf7db3c0bb03030b565b7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "485704e9-a827-4fdf-ac53-03fd39089964",
    "id": "e7ace93a-d751-4967-841c-fba8718d0730",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "58ce9b78-f3f5-4524-a3fe-7a2e8278f333",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/11/walter-segal-house-fraher-findlay-london_dezeen_2364_col_0.jpg",
            "hash": "580a9ab2b0870e5859303eec8a99bf254d789c9ed153bc9edac33b56f682d207"
          }
        ],
        "text": ""
      },
      {
        "id": "cccf2230-3ae6-4898-9d0b-2183dde2395e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6657/b656/f2be/df36/9b94/dc9b/large_jpg/vista-1-3.jpg?1717024385",
            "hash": "68e4c9c2cd823d324cae54c8d40a74553104539800e62624f6cb0a364a946925"
          }
        ],
        "text": ""
      },
      {
        "id": "c06bb816-9011-4c0d-b7e2-1bd954089ec8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/11/walter-segal-house-fraher-findlay-london_dezeen_2364_col_1.jpg",
            "hash": "d7cbf64feb1b1875ece5bca13c052db00e557beefa4f846728f18e74bc86c527"
          }
        ],
        "text": ""
      },
      {
        "id": "5d00000c-1036-4567-9914-4b1410c39c52",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/11/segal-house-extension-london-fraher-findlay-architecture_dezeen_2364_col_10-scaled.jpg",
            "hash": "6b8d38e44ad151c44d347460c5f227c6b372eb59d135a8b6e56ab60cbdfcb6c3"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cccf2230-3ae6-4898-9d0b-2183dde2395e",
    "id": "1911a6ad-9404-4cf2-aa20-a829bfd1fc62",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "d25c9a75-a8e4-4796-9e87-a03d0faa7073",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/08/casa-kuvo-chile-stanacev-granados-drawings_dezeen_2364_col_2.jpg",
            "hash": "c3267076d0abb220a4055c3737fdac2ebac8a31387c10f41ecc49b6ab2ac0f7f"
          }
        ],
        "text": ""
      },
      {
        "id": "296dcfdd-0563-43a4-8f66-ee198b7c7b1c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62e7/c08c/f19d/9305/e0a8/48dc/large_jpg/right-side-elevation-4.jpg?1659355315",
            "hash": "9f85ca48727ace79691e8730e10c88398eb8f2b5c9d01bf67dd0a0d2937f3523"
          }
        ],
        "text": ""
      },
      {
        "id": "a33b7c46-163e-4418-ae6e-beadb9e9b0be",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/08/casa-kuvo-chile-stanacev-granados-drawings_dezeen_2364_col_1.jpg",
            "hash": "e8d3cf8b26ae225fe172d0dfe8c852f24b916665d766772655b27c87da8dac30"
          }
        ],
        "text": ""
      },
      {
        "id": "704173cc-4b01-4766-a7d0-01f992fb59cb",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/08/casa-kuvo-chile-stanacev-granados_dezeen_2364_col_12-scaled.jpg",
            "hash": "49beb2475745bea7087bda49e5d5b8cf0fa1582bc8295e314eb1acf4e673eda4"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "296dcfdd-0563-43a4-8f66-ee198b7c7b1c",
    "id": "dba1dd74-d276-4a32-9cb0-f3e0344656db",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "6a1550ef-6149-4c52-b48a-6149b1c73f0f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6645/5033/58f1/c501/7cba/e74c/large_jpg/11-planta-de-layout-terreo-camilo-matos-praia-do-forte-20-054r-projeto-executivo-r04-6.jpg?1715818574",
            "hash": "ef18b74c9b3afdba8763fbeb7669bac7d189b6195c48fe36f5e85a54230bc0e2"
          }
        ],
        "text": ""
      },
      {
        "id": "1ae535c3-8e2e-46fc-9bf1-306bb187c658",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6584/5def/5ba1/5701/908b/c7fc/large_jpg/extension-johanna-eck-school-elevation-north-west-2.jpg?1703173633",
            "hash": "1c5ea1a0b71f912b94519e04ae166531ff9cfa59dec3c075b65e5de44c956c61"
          }
        ],
        "text": ""
      },
      {
        "id": "d0292de6-81ee-4a92-9ff6-6b149145f154",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6645/5033/a569/1e14/9118/0ceb/large_jpg/08-fachadas-01-e-02-camilo-matos-praia-do-forte-20-054r-projeto-executivo-r04-3.jpg?1715818560",
            "hash": "1bf3f2dd06e5a4af3ac01172121af8d9fef48a9a1630d04a246fafde183fcc06"
          }
        ],
        "text": ""
      },
      {
        "id": "65b3e219-c1ef-499f-b0bf-d16a776615f8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6645/5060/a569/1e6f/5cec/8df1/large_jpg/casa-brise-sidney-quintela-architecture-plus-urban-planning_27.jpg?1715818613",
            "hash": "10231c1a4b9f4312f8126a3add0fc82bb89be4d4b9ba1418aebc35e92e591905"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "1ae535c3-8e2e-46fc-9bf1-306bb187c658",
    "id": "cb6faf0a-98c3-48e5-a624-6a668a1fc8e6",
    "question": "One of these photographs or drawings does NOT belong to the same building as the other three. Choose the outlier.",
    "question_images": []
  },
  {
    "answers": [
      {
        "id": "d19a3bd5-9c94-4170-bbe3-11eced369b00",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6303/e246/79c4/8942/a8b8/e8dd/large_jpg/office-building-district-administration-tchoban-voss-architekten_2.jpg?1661198935",
            "hash": "ea7a9382e3e976b9fa989757ebbbd34da3f6c179c1805a3c5dd7782785177aca"
          }
        ],
        "text": ""
      },
      {
        "id": "311c6ee2-c623-4503-8c4d-00dc63db05f0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6688/0573/057e/4000/01c4/c4e5/large_jpg/XC_JONCTION_011.jpg?1720190383",
            "hash": "851efdeddedf5808ab9d378f6d998ed01869c4a26907e5e88eb3c909557d84a2"
          }
        ],
        "text": ""
      },
      {
        "id": "66c670c9-cf58-4e1b-b1d2-11e9c6a36c98",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6617/36fb/ce8b/121c/503b/bb91/large_jpg/learning-in-lindweiler-sehw-architektur_2.jpg?1712797474",
            "hash": "85f9ec5297ad44d9fe59b3c8645172d685f27ac60b47e68dec853c8fd2e391b8"
          }
        ],
        "text": ""
      },
      {
        "id": "06c0c875-47bc-4134-8985-12769cd613a1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6536/a476/7a42/3c30/6ff5/739f/large_jpg/the-stones-czwg-architects_13.jpg?1698079878",
            "hash": "b5ce19944a591af7d885b73eaf7d654b60322a146a007539a169e032ca395863"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d19a3bd5-9c94-4170-bbe3-11eced369b00",
    "id": "ea0fa0b8-bab2-482c-958a-572bb6207d78",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6303/e257/79c4/8942/a8b8/e8e0/large_jpg/6848-bad-segeberg-basement-1-c-tchoban-voss-architekten-4.jpg?1661199050",
        "hash": "952600625e849df4d73a046143f5eef5e9bdf738a3a9702cedf248ef47ba8b3c"
      },
      {
        "url": "https://images.adsttc.com/media/images/6303/e258/79c4/8942/a8b8/e8e2/large_jpg/6848-bad-segeberg-elevation-west-c-tchoban-voss-architekten-7.jpg?1661199067",
        "hash": "9f1656745fd13afd160f55291b6c38b7427d09e8f87d9ffd8afaf08eefea4a99"
      },
      {
        "url": "https://images.adsttc.com/media/images/6303/e25b/dfb6/3124/641d/49b3/large_jpg/6848-bad-segeberg-3rd-floor-c-tchoban-voss-architekten-3.jpg?1661199016",
        "hash": "784aeb317820b2b11883092636e3f896c625e1a00590ff86eaecd164da8e71a2"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4050df8b-10be-41eb-af08-e5dfd794da4d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60da/fe5c/f91c/81fb/0a00/0024/large_jpg/4-外观-夏莹.jpg?1624964690",
            "hash": "bc37ec473317119ff9eef122f5a4080b532d44b21dcb318bca2ea7abd8b73c62"
          }
        ],
        "text": ""
      },
      {
        "id": "628d7172-9de7-4eb2-958d-2c158a9cc6c8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6876/6453/30ea/9701/8759/b54c/large_jpg/athita-pool-villa-and-spa-studio-miti_19.jpg?1752589755",
            "hash": "fffd7746ca834e1d5184caf597056d3f1c72bcdac06626301d87d0ea246df895"
          }
        ],
        "text": ""
      },
      {
        "id": "b6ed8293-10c1-4efc-af99-c1f9c36c5ec1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62ee/83ac/54c3/bc01/6fcd/ecc3/large_jpg/not-ready-reconstruction-of-mingyue-lake-shajin-primary-school-yueji-architectural-design-office_12.jpg?1659798469",
            "hash": "87054eca65c27e5ead25a031e1c5f419c9281a429c31f3e91d42da3c6d74ab0b"
          }
        ],
        "text": ""
      },
      {
        "id": "d75578ff-0b99-49ba-a614-e51cca119cf5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/05/casa-roca-efe-residential-quito-mexico-board-marked-concrete_dezeen_2364_col_9.jpg",
            "hash": "731b56f67cfb43b074b282718ff568fd980c40ffb8ecf04231f3623c07f23c0e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4050df8b-10be-41eb-af08-e5dfd794da4d",
    "id": "fad10225-8d64-450f-82eb-ce566c1435e6",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60da/fdcf/f91c/81fb/0a00/001e/large_jpg/3.平面图二层-夏莹.jpg?1624964553",
        "hash": "a0f65dfd0f41482a83c3be5ec82d5a93791ff1b49e9d6afc10805163ecb339bc"
      },
      {
        "url": "https://images.adsttc.com/media/images/60da/fe03/f91c/8134/1d00/0021/large_jpg/10.建筑沿街视角-夏莹.jpg?1624964603",
        "hash": "26a67b78020e9b2ee3f34e141dc9193f4064e64e955cc01aa1c1ec4ef5aabc14"
      },
      {
        "url": "https://images.adsttc.com/media/images/60da/fde6/f91c/81fb/0a00/0020/large_jpg/6.立面图-夏莹.jpg?1624964574",
        "hash": "ae084226b10ab49914d72d1044f380e7bed28a29656e665d5498ba0128648fb9"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "34cd5bca-49d4-471f-8d0c-dad5ddcb0f84",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64f0/e3d0/bbf5/636a/fa7d/ef2c/large_jpg/khodeja-villa-ground-one_15.jpg?1693508643",
            "hash": "b57812f8286cbbad2e931372bcbaa2ba8bb46795175bec503fc95f182c61b2d2"
          }
        ],
        "text": ""
      },
      {
        "id": "c547ab81-33bd-43c0-a593-e6b5b426129f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6764/23d1/6fb4/f001/89fc/742b/large_jpg/casa-kato-obra-arquitetos_3.jpg?1734616032",
            "hash": "f14a0413d3455235b1e9081c2e1cec36c9a0b4d2243f8103885240f92f5e411c"
          }
        ],
        "text": ""
      },
      {
        "id": "a00c0a1b-3e00-4b7e-8287-989085f77b94",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63ac/0696/e372/5501/6f11/e613/large_jpg/riverstone-holiday-home-collage-architecture-studio_14.jpg?1672218281",
            "hash": "58a0b2b7941c4b45038ddc0ae7b24df9144dc9a7cae9481c63e9b898c22ad57b"
          }
        ],
        "text": ""
      },
      {
        "id": "415426f4-12a3-4eec-9746-e649e8c157d8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/628e/b494/09ed/1501/6581/dae5/large_jpg/casa-siriuba-dallovo-magalhaes-arquitetura_3.jpg?1653519524",
            "hash": "082d21d107509a896336cd4234bd4a191f407ea5a4f6019fe0041d9c37c7166f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "34cd5bca-49d4-471f-8d0c-dad5ddcb0f84",
    "id": "a50f8e65-792c-4d37-ae96-a198d2c7abaa",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/64f0/e3d9/5286/7b21/4a5c/a4d2/large_jpg/2-first-floor-plan-4.jpg?1693508654",
        "hash": "b1a1ab4e2a0acede46f9cf30a68f196dbfba4324c76ae8ba1d36078f84eaf4e5"
      },
      {
        "url": "https://images.adsttc.com/media/images/64f0/e3d9/bbf5/637c/124b/059c/large_jpg/2-5.jpg?1693508732",
        "hash": "751fd1c3f72c3a0b0b40c0887278b6cdab28f07ae691f0a3fae4ecfbcea73449"
      },
      {
        "url": "https://images.adsttc.com/media/images/64f0/e3d9/bbf5/636a/fa7d/ef32/large_jpg/form-morphology-12.jpg?1693508722",
        "hash": "349a6e007f3cbd73b270a36fc80957510708682d60832d897f029f6a41826b85"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d928a56a-c94c-45c1-a776-c539e4a1cb9b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/619e/d949/32f3/1801/6459/9fd0/large_jpg/02-a-ok.jpg?1637800297",
            "hash": "70645aebf890daa7a84b514cd9e9e70e97ca62dc6cbc989144d1b01cba522730"
          }
        ],
        "text": ""
      },
      {
        "id": "210f17fd-40ce-44bc-85ed-4e09bda6a6a7",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64fb/4aaf/7109/e368/da23/b63a/large_jpg/casa-en-olivos-arq-carlos-a-jurado_15.jpg?1694190278",
            "hash": "b1de259cfa653f33203038b8a980f4598f0c0f4c561265875fa8b3d75ea26b08"
          }
        ],
        "text": ""
      },
      {
        "id": "1d5a2e9f-e83f-4b5f-affc-651e143c8f69",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/06/dezeen_Venturini-House-by-Adamo-Faiden_8.jpg",
            "hash": "71e5d4b7751d0b846ff41d0c7ada3547cc6505d9629bf08843eb33997527b9b8"
          }
        ],
        "text": ""
      },
      {
        "id": "2c19d4e7-26bf-428e-b798-3f2a12176239",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/01/dsp-apartment-studio-cl-santiago-chile_dezeen_2364_col_11-scaled.jpg",
            "hash": "a31f32cf534fbf944b9ee9d0ae8316a7a70680feb3199153db8dc892d50f3efb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d928a56a-c94c-45c1-a776-c539e4a1cb9b",
    "id": "0a0ece3e-9910-48e1-91a5-8d30e6050945",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/619e/d87b/32f3/1801/6459/9fc7/large_jpg/1-planta-baja.jpg?1637800078",
        "hash": "7abe3721b3c7916cbe0d77304b2bc25fd8ec09909ced6df9b72f604a80132411"
      },
      {
        "url": "https://images.adsttc.com/media/images/619e/d87b/32f3/1801/6459/9fc4/large_jpg/5-fachada.jpg?1637800073",
        "hash": "0bca61a4f929093a79f6d5e3fe095b57f5e3f607a2438a97b98e9d960133a6e7"
      },
      {
        "url": "https://images.adsttc.com/media/images/619e/d87c/32f3/1801/6459/9fc8/large_jpg/4-corte-a.jpg?1637800075",
        "hash": "0c1c77c0affebf0cb4ad6ef3ec177be422081f5242d05603cd17170161eb384d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f7936000-d817-4cfb-aac2-7f1d82622242",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6605/a7d0/b093/fa2d/f3b0/95de/large_jpg/revitalization-kriechere-70-innauer-matt-architekten_7.jpg?1711646684",
            "hash": "410190b21249b2d366871faf9c932f82648f368b4dfadce9e3640f648e026973"
          }
        ],
        "text": ""
      },
      {
        "id": "d63a2554-0745-4b25-8c6e-9f08922d487f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60b0/16fa/ae1c/b201/6506/2023/large_jpg/20181101-mg-9243-web.jpg?1622152965",
            "hash": "ffb163f541f7f50e7ea21151b5aaedf990e153d7ac4acd41b0a22124fd26ebcd"
          }
        ],
        "text": ""
      },
      {
        "id": "675f7a19-5701-4640-b510-fe7ae37a2704",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6865/ad60/c677/407b/de52/000e/large_jpg/museum-bezau-innauer-matt-architekten_3.jpg?1751494007",
            "hash": "e10abbdc8993221c33b8eba0eb8113b605e1fcdc0504abe59fc1ac7c63341d8e"
          }
        ],
        "text": ""
      },
      {
        "id": "002f63e8-038d-452c-8234-77dc9535f00e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/649d/ea08/cb9c/4659/2908/4c2e/large_jpg/bohinj-kindergarten-arrea-architecture-plus-kal-a_6.jpg?1688070714",
            "hash": "3e7009cad07a9a78522132b23f2cd43dfe95d81c868e7a7d739b155ae6630927"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f7936000-d817-4cfb-aac2-7f1d82622242",
    "id": "acb55052-db62-495c-8435-20a78a5af23c",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6605/a82c/b093/fa2d/f3b0/95e0/large_jpg/ima-revitalization-kriechere-70-upper-floor-plan-1-100-30.jpg?1711646828",
        "hash": "eef445c7b9a65f8d28d011ea645ec795dcda8027cf39b4456d54dede79318e63"
      },
      {
        "url": "https://images.adsttc.com/media/images/6605/a82b/b093/fa2d/f3b0/95df/large_jpg/ima-revitalization-kriechere-70-section-02-1-100-28.jpg?1711646831",
        "hash": "989aa41e82ac8ae6a41aff0ad3bcb3125bc727fb89eb4b7b3f68430da7bf17e5"
      },
      {
        "url": "https://images.adsttc.com/media/images/6605/a82e/ac59/6f34/863b/1d15/large_jpg/ima-revitalization-kriechere-70-section-01-1-100-27.jpg?1711646834",
        "hash": "ca105ec309e9b313f0b21323b0a706bc8c43ea055d308e7bd9fc2a705f26995f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2217f376-a534-4d6b-b5ba-2a65eba96380",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60b5/6571/253d/4e01/653e/1e1e/large_jpg/07-johann-jacobs-house-image-2.jpg?1622500753",
            "hash": "fe4d95c4d518fdb98089cb3a9ee23c39ec6d02db320b32504eec405c28d62e2d"
          }
        ],
        "text": ""
      },
      {
        "id": "791f4d80-1d25-46df-a97c-2839b192b792",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66bb/c31a/2e7d/e45e/a0be/307d/large_jpg/danske-banks-domicile-lundgaard-and-tranberg-architects_20.jpg?1723581243",
            "hash": "90c9f3afffcb70fa6b7c3168c647124dce8e853df56c8033b004fbd3f78c902a"
          }
        ],
        "text": ""
      },
      {
        "id": "2d8e6d01-7cb9-42f9-bdc8-9ce3aa363638",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/10/orsted-gardens-tegnestuen-lokal_dezeen_2364_col_100.jpg",
            "hash": "47fbd3109c97fda0a13edc09df721f7415cfa271ad4272469d454723c816abcb"
          }
        ],
        "text": ""
      },
      {
        "id": "fd19cf30-56d7-4057-baf9-a4fd9e58d05a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/10/maersk_tower_c_f_moller_kobenhavn_denmark_architecture_dezeen_2364_col_0.jpg",
            "hash": "699c5b00ded72198cab25908329d219bd361fa321209a384b5c8386a0de74535"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2217f376-a534-4d6b-b5ba-2a65eba96380",
    "id": "c628cd82-524a-49c5-9f5e-d21433a907a8",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60b5/64c2/ae1c/b233/9bd8/784b/large_jpg/03-johann-jacobs-house-1st-and-4th-floor-200.jpg?1622500574",
        "hash": "6192ae2a555d7774b3533c0e3a1bef7115daf4862d6d0c2be1fe8038fb5cae6c"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b5/64c5/253d/4e01/653e/1e1d/large_jpg/05-johann-jacobs-house-elevations-200.jpg?1622500571",
        "hash": "7694642bda1d2100f90be66426eb22a185e586ec2266e9ffc32210531afb6109"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b5/64c2/253d/4e01/653e/1e1a/large_jpg/04-johann-jacobs-house-section-200.jpg?1622500573",
        "hash": "c6e35aec08fd5cd8168557e7e1cecef86043fa7b7e8d15ab7bd509fcfb8495f0"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "940e5bda-2229-4a67-8523-16f6aa994f7a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66c7/321a/ee97/4701/7c50/7694/large_jpg/pantin-a-common-house-plan-comun_14.jpg?1724330573",
            "hash": "269684a2bcdbdf455914c12ed45cf7e5e4ad113322605984b9c023814dc6d030"
          }
        ],
        "text": ""
      },
      {
        "id": "8de521d6-f267-48b1-b331-ae0f58630bd2",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/02/kresta-garden-house_dezeen_2364_sq_1.jpg",
            "hash": "8b3bb79801e90ff550645ca2518ffe30fc24c5b9571922129f59baf0c75adfa8"
          }
        ],
        "text": ""
      },
      {
        "id": "11f0cb09-3e1c-4f62-810d-518cb479b63e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/07/didactic-building-of-the-federal-university-of-ceara-rede-arquitetos-brazil_dezeen_2364_col_23.jpg",
            "hash": "a7316766a3719df997506644588707c103b1c532f25523e7ba9ea46b08b1de9d"
          }
        ],
        "text": ""
      },
      {
        "id": "09c3be9d-74e1-408b-b69a-d252812d0c41",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64e5/3d9d/8177/ff72/a9c8/502f/large_jpg/centro-hortofruticola-raspa-y-amagado-forarquitectura_19.jpg?1692745208",
            "hash": "f3bc30ebf147375c321bb7e637ccd13eaa070231876de38dd9c79371313a06f1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "940e5bda-2229-4a67-8523-16f6aa994f7a",
    "id": "3d71e0e1-cc71-4033-8394-3527b24d7d08",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66c7/34c0/55d7/993c/36f7/dd4d/large_jpg/070-pantin-a4-plan-r-plus-1-1-200-25.jpg?1724331209",
        "hash": "1fb1ca08615991afda0d5d5b2fae3f86e622a739e5a71fa73b606a1de2cf7237"
      },
      {
        "url": "https://images.adsttc.com/media/images/66c7/34bf/ee97/4701/7c50/76ad/large_jpg/070-pantin-a4-elevation-rue-1-200-24.jpg?1724331206",
        "hash": "95faad8f8e20a02aa80d6bc79969068f3fdb2222e761b740e00e362dd9201100"
      },
      {
        "url": "https://images.adsttc.com/media/images/66c7/34c0/ee97/4701/7c50/76b1/large_jpg/070-pantin-a4-coupe-1-200-22.jpg?1724331208",
        "hash": "893ae9240c894ca34530de387fc19ad4ae2b3d59531297d647f6429625aab97e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "885b38f2-c3f8-4616-9c3b-14444b77af37",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6460/e98f/1424/c43e/538a/e956/large_jpg/open-336-office-building-park-associati_9.jpg?1684072865",
            "hash": "c245d340f1a2b4246df4727c32f755f4ef7d7028c50cc1dd38393ab563fcc012"
          }
        ],
        "text": ""
      },
      {
        "id": "f49f5588-536e-4ac6-b818-9e956e1d6dd1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62b3/1d2e/74db/3709/56d8/5831/large_jpg/dobra-55-kurylowicz-and-associates_5.jpg?1655905640",
            "hash": "75377361708aab39904275f04a60f39797e751c90eb6c420f11359c926203c53"
          }
        ],
        "text": ""
      },
      {
        "id": "a6c8163e-4ff5-4fbb-97b0-0148a607f5e7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/06/sprzeczna-4-by-bbgk-architecture-residential-poland-prefabricated_dezeen_2364_col_3.jpg",
            "hash": "e8efb202489cc2d05ec0d52908d46ad51390d2827451146405a5ec1c79b2c0b2"
          }
        ],
        "text": ""
      },
      {
        "id": "8a0d7a77-ed81-4211-b2ed-e4ce3c1b464d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/06/3xn-astoriahusetred-brick-office-architecture-stockholm-hero.jpg",
            "hash": "d53406532d9abe3672e8ec8e9f693b9fea007e95ed4d07fc04e7d21cd0c7c56c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "885b38f2-c3f8-4616-9c3b-14444b77af37",
    "id": "f1841021-c673-441f-9813-28de75097286",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6460/ea72/1424/c43e/538a/e964/large_jpg/09-open336-d-30.jpg?1684073211",
        "hash": "0dde31d5e1630eca577a187a01ac9e9278bf92e80a11e44a88e6dc369ac4657e"
      },
      {
        "url": "https://images.adsttc.com/media/images/6460/ea70/0dd6/2e0d/4258/4d47/large_jpg/04-open336-d-25.jpg?1684073132",
        "hash": "aa8025bc3ca05130b0a1620b4462522deb7dd06568a1807a30a8710d1c522709"
      },
      {
        "url": "https://images.adsttc.com/media/images/6460/ea74/0dd6/2e21/152e/8bf6/large_jpg/07-open336-d-28.jpg?1684073145",
        "hash": "cc95d52adcbd5c406d3c5c67881a95ea1821492d5ca85e059334f7d1e812e70e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c183746c-036e-4c2c-be9c-aba7dc1cf174",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/04/baulinder-house-hufft-architecture-kansas-city-missouri-usa_dezeen_2364_col_4.jpg",
            "hash": "7f9b36fc54a3b7f27ed0a2da5f06cf3fceea3414c7f1c405fa14137a87a556c1"
          }
        ],
        "text": ""
      },
      {
        "id": "8026c3e6-a4b3-4d41-9574-0e40b1ed6e58",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/08/ballantrae-country-house-by-drew-mandel_dezeen_2364_col_hero.jpg",
            "hash": "1b37d7e6fd8465153377b60738585630e6565ea5940a70ad09727dc90f91a95c"
          }
        ],
        "text": ""
      },
      {
        "id": "92a2db93-4019-410d-a94b-e6c9eb9ceadc",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/07/shore-house-leeroy-street-studio-north-haven-new-york-scott-frances_dezeen_2364_col_11.jpg",
            "hash": "dbba4e695392d93ba31e9b4d7efc4db5beab34b2e3cedbcee703bf65e3e00eb6"
          }
        ],
        "text": ""
      },
      {
        "id": "62de762f-b345-411e-ad4f-9644c1ae024f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/10/brick-city-house-studio-b_dezeen_2364_col_3.jpg",
            "hash": "6e7aca5bef69d0e0aec6f93881c09b87b809c204bf8e68b9b02c1e1ba5681195"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c183746c-036e-4c2c-be9c-aba7dc1cf174",
    "id": "23c80037-3ca1-4e98-9f7b-f1c6061a8df0",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2018/04/baulinder-house-hufft-architecture-kansas-city-missouri-usa_dezeen_2364_ground-floor-plan.jpg",
        "hash": "c360cc816927840547d73ade32c2375941e171d0de2a9e0de14bb99935f76d9d"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/04/baulinder-house-hufft-architecture-kansas-city-missouri-usa_dezeen_2364_elevation-plan2.jpg",
        "hash": "4d6328d4e07af87ebdf1e4119f0213a298c453069b375d5248e7141dba08730e"
      },
      {
        "url": "https://static.dezeen.com/uploads/2018/04/baulinder-house-hufft-architecture-kansas-city-missouri-usa_dezeen_2364_elevation-plan.jpg",
        "hash": "a2a6e5db0bde0a6f3690514e230038147844af2a23203f312f7d9f5805641fa1"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "68ce775f-7f52-4042-a285-45b88b92488a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60b7/e6b5/ae1c/b229/2fa4/3b11/large_jpg/illiz-kindergarten-ebertswil-i07-frei.jpg?1622664905",
            "hash": "82b99c9c7dacb3e35c1b80d6dd44b752fee8003a9ab4e01c3383b0089bd3eb55"
          }
        ],
        "text": ""
      },
      {
        "id": "46886177-80ab-4f03-848f-6e79912035e0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6375/a58a/62d1/0b3c/e93a/f08b/large_jpg/childrens-campus-theodoor-cuypers-and-q-architecten_5.jpg?1668654493",
            "hash": "4206137368f02217542a963fbb1a0d3f5f0fc258e4b5525a6bb7655e630ea446"
          }
        ],
        "text": ""
      },
      {
        "id": "1ad5ea76-259d-4a99-8179-d25a794feef5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/677d/cd70/1e23/3d01/7d2a/f497/large_jpg/cultural-centre-in-bourg-la-reine-dominique-coulon-and-associes_15.jpg?1736297866",
            "hash": "ef2ffdd28b413c2cd530766d4d374086fdf5079638e37b04c7817aa296c965b2"
          }
        ],
        "text": ""
      },
      {
        "id": "bc4b5922-f43c-47d0-b1ed-0a70c8e13df5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6275/444b/a2d7/6a1e/9c5c/d846/large_jpg/10-aa-estr-149.jpg?1651852410",
            "hash": "73fbd310d9c38ba568a4a587c5594df95934bc1eb34c4e298cf5d5495bc6e397"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "68ce775f-7f52-4042-a285-45b88b92488a",
    "id": "593a7ae7-ec72-4964-b9a5-56579d95ea6f",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60b7/e69e/ae1c/b229/2fa4/3b10/large_jpg/kindergarten-ebertswil-1st-floor.jpg?1622664869",
        "hash": "2da1b6d82c105744ee7340b562013e6b3eca781239fd71ce7b0cbfe4888715f8"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b7/e69d/d898/a001/6492/6d4e/large_jpg/kindergarten-ebertswil-elevation-ne.jpg?1622664866",
        "hash": "7c04f755b9dbb18c33a6b392dc937e73ade4c08b2fa563e62faa0b04051c86a7"
      },
      {
        "url": "https://images.adsttc.com/media/images/60b7/e69d/d898/a001/6492/6d4f/large_jpg/kindergarten-ebertswil-section.jpg?1622664867",
        "hash": "61fb6b56f2ed995bb8b521c10b5dbb365ac692e45bb0ebf574248ff498b403c1"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "37457332-e592-48db-bdc4-7975e95a8a13",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5d6f/0b05/284d/d1d1/4a00/01d7/large_jpg/01_Lilla_Ragholmen_06.jpg?1567558360",
            "hash": "8a96113a35515d96deb7a3876547e6772ade16fcc0b9f57f6ce53b4ff6571b72"
          }
        ],
        "text": ""
      },
      {
        "id": "7ed3d259-f2be-43aa-b63e-15813d3d058f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2022/12/pitsou-kedem-concrete-tel-aviv-house-wooden-screens_dezeen_2364_col_18.jpg",
            "hash": "4baad92c60a089f16badffb8ac0ddeaa4e2c11a7a77f562cafe719af335749bb"
          }
        ],
        "text": ""
      },
      {
        "id": "8095f3cc-a9e3-4d9a-8e5c-c7764aa167b6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/640e/8cdd/0701/cd01/6f55/c9dc/large_jpg/4-edificios-na-avenida-brasil-aurora-arquitectos-plus-furo_37.jpg?1678675225",
            "hash": "de76256b4310cb53e6d1ee1531ed9968bfe177ac497f3cfa7aee6b44a5142483"
          }
        ],
        "text": ""
      },
      {
        "id": "ccf0af94-e403-4d71-8d08-cf718152a2db",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/640e/8ce4/0701/cd01/6f55/c9e4/large_jpg/4-edificios-na-avenida-brasil-aurora-arquitectos-plus-furo_36.jpg?1678675303",
            "hash": "0f92da355c4965ea8144022e65446b9ebd1cfc059dd35c2db789be50a2b6368d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "37457332-e592-48db-bdc4-7975e95a8a13",
    "id": "e7cde015-437a-4031-a427-4cba2c569dd7",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/5d6f/0b62/284d/d102/9500/0430/large_jpg/03_Lilla_Rågholmen_Strucural_Plan_1_100(1).jpg?1567558487",
        "hash": "74a9f32e19d5a87af95371052770b92d25207b24217738ffab8d3291a8f21a6d"
      },
      {
        "url": "https://images.adsttc.com/media/images/5d6f/0b15/284d/d102/9500/042e/large_jpg/01_Lilla_Ragholmen_Sketch.jpg?1567558408",
        "hash": "4c40859f3f61d06d4a6e36d7209f53fa140a576419708838cdd385d5b6780135"
      },
      {
        "url": "https://images.adsttc.com/media/images/5d6f/0c24/284d/d102/9500/0433/large_jpg/05_Lilla_Rågholmen_Section_1_100.jpg?1567558682",
        "hash": "97b6bbcfdf29b950890af59c8d3b860f6fff006d6aac1ddab82e6c966d0e4d96"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4295d865-66fa-4696-8d45-b280a7a4282d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67ac/c312/a934/2901/7e43/082f/large_jpg/pavillon-aurore-sisto-studios_4.jpg?1739375414",
            "hash": "ec55977e0872b7ff4865bf7d80e40a08c8300cadd3d47d655a89d4f3a949bead"
          }
        ],
        "text": ""
      },
      {
        "id": "e615ca4f-0077-4609-85b8-eb67da210b0e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/11/leeza-soho-tower-zaha-hadid-architecture-office-china-beijing_dezeen_2364_hero.jpg",
            "hash": "8669af8382317c51d52ed781b0e620f52aca9a5a619e6ca58a3a36125074a403"
          }
        ],
        "text": ""
      },
      {
        "id": "9b8cdb3d-6a1a-4fe1-8244-e1a78658bf7e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/10/can-of-ham-70-st-mary-axe-foggo-associates-london-skyscraper_dezeen_2364_hero_1.jpg",
            "hash": "c78cc8546fa842c6ef4ef0ac250ff00ad3fc778b70f6d82921b7cf8639e6ee08"
          }
        ],
        "text": ""
      },
      {
        "id": "d0bdbe0c-7f27-4c1e-ae66-9b4679f55de6",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/09/london-skyline-glass-skyscrapers_dezeen_2364_sq.jpg",
            "hash": "939c4acae1c2a9e9538b796920d6c1b47d45bf0669c94c70a0946b16c78ca955"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4295d865-66fa-4696-8d45-b280a7a4282d",
    "id": "5e0ab424-4f22-4b69-9fd0-ae9d042c2f68",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67ac/c326/a934/2901/7e43/0836/large_jpg/ground-floor-plan-5.jpg?1739375413",
        "hash": "bdc519f8f1e4c60a984336d133cab6e2a899fef509e102b9e646cd1310aca40e"
      },
      {
        "url": "https://images.adsttc.com/media/images/67ac/c328/ea72/f101/8803/511c/large_jpg/02-sketch-2.jpg?1739375420",
        "hash": "2eeefa44ddb9dfa0b5b6363df7b95ab8825d9b4e82c00b8d8342a939b5f0a941"
      },
      {
        "url": "https://images.adsttc.com/media/images/67ac/c325/ea72/f101/8803/511a/large_jpg/south-section-8.jpg?1739375427",
        "hash": "c07bde690ce27149996e7a4e5a3ab8456e8f12b491cc47b8269e03069e1a13a6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "5b8d8090-e6f2-47e4-8ff1-210cf84aedb0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65e7/74ce/da34/c701/7c51/cae8/large_jpg/showan-apartment-renovation-pragmatica-architectural-design-studio_8.jpg?1709667567",
            "hash": "6d7eaa600b5e3d7a250d19fc60a8bc9deb29efc229ed826ab628322dbbec134f"
          }
        ],
        "text": ""
      },
      {
        "id": "dc2421f2-df7a-4f70-a86c-312da120caaf",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65dc/eefd/95e7/e11a/4367/4a92/large_jpg/13-4-farm-house-very-studio-che-wang-architects_15.jpg?1708977933",
            "hash": "0691683aab6278bea19bd4a5c7f02b2ea01fc130f3d1d743740c43c709d6ca3a"
          }
        ],
        "text": ""
      },
      {
        "id": "38027d3f-3130-4e8f-90d0-3962d1d63376",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6877/80fe/5ace/2100/01fd/9609/large_jpg/2025_DC_Castelfranco-18.jpg?1752662352",
            "hash": "03543b47ffb1e0914ccf7c2520d8cd35a4f817f7f9095d57502e67fc38af251a"
          }
        ],
        "text": ""
      },
      {
        "id": "e85bab74-e9e1-4840-9bdc-052a999f08d0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/642e/e396/1251/e001/70fb/051d/large_jpg/casa-ib-estudio-ferrazini_4.jpg?1680794547",
            "hash": "360b9d83b32b934974858cbbf5610bb6cdf6105a953efb74395fd1e38aef17a8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5b8d8090-e6f2-47e4-8ff1-210cf84aedb0",
    "id": "d022a7ca-9029-4754-a00a-1b8e4ce8bcc3",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/65e7/744e/da34/c708/4b96/e85a/large_jpg/plan-after-mezzanine-floor-plan-4.jpg?1709667426",
        "hash": "b562d1edd69a8adeb63294704131af9acc8e839a8abb5e8ec827ca6ec367b59b"
      },
      {
        "url": "https://images.adsttc.com/media/images/65e7/744e/da34/c708/4b96/e85c/large_jpg/main-diagram-2.jpg?1709667428",
        "hash": "5d2ba5cf23e0e2f18027332e3937667c8fcb5f8b410e367b5aaeb60d16bddf31"
      },
      {
        "url": "https://images.adsttc.com/media/images/65e7/744e/da34/c708/4b96/e859/large_jpg/section-a-6.jpg?1709667421",
        "hash": "a534d399c7a301a07cbc853bac32b79c0c3336dc6b5b462012001895c65a3bd7"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "237d5ff4-d4e3-4a05-b588-73a0a77bcff8",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6834/e7d3/08d3/6a01/8891/23ef/large_jpg/residencia-azur-alianz_17.jpg?1748297693",
            "hash": "4f434ba27b260bdba1ce36afc38985cb552b1be8f26a942357a3b0e2851a40cc"
          }
        ],
        "text": ""
      },
      {
        "id": "f43549df-2c87-4445-9b61-c40869ef859f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/686a/fdde/fa62/953d/373c/520c/large_jpg/om-house-an-nam_23.jpg?1751842296",
            "hash": "43f728b209807a59244c1fada0f23bf91398e1c1f563458ffb0b874c38e93762"
          }
        ],
        "text": ""
      },
      {
        "id": "c06eb518-0a85-4b40-bf48-117aa31ce756",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/668f/fcdd/2249/c031/34b5/d1c6/large_jpg/cascada-de-luz-house-studio-saxe_73.jpg?1720712427",
            "hash": "08c04d8421b568ba2e133f6a811264e43bfc34f581fd5a3813698b1da3425d1e"
          }
        ],
        "text": ""
      },
      {
        "id": "1ec43500-e8e8-459f-8fcc-5d6535b70852",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6718/4c6f/abb6/a201/7cd4/61b3/large_jpg/pool-house-dada-partners_8.jpg?1729645709",
            "hash": "bbce3fa3c4b2003701a6a1569ece819d0f64ea0e6b7f6853dafaf4689d4a6b9c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "237d5ff4-d4e3-4a05-b588-73a0a77bcff8",
    "id": "6bca7a50-6f91-423d-adf3-6b479b254132",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6834/e7bb/13b9/4101/87ae/86ad/large_jpg/planta-nivel-1-final-7.jpg?1748297699",
        "hash": "53bc2d6c72e9659fa733c142167dd025b2153605b5c4d109fb0bad58ec6462eb"
      },
      {
        "url": "https://images.adsttc.com/media/images/6834/e7b3/13b9/4101/87ae/86aa/large_jpg/elevaci-n-frontal-2.jpg?1748297672",
        "hash": "25c6a73cbe17127a618a5ee8e707653d7cd3db7048ae16d49a2a68177a0ab29f"
      },
      {
        "url": "https://images.adsttc.com/media/images/6834/e7ac/13b9/4101/87ae/86a7/large_jpg/conceptual-sketch-azur-1.jpg?1748297647",
        "hash": "026a49240e9cb7b636b3df86da845ab79beacde883dde28cac208569506801b8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "92fed1fd-8315-46f7-b491-74f40c06ebc4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6670/6871/b38d/4753/9e9d/78ea/large_jpg/d-day-museum-projectiles_49.jpg?1718642891",
            "hash": "e28d9be8987afb3ace3b11931da153ba59f79b31f75743330827c01e3b8ac6c3"
          }
        ],
        "text": ""
      },
      {
        "id": "ed7461a9-2075-4d7d-8d36-eb7c45aa3310",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65f0/c3ab/ddef/cf01/8981/57d6/large_jpg/edificio-qo-archetonic_1.jpg?1710277584",
            "hash": "41ad4e6eab3d9eb0fa8d50f793b498d2fb792f4f1077aa87eedbbf3478cbd015"
          }
        ],
        "text": ""
      },
      {
        "id": "98a6418e-8527-4d39-be0f-360d408c369c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6566/20f9/ad68/bf13/0166/5e39/large_jpg/meditation-chapel-lee-eunseok-plus-atelier-koma_12.jpg?1701192028",
            "hash": "bd7a01aa444aa4b4b71cef0a4943826cb01329da42f6d1e530ea9edc30a6f7ba"
          }
        ],
        "text": ""
      },
      {
        "id": "84745077-2fa4-4c35-9e51-4fafddbd36e1",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/09/petr-janda-revitalization-prague-vltava-riverfront-czech-republic_dezeen_2364_col_31.jpg",
            "hash": "1000c8c2341ad43885a1c17fc0469ddf2b70e65edf609240a4685b45dcc83779"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "92fed1fd-8315-46f7-b491-74f40c06ebc4",
    "id": "1dd90dbf-63a9-4b16-94ef-5445ff0ab89d",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6670/66b7/b38d/4753/9e9d/78da/large_jpg/06-plans-1.jpg?1718642400",
        "hash": "f4546335fa3f103e2d291871ea867c0b1eb938ab9593c351bc0bd0a1ee468f64"
      },
      {
        "url": "https://images.adsttc.com/media/images/6670/66b6/03ec/377a/485f/d46b/large_jpg/04-elevations-5.jpg?1718642385",
        "hash": "f8feab9307efcf0e2e19ce1c188e5050e2693175c0fc0d145ffa566f32b23cd9"
      },
      {
        "url": "https://images.adsttc.com/media/images/6670/66b6/b38d/4753/9e9d/78d8/large_jpg/05-plan-masse-4.jpg?1718642392",
        "hash": "85b6b01cd8cf7dbd11b6b440aae76aae065376670d896d1d1e42a1a10f16b2a9"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "b57cf9bd-983b-451c-8142-d5d68ca0cac1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6837/2886/9126/0d01/8992/fe74/large_jpg/fk-kindergarten-and-nursery-hibinosekkei-plus-youji-no-shiro-plus-kids-design-labo_14.jpg?1748445334",
            "hash": "8e615d3482ab80964d43dc4c80f71b85f42653002dd585509037c7a594f2d5e6"
          }
        ],
        "text": ""
      },
      {
        "id": "78c41e65-4e97-4ebc-b97e-8bf144276378",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6758/ebb1/1ae9/7201/87e2/e773/large_jpg/casa-laranjeiras-mf-plus-arquitects_2.jpg?1733880782",
            "hash": "32551d50055463f9d9cf9e29edeeb2174ac663c003a42846e0ae9435a01d9a34"
          }
        ],
        "text": ""
      },
      {
        "id": "42237583-8951-4a67-abb5-f2753cf26e1e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6215/440b/667a/b101/6535/3189/large_jpg/14.jpg?1645560864",
            "hash": "80d7fc0f69cf37fb3ed04eb58f17de97b59387a60ca17d0ef23250e22ba955ff"
          }
        ],
        "text": ""
      },
      {
        "id": "0ba29fe7-52a0-44fd-b3ca-da4878a4f1db",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6109/578c/efa7/eb01/6512/d19a/large_jpg/3w2a2725-hdr-pano-2.jpg?1628002330",
            "hash": "3d6c174a5cd27a9ef1f71ad64fe458a6663bd75a3823ad7161c39911646e920f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b57cf9bd-983b-451c-8142-d5d68ca0cac1",
    "id": "16404520-0346-4021-b410-2ac9a5403fde",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6837/2896/008d/0601/8709/f30e/large_jpg/plan-2.jpg?1748445360",
        "hash": "18c36cd357d1e078dc18aff0453381d3decb11a13ff13ae06034b9562f0dc1fa"
      },
      {
        "url": "https://images.adsttc.com/media/images/6837/2895/b846/3d01/87d8/bac2/large_jpg/elevation-1.jpg?1748445347",
        "hash": "c4a8421e24e53348783fe7affccc0932796f209eea9ddf11ed878bb9b2fabdd5"
      },
      {
        "url": "https://images.adsttc.com/media/images/6837/2895/9126/0d01/8992/fe79/large_jpg/section-3.jpg?1748445341",
        "hash": "dca44cd25029b51268daca477758ee1f7677ebcb4bd622c50050762c10a8e6a0"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c14e0367-c6f4-4cdb-9951-750efad87d19",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66f7/07e4/2684/7b75/3468/862b/large_jpg/casa-atelier-oitoo_5.jpg?1727465466",
            "hash": "6bdc25a65958531905ec69b63ed7444f013d33987e04938d9f1669e6c3d691f4"
          }
        ],
        "text": ""
      },
      {
        "id": "917f473d-0968-4ef9-aa49-f0b0df9b59ea",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6690/642f/2249/c07f/50bd/866d/large_jpg/casa-em-poucas-linhas-fala_2.jpg?1720738981",
            "hash": "aa2b8bda29b4bdcb5629b40d5b0b01daa7c507b1f88c3fd4ce374145cae04028"
          }
        ],
        "text": ""
      },
      {
        "id": "650ba378-3842-47a5-b554-f3884bedb206",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6307/54ab/79c4/8909/487e/b83e/large_jpg/murakoshi-house-s-design-farm_3.jpg?1661424885",
            "hash": "963160e428a2cfa6aae2f9b39ef6272bd1f22fb46846323b1a4c9b2fd0943fc0"
          }
        ],
        "text": ""
      },
      {
        "id": "93e0822e-3966-4924-9417-c619d9356578",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6156/1764/f91c/8186/b900/0050/large_jpg/24.jpg?1633031999",
            "hash": "8cdeb071999f77a95732554e3a81491393763d6b4dfeb18d6581733f8b557fdc"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c14e0367-c6f4-4cdb-9951-750efad87d19",
    "id": "58260510-e809-403a-8513-044de08dfd5a",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66f7/07bb/2684/7b75/3468/860f/large_jpg/rua-da-alianca-plan-yellowred-9.jpg?1727465419",
        "hash": "776d0bcf268ed9cdb033e016453e472d7aeb775f860d5e86479127e534de131a"
      },
      {
        "url": "https://images.adsttc.com/media/images/66f7/0dad/2684/7b75/3468/86f4/large_jpg/casa-atelier-oitoo_41.jpg?1727466955",
        "hash": "d3e7aecf1bd9fd36c75b60cf12fb049bf1b3e795a3b23ffcc976a33e1cbb2072"
      },
      {
        "url": "https://images.adsttc.com/media/images/66f7/07c2/2684/7b75/3468/8614/large_jpg/rua-da-alianca-section-10.jpg?1727465428",
        "hash": "94ac98bfb9ea87b88a3c094aac8e0e70bdaef1a3c3ab370349f7011097df33a7"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "f36d56fd-9e71-43a7-bac8-5f98d7b0339e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/653f/0112/f96c/7606/6d32/cae9/large_jpg/werfstraat-bovenbouw_10.jpg?1698627921",
            "hash": "fb6678a1383e5a8d504d7c9d3b6a4e21f2a83e98a5574ab517d3a2d938a30e1a"
          }
        ],
        "text": ""
      },
      {
        "id": "16014a14-73b5-4acd-a8f0-47d3a29783d2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/661d/a3b0/c0cd/a408/33e4/ce51/large_jpg/93-petit-apartments-studio-razavi-architecture_43.jpg?1713218520",
            "hash": "0d4dcac87e64b324d84651317add81bf810e18d401a516cbddda9413edd45628"
          }
        ],
        "text": ""
      },
      {
        "id": "323340ea-01f1-4f52-bce5-6839fd121296",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/02/paris-social-housing-avenier-cornejo-architecture-residential-france_dezeen_2364_hero.jpg",
            "hash": "b455932067e3eb525f8fefa8ac8e1ac53c726d266b69603d00add32300db2ebc"
          }
        ],
        "text": ""
      },
      {
        "id": "a4b4c181-40c7-4576-b8b2-7f6ca6b01faa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61dc/9eda/1af7/4a01/65e0/c0d3/large_jpg/alibei-r2-05-ok.jpg?1641848569",
            "hash": "922c91ed74b0ee9020a2a17ba17157182d627512fe88c16303bfb841bd28bb9e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "f36d56fd-9e71-43a7-bac8-5f98d7b0339e",
    "id": "9086e7b3-6a33-455d-b6e0-458013097233",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/653f/02ae/f96c/7606/6d32/caeb/large_jpg/wrf-1-page-0001-3.jpg?1698628282",
        "hash": "16570b05a160ff33feb00d3d3b84f63030c2747f83b9e255b40799d6cc8b97c8"
      },
      {
        "url": "https://images.adsttc.com/media/images/653f/02b2/08e4/446f/3ddf/7838/large_jpg/gevelonderzoek-werfstraat-bovenbouw-architectuur-page-0001-1.jpg?1698628300",
        "hash": "ee30025578ba82f9806ad84a961b554025257b8725f0369997582d823fd1e7eb"
      },
      {
        "url": "https://images.adsttc.com/media/images/653f/02b1/f96c/7606/6d32/caee/large_jpg/wrf-long-section-page-0001-11.jpg?1698628283",
        "hash": "49762ab6d12c4aa1291781740a09db9225042fd525070ac0cbc17eb40e3a592c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8ef3751f-2bdd-43c6-98d7-8526cfa0dcb1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/640a/83b7/e7b0/6954/c4c9/2c67/large_jpg/chalet-mira-sierra-oblicuo_6.jpg?1678410708",
            "hash": "027b2bec478377d25f7a36f46752afccb583315c16f4c85569671399df179242"
          }
        ],
        "text": ""
      },
      {
        "id": "7a748b4f-774e-4a85-971c-dc587a01e1e6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b12ff3fa734060369763d1ad9096c390l-b683933481rd-w2000_h2000.jpg",
            "hash": "156df0e13360e591cb7d9f0ad1c34d3e1653694d76704169e9e44c78a6218f63"
          }
        ],
        "text": ""
      },
      {
        "id": "f6713a3c-ea32-4fcf-881b-313efe935eeb",
        "images": [
          {
            "url": "https://ap.rdcpix.com/40a09bca004c9d4211157c00f12ddc20l-b2566918728rd-w2000_h2000.jpg",
            "hash": "408423a008db03428ef8cf1d595570d2827e993664eefeffd977dd634ee4c6f4"
          }
        ],
        "text": ""
      },
      {
        "id": "cc135309-c036-491e-95cb-f5381bd0ba59",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/06/casa-1736-h-arquitectes-barcelona_dezeen_2364_col_12-scaled.jpg",
            "hash": "6bec4109464005e378874775cfada0dcdfa44de01de7856c423d346227a3f931"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8ef3751f-2bdd-43c6-98d7-8526cfa0dcb1",
    "id": "5ff5409f-4618-4d31-8aa7-742fd0fa6fbf",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/640a/83bc/e7b0/6954/c4c9/2c6a/large_jpg/pb-4.jpg?1678410787",
        "hash": "987459c6684d3b42294d2f8b4e2dcbbffbb4618da073fb4e27f7035cf27afc6b"
      },
      {
        "url": "https://images.adsttc.com/media/images/640a/83bd/5319/e159/b5cf/0073/large_jpg/a1-1.jpg?1678410750",
        "hash": "96199d7748908afaf0b685a91706b93f36bbb9f1b97be136b7232ed9c9ab8ced"
      },
      {
        "url": "https://images.adsttc.com/media/images/640a/83bd/5319/e169/a43f/b110/large_jpg/a3-2.jpg?1678410787",
        "hash": "0edf703348aa696b70a69a43ebee936142d9a01b25abe00fb710e7ab105b6b8e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "32d9c6c7-5311-4763-9153-e79e927a32f4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62d5/ce78/d84d/ff1b/578a/7723/large_jpg/chales-la-pinta-ramoni-balestro-arquitectura_17.jpg?1658179253",
            "hash": "f88160900ac556a0f60c04adcafddf71a6d179fe0405dea2008b28feba9ed891"
          }
        ],
        "text": ""
      },
      {
        "id": "3e0b7626-2774-46f0-99e0-78fee308701d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f3/a221/2b86/6c7b/3047/11d2/large_jpg/lilelo-little-leisure-lodge-atelier-lavit_22.jpg?1676911196",
            "hash": "a52f21e306ecfec462a9c99470763f137eb4b06817d0c10c0ef7905ae0c5f051"
          }
        ],
        "text": ""
      },
      {
        "id": "1809e7af-233d-48a1-a364-a3300ecee31d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f3/a21c/2b86/6c7b/3047/11cb/large_jpg/lilelo-little-leisure-lodge-atelier-lavit_3.jpg?1676911162",
            "hash": "0d0e5bc18690f6a7b3457bf02a3ebe1830c7d929f14884c6f0076fdf7d0c0cf4"
          }
        ],
        "text": ""
      },
      {
        "id": "51727708-21eb-4fa0-a944-18c7e429a877",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f3/a220/2b86/6c7b/3047/11d0/large_jpg/lilelo-little-leisure-lodge-atelier-lavit_12.jpg?1676911168",
            "hash": "8c7ddf7a558dbf201a136cdd939470403447df57f878e21a05a18fa67741d9e6"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "32d9c6c7-5311-4763-9153-e79e927a32f4",
    "id": "aca6e5ab-9ed2-44f6-87ef-d599c4c72fe7",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62d6/9c97/d84d/ff2a/a8d6/3ddb/large_jpg/01-terreo-22.jpg?1658231985",
        "hash": "29993f5f388e0c4086c728289551022aa49cd8a9fd23f9a8197cbb9a216e124e"
      },
      {
        "url": "https://images.adsttc.com/media/images/62d6/9c99/ea7d/df4e/2aca/7616/large_jpg/04-fachada-leste-25.jpg?1658231985",
        "hash": "3ec09649fdcfba36af818708511a3f56a895dd4c2130f78409bfffea5121ac91"
      },
      {
        "url": "https://images.adsttc.com/media/images/62d6/9c97/d84d/ff2a/a8d6/3dda/large_jpg/08-corte-cc-29.jpg?1658231987",
        "hash": "4ed71cd0a45386abf141452fb254f7b6542386d30e66d466af9f21faa8745863"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "04ec8dbc-acb4-413c-bfe2-e6ef9c8b2d6c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6413/5ed4/22f3/3034/96e9/4e73/large_jpg/casa-doble-soga-architekten-felipe-palacios-plus-johann-moeller_8.jpg?1678991132",
            "hash": "d7866dfd7fc6b8043c577924b5b2618e1103b436a24b4061f14d53e2e057c3cd"
          }
        ],
        "text": ""
      },
      {
        "id": "d52de62e-4a84-4e30-995b-3bf0fbdf5175",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6324/7c81/f48d/3501/6f22/90e8/large_jpg/merindah-park-house-richard-cole-architecture_6.jpg?1663335745",
            "hash": "9c42f41334be1ae4f7e899d26eec72292fe9aa585d473b24917ed429fdfa45ba"
          }
        ],
        "text": ""
      },
      {
        "id": "29da1415-3e95-4022-a1cc-5a47cdbad6a5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/08/denis-joelsons-house-of-circular-terraces_dezeen_2364_col_16-scaled.jpg",
            "hash": "c8c408f5e4f4eed4dcccb22d0fd5d45fc7d7a5b41287565c4f7bc47ddbba8be2"
          }
        ],
        "text": ""
      },
      {
        "id": "eefec1b5-5060-4cff-8f70-f9a3556b3031",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/05/toulon-drive-house-william-hefner-studio-los-angeles-californian-houses-usa_dezeen_37.jpg",
            "hash": "c14a61aacb948ae9bf31ba89b7e8e310a03130bf41ddfb450a4906a961dcd246"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "04ec8dbc-acb4-413c-bfe2-e6ef9c8b2d6c",
    "id": "f82b925a-f139-4f47-b0a0-dbd5813a5764",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6413/5f81/22f3/3034/96e9/4e79/large_jpg/planta-baja-2-3.jpg?1678991273",
        "hash": "8c2689672ddd595848c5387458ba937608d4a8068c07019dc3261904cc750fe9"
      },
      {
        "url": "https://images.adsttc.com/media/images/6413/5f7c/bc45/8901/70db/e919/large_jpg/axonometria-posterior-2-6.jpg?1678991245",
        "hash": "a7a58247e69b0cc909010adcf82103250d55b003c4a5307656bacfbe32a3212d"
      },
      {
        "url": "https://images.adsttc.com/media/images/6413/5f7e/bc45/8901/70db/e91a/large_jpg/seccion-longitudinal-2-5.jpg?1678991252",
        "hash": "3a76ecd077366c409a6fa786c18b1d739965480bab68847f6cc4e6bf2232460c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "efe60d23-58a2-40a9-91a0-45160ed6af19",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6581/acbb/5ba1/5706/c9e7/83e1/large_jpg/isla-brown-corinthia-elastic-architects_9.jpg?1702997225",
            "hash": "58ed115581a26e302b3a6d8faa0fdc1b3b59c4d4c3609e62015cca7c6bcb71a2"
          }
        ],
        "text": ""
      },
      {
        "id": "f4e808dc-d449-4a1c-8b84-983f14364304",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/03/hero-brutalist-paris-architecture-book-robin-wilson-nigel-green.jpg",
            "hash": "fc3f7c196e5862a7ab56e15823967d09718ac9cd68e50f22d9efb731cee66c98"
          }
        ],
        "text": ""
      },
      {
        "id": "a1541417-c987-4b32-a611-3169c98b1fe0",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/11/huandou-school-trace-architecture-office-tao-haikouChina_dezeen_2364_col_1.jpg",
            "hash": "8b80a129fb52d98be82f2aed411aa08efdcf3ef92a343dadb60b4eb51d5fb814"
          }
        ],
        "text": ""
      },
      {
        "id": "837fe323-f731-4281-8e89-527ad273b3ad",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/11/huandou-school-trace-architecture-office-tao-haikouChina_dezeen_2364_col_4.jpg",
            "hash": "675e82265a529c9b195f0948924d305950eeb33ee6e9a1f467ddd3aacbcdbfd8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "efe60d23-58a2-40a9-91a0-45160ed6af19",
    "id": "f83b61b7-6f5e-4812-9ed7-05fb1a919751",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6581/aed9/5ba1/5701/7c02/e68a/large_jpg/ground-floor-layout-archd-19.jpg?1702997732",
        "hash": "77fd12279228648a9b5686177429fe065c1e71ecae9a1317e4d359f6b93e3193"
      },
      {
        "url": "https://images.adsttc.com/media/images/6581/aeda/a700/7801/7c72/a5a8/large_jpg/seaside-elevation-archd-21.jpg?1702997731",
        "hash": "af2886a3f511aa435ea4c9d8b1ff56b02a3b5c47323893221b5cb944c2083007"
      },
      {
        "url": "https://images.adsttc.com/media/images/6581/aed9/5ba1/5701/7c02/e689/large_jpg/constructive-details-archd-18.jpg?1702997728",
        "hash": "a38dfdd3aff18a6e6cffd6d2f089a37e49b012773db641ddb66e42fa3fa18d4c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "b2314dd8-88e3-4329-ab14-c3c6d21f7b32",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62cd/5ec9/96d6/176f/e456/efb4/large_jpg/sasipawan-wisdom-center-architects-49_7.jpg?1657626466",
            "hash": "7b80b94ecd7738481ab20cc3900994270fd5d29b9328566fabb93db90c39ddf3"
          }
        ],
        "text": ""
      },
      {
        "id": "3566847b-ec5b-4b3e-942a-81ded3aca689",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/01/westport-presbyterian-church-bnim-architecture-kansas-city-usa_dezeen_2364_col_2.jpg",
            "hash": "2b0c60aba04af5a549ca1bf112e78b4a4b02a7b336f1cd84c65de07eb263cd9e"
          }
        ],
        "text": ""
      },
      {
        "id": "32181cbb-cff6-46b9-a330-cc2317877d57",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60cb/6683/f91c/81ac/b600/0001/large_jpg/乡村功能厅Rural_multifunctional_hall©️wang_haihua.jpg?1623942776",
            "hash": "3e22d46e4c46fd2280d9578750671a3ed2e98ba79c63fce236c2dde86812155f"
          }
        ],
        "text": ""
      },
      {
        "id": "2e526bb1-46c3-43dc-9f67-09e2ae34e96d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/05/synagogue-hebraic-union-of-paraguay-equipo-de-arquitectura-architecture_dezeen_2364_col_9.jpg",
            "hash": "8a6a2980f29838203bd75d7479773d0ce0a7f4b84fd0d981fc0965d86eb11501"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "b2314dd8-88e3-4329-ab14-c3c6d21f7b32",
    "id": "519dffd8-7b07-4168-83ed-2b72379abcc0",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62cd/5ec6/96d6/1713/9c4e/bd8c/large_jpg/sasipawan-09-floor-plan-5.jpg?1657626326",
        "hash": "15c934bb2abecdd08793264587d34575c32c84475c37a8195bc71f9f7fb49c65"
      },
      {
        "url": "https://images.adsttc.com/media/images/62cd/5ec6/a3c4/642d/2594/050f/large_jpg/ssiphaawan-sasipawwun-111-1-9.jpg?1657626334",
        "hash": "2dca4bd8f8e01b6f79b8dcb261eed665e0ed986f1b2f01c20026cfe5cdd48e0d"
      },
      {
        "url": "https://images.adsttc.com/media/images/62cd/5ec9/96d6/176f/e456/efb3/large_jpg/ssiphaawan-sasipawwun-12-8.jpg?1657626388",
        "hash": "789a443b7750008dcbfa8588be5dbeb9bfbe553e41c202f62d8c3451b9ad206b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4eb2488c-4078-4be6-be4b-64a6005c67ac",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/04/iwamoto-scott-noe-valley-san-francisco-vay-california-californian-houses-lightwell-angled-facade-cedar_dezeen_2364_col_6.jpg",
            "hash": "92a08b120b86d5b68b4574961e4a24fe8b5dca0d9fa9afafe2575155ce0eab38"
          }
        ],
        "text": ""
      },
      {
        "id": "1a4ad65b-e82c-46fb-aa16-8f9fc4ceea45",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60d5/9df8/5373/1456/acc3/a03b/large_jpg/14554.jpg?1624612418",
            "hash": "a523811748983703febc7bc89a2a75bafc4be7b0bfe390d3dab100f94658dbad"
          }
        ],
        "text": ""
      },
      {
        "id": "a4fe8356-56c3-4e56-b485-9c36060d0d48",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/04/rabbit-house-roth-sheppard-denver-colorado_dezeen_2364_col_6.jpg",
            "hash": "fc036b9a635b6621051d7a400090df9068b0d41461a3941976eb482c10c0804e"
          }
        ],
        "text": ""
      },
      {
        "id": "8558191c-bfe8-4e82-9caf-aa0f94fbbea1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65e2/41a3/95e7/e13f/06e6/6cba/large_jpg/residencia-rrd-04-paulo-henrique-paranhos_10.jpg?1709326776",
            "hash": "73bc61fb71c371be07463c0d6341c367bd197223d154fc898a51b8e251353ad8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4eb2488c-4078-4be6-be4b-64a6005c67ac",
    "id": "013f4fd8-8d59-41b6-9045-3f499abcb93b",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2017/04/iwamoto-scott-noe-valley-san-francisco-bay-california-californian-houses-lightwell-angled-facade-cedar-plan_dezeen_2364_col_0.jpg",
        "hash": "a91d22846831fe13f72244d3cd04c9f79fd3bc851d1f8495d3454d01390b1e40"
      },
      {
        "url": "https://static.dezeen.com/uploads/2017/04/iwamoto-scott-noe-valley-san-francisco-vay-california-californian-houses-lightwell-angled-facade-cedar_dezeen_2364_col_30.jpg",
        "hash": "b032b276281e28bf73049a7926a8a03481ca660bce9f25474120aef0c7d45de1"
      },
      {
        "url": "https://static.dezeen.com/uploads/2017/04/iwamoto-scott-noe-valley-san-francisco-vay-california-californian-houses-lightwell-angled-facade-cedar_dezeen_2364_col_32.jpg",
        "hash": "b1916e643007409a3887fa3dc6d9cc5925f1ebc9f3d60df7d9246abe1030d640"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c43c729c-86d2-4eed-8334-b00b851b27ca",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6567/b4d7/0ca0/c32d/56aa/1891/large_jpg/house-of-the-flying-bowtie-frankie-pappas_18.jpg?1701295335",
            "hash": "2f761f7a9bf3e0d4c15fdc8fe5c77f4ec01d791f36c214923c31f1973990bfcf"
          }
        ],
        "text": ""
      },
      {
        "id": "73c6ee6e-e049-452e-9b9e-f7ae976212ee",
        "images": [
          {
            "url": "https://ap.rdcpix.com/366a43ddb1171c9a60c2de96b952cf60l-b2733677816rd-w2000_h2000.jpg",
            "hash": "95a7a5a5fb4604a829325dc435e301640b21a193d486f49d13a6b097a49ba4c0"
          }
        ],
        "text": ""
      },
      {
        "id": "c1ac4304-334d-4d26-bcaa-1209d27e1fe0",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f6c53b8bad94ae4095e1439c982714d7l-b1833253179rd-w2000_h2000.jpg",
            "hash": "b372ebadd5f71d72695d945c5512114e42d94136c4322562ad2e8ddb63d7991e"
          }
        ],
        "text": ""
      },
      {
        "id": "a8d2ec43-aaca-4248-a917-325c819276c7",
        "images": [
          {
            "url": "https://ap.rdcpix.com/d44efbd726cdf38ca466c5d00e3daf1fl-b1522653273rd-w2000_h2000.jpg",
            "hash": "9c20567ce89d938dde1a76f890788adc47d65d582053d5b3d1832df96c20bb58"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c43c729c-86d2-4eed-8334-b00b851b27ca",
    "id": "e1c1429d-df6a-4035-840d-e8826781b0f6",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6567/b619/0ca0/c32d/56aa/18ad/large_jpg/hotfb-10-floorplan-futurephasedetail-l-plus-00-1x1-c-frankiepappas-28.jpg?1701295670",
        "hash": "455aedf06904cf67cca81903b646a2d29466c71dc6c011d753a580553c42de10"
      },
      {
        "url": "https://images.adsttc.com/media/images/6567/b72e/0ca0/c32d/56aa/18bb/large_jpg/hotfb-section-future-1x1-c-frankiepappas-20.jpg?1701295934",
        "hash": "86db6a1db9cba14b43b45edab4910eb058dcc8db10b6c1405dad4d1d815f48c1"
      },
      {
        "url": "https://images.adsttc.com/media/images/6567/b4f2/ad68/bf1b/eb0d/e6e8/large_jpg/hotfb-perspective-03-backcurrent-1x1-c-frankiepappas-3.jpg?1701295362",
        "hash": "40306fda6495684bc018eae8db2249bfff01af5819e46c14eb57decd9efe3bf9"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "3de8dd25-e67d-49cb-8434-15e1ff37fce7",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/10/dzn_Warehouse-by-Shinichi-Ogawa-Associates21.jpg",
            "hash": "c64e0b56473904bb9d4310b5325fc296285880843efb840503c5bd806b7b1f00"
          }
        ],
        "text": ""
      },
      {
        "id": "80a18c26-aa5b-44c4-82fd-ca94e9abf6ce",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2009/11/dzn_Casax5-by-MZC-Architettura-051.jpg",
            "hash": "49da8fc99a94bd7d4fc5d9cdc159f0849f1511f20fe92eb39860773367e2cc41"
          }
        ],
        "text": ""
      },
      {
        "id": "b0416be2-a070-4779-9389-b37762954fe6",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/09/dezeen_Villa-Kanousan-of-Cubic-Voids-by-Yuusuke-Karasawa-Architects_15.jpg",
            "hash": "f7b9e2ac8b6b08987eefd204dd512a8474ea211406aee2e75ece7f819c2bf8b0"
          }
        ],
        "text": ""
      },
      {
        "id": "c6154f25-1f45-427c-bb72-4cfa88cba070",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/03/dzn_Lift-by-Apollo-Architects-and-Associates_12.jpg",
            "hash": "f62c97ece2e88084ae3d950ad5ef236e09f2959740618f54300b66fe579241b1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3de8dd25-e67d-49cb-8434-15e1ff37fce7",
    "id": "b8f71327-1653-41f2-a7fe-d598b4227ec9",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2010/10/dzn_Warehouse-by-Shinichi-Ogawa-Associates8.gif",
        "hash": "7c9d736916c35287244a998b47395995ec669a3c01249879d4d1dd42726b1477"
      },
      {
        "url": "https://static.dezeen.com/uploads/2010/10/dzn_Warehouse-by-Shinichi-Ogawa-Associates5.gif",
        "hash": "8bb83fd0125d05151fa73dcbe8462695ae3ff18c50ba83be153cec18a9b18960"
      },
      {
        "url": "https://static.dezeen.com/uploads/2010/10/dzn_Warehouse-by-Shinichi-Ogawa-Associates6.gif",
        "hash": "91dfd7bc6c10c8e12c626c2e01701ff295ece900d33c4cabbe5cd5d2ee1452e3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "0e01df23-2790-44fa-a2a0-a7e25423ce9b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65cd/5500/b451/ce5f/32e9/4fcf/large_jpg/barn-small-bistro-sagra-architects_4.jpg?1707955507",
            "hash": "45d2dae815872ec5c8c7ce5e28a19c6dab59f7a923eb3c336646b529488707fa"
          }
        ],
        "text": ""
      },
      {
        "id": "60068e45-92d0-4728-b5b6-7b32b2752b5c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6570/f059/96f8/0c01/7c3c/d687/large_jpg/residential-house-in-vilnius-architectural-bureau-gnatkevicius-and-partners_6.jpg?1701900436",
            "hash": "08be069a317446445ce9b84ca27d2a05b732742bc3f5ead55e4af113e8f17b3f"
          }
        ],
        "text": ""
      },
      {
        "id": "62ea8d5d-0d9d-4bfc-b79c-4960c90b7bab",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67d3/28cc/5165/5001/7bc8/8ec2/large_jpg/lakeside-gallery-residence-atelier-echelle_11.jpg?1741891819",
            "hash": "8fd7f1c83e3a23df2fa436e25ad7a6aab0afc63473f307ef8a6218a3c7d73bde"
          }
        ],
        "text": ""
      },
      {
        "id": "a392bf99-f163-45fa-a668-5ed1c3626f81",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64be/e691/edf1/697e/8bf9/7224/large_jpg/house-at-lough-beg-mcgonigle-mcgrath_5.jpg?1690232519",
            "hash": "a15e8d283455e6d9241048715b400db9bb1689ea44d5d5162270be6098a432da"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "0e01df23-2790-44fa-a2a0-a7e25423ce9b",
    "id": "962af4ec-6d1e-49ea-9a91-ac6ec28e9f16",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/65cd/54cd/f2f1/3e0e/d02a/5423/large_jpg/ground-foor-6.jpg?1707955456",
        "hash": "d39f965ebdfe59950e00f8143745ce59e03cbc334fd4d79ce94214a7425bc2f9"
      },
      {
        "url": "https://images.adsttc.com/media/images/65cd/54d1/f2f1/3e0e/d02a/5425/large_jpg/facade-southwest-5.jpg?1707955472",
        "hash": "7b473a6d5c7ac31de4bab891e9b13d5f48289487ba279420e29e6cd6e119a149"
      },
      {
        "url": "https://images.adsttc.com/media/images/65cd/54cf/f2f1/3e0e/d02a/5424/large_jpg/section-b-8.jpg?1707955523",
        "hash": "cd16039e22bc7044629eed60b87695dccff0a9b43c75e539686aefa47b5622e3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "08997cbb-58e8-43b5-bac3-327f3ab2daf5",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62ce/8fe8/6566/ee01/657b/d559/large_jpg/hood-river-east-eb-architecture-plus-design_1.jpg?1657704495",
            "hash": "0aa7355edee8044a0678f48cb15a91126a223a4dcf12cf459d09225f012bed62"
          }
        ],
        "text": ""
      },
      {
        "id": "ff1e6e91-9968-427a-b062-1a7c55ab2521",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6322/c80d/a724/4801/6f59/e71a/large_jpg/maple-rock-residence-scott-edwards-architecture_4.jpg?1663223933",
            "hash": "2f41dc03895d5e65f650c156dab0467e4567f61629941e8552f5324e19dc6279"
          }
        ],
        "text": ""
      },
      {
        "id": "b7261009-eb16-4afc-b311-11226053ca94",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/01/burnt-cedar-faulkner-architects-residential-nevada-lake-tahoe-usa_dezeen_2364_hero.jpg",
            "hash": "e966b8dca867f5060d0432a8610d2bfda8d592be5bc3bd5f63135f209e72b54e"
          }
        ],
        "text": ""
      },
      {
        "id": "cdf01809-2cbe-4cf3-b600-d4f44bad5378",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/02/entry_martis_camp_506_blaze_makoi_califronia_holiday_home_dezeen_1704_col_6.jpg",
            "hash": "811c698a4732a2634e070e026ae9127d08d3bf3c9ff97858c342c6e28368a075"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "08997cbb-58e8-43b5-bac3-327f3ab2daf5",
    "id": "2e82c9bd-1c67-4957-8b19-5d6707783966",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62ce/8fc3/d898/dd22/713d/8509/large_jpg/main-level-plan-6.jpg?1657704407",
        "hash": "64026e09f009c3669642e4c160208cfae5d407d4b8fcc7f74d9b671387a54293"
      },
      {
        "url": "https://images.adsttc.com/media/images/62ce/8fc3/d898/dd01/66ab/63d4/large_jpg/south-elevation-10.jpg?1657704398",
        "hash": "2f2f2f6a12203279b12e9188a542a2647b181fcfd2756b3f6bfe5f7a1c037f92"
      },
      {
        "url": "https://images.adsttc.com/media/images/62ce/8fc3/6566/ee01/657b/d554/large_jpg/section-aa-7.jpg?1657704412",
        "hash": "f6a9e3377609a226720880e20db0a35866022573e51acfecde56c3543320907c"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6f182951-c9a6-49bb-8ade-f1645847cb3a",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6224/a0c4/3e4b/31c6/ba00/0016/large_jpg/13_South-east_facing_realistic_view_(Photo_by_Haohao_Xu)2.jpg?1646567613",
            "hash": "85151e061c45582ef514a3e6bb65575c910be97defc5d14271594e7a88e068f6"
          }
        ],
        "text": ""
      },
      {
        "id": "544cecf2-7508-4196-92a4-7278bddb35ac",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/612e/0dd4/f91c/811e/f600/037f/large_jpg/源计划_美的茶园_by黄城强_F4A5999-final.jpg?1630408131",
            "hash": "590162688370681c8dbad32d517bb057d16f4be679efab22c6179a8008731733"
          }
        ],
        "text": ""
      },
      {
        "id": "06a6b04b-bf7f-49dc-b60a-35ea59985a13",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68c1/514b/8791/b70e/3c17/2801/large_jpg/noxbase-hotel-clubbulidshop-architects_9.jpg?1757499756",
            "hash": "247e691fdc34c3ad2c6d4e483e8d2ef45e6d5e0653bfc9c6bacbd97d6a5cf5e2"
          }
        ],
        "text": ""
      },
      {
        "id": "6ff27e15-75bd-4fdc-9391-3009d520744f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/03/cuckoo-house-tropical-space-vietnam-residential-architecture_dezeen_2364_col_5.jpg",
            "hash": "31826f76faa054333534474fb21f4670fdafec32a1a031e4cb5095f3456dbd12"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6f182951-c9a6-49bb-8ade-f1645847cb3a",
    "id": "c03407fa-e491-4726-a6f4-cd85d0ee15e5",
    "question": "Choose the photograph that corresponds to the building shown in these drawings.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6224/9a05/3e4b/3196/4300/0006/large_jpg/Third_floor_plan.jpg?1646565883",
        "hash": "116b777158811eac673fa3d74460dff239a06ad6587603f043d0aa87b0474e47"
      },
      {
        "url": "https://images.adsttc.com/media/images/6224/99db/3e4b/3196/4300/0003/large_jpg/North_elevation.jpg?1646565843",
        "hash": "c89bb53157377c09c11ca935b6193a28db9380a3fb42b62e39f04ee686017260"
      },
      {
        "url": "https://images.adsttc.com/media/images/6224/99ea/3e4b/31c6/ba00/0005/large_jpg/Section.jpg?1646565858",
        "hash": "e2c1ed07a69a81e5637fcefa5eef87cc439c7845b59d12b1fa54ca37a9931c5d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "22fb69a9-aee0-426a-ac2f-0392c6555633",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65bd/6e18/f342/4e01/7c33/4ec4/large_jpg/artist-residence-and-atelier-cochin-creative-collective_1.jpg?1706913333",
            "hash": "eaa66bb7904af055816d435dd2800fc085c4777a0ab9181f53f4ea0f2b7762aa"
          }
        ],
        "text": ""
      },
      {
        "id": "1aed6a74-e464-49f2-9a28-56bd4359a23e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2022/05/house-of-concrete-experiments-samira-rathod-design-atelier-india-residential_dezeen_2364_col_22.jpg",
            "hash": "8e1c5237acac1c8719d753cfc112d1da8adff1b57ae8aecd46b50eefff4a68ac"
          }
        ],
        "text": ""
      },
      {
        "id": "8d6b51ef-d66c-40b8-bf42-837885051698",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/05/housed_08-housed_09.jpg",
            "hash": "968c6385ec9bde24444a38296041318b0f381c4793707affd32e69a212e4d8d5"
          }
        ],
        "text": ""
      },
      {
        "id": "cb275093-458e-4ea3-b477-ff4e13102f45",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6568/748b/ad68/bf77/f85a/ce7a/large_jpg/casa-montes-claros-venta-arquitetos_2.jpg?1701344422",
            "hash": "060d7563882a87e3056a91fdce58efb0150ecea4fc48255fbd89a68ec1636c09"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "22fb69a9-aee0-426a-ac2f-0392c6555633",
    "id": "e8e1a14e-db2e-4bce-85c7-168a50ead32c",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/65bd/6d77/5bbe/9d61/1b4a/26da/large_jpg/17-poposed-lanscape-section-credits-sidharthan-sally-paul-19.jpg?1706913163",
        "hash": "a11059a7cadee2b3a9929a08a078e741c6f733e2055faef62b55115a8a7bc939"
      },
      {
        "url": "https://images.adsttc.com/media/images/65bd/6d63/5bbe/9d61/1b4a/26cc/large_jpg/05-7.jpg?1706913148",
        "hash": "50e39e82e0bd9829c74a42402aa5136f2f8732fdb404ab93a6a43d04b2ccf98e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2c9d09bc-ac9a-4552-8542-35aeccd11dab",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/633f/1c24/33b7/6e01/6d02/b7f1/large_jpg/edificio-sebastopol-3262-magarq_8.jpg?1665080389",
            "hash": "400560bca61c83046222bf515ac16faa947d08ba594d810030660fb3344eb236"
          }
        ],
        "text": ""
      },
      {
        "id": "02f75c8c-3144-4962-8f9d-2e6ee430718f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60e3/36a9/f91c/812d/df00/0035/large_jpg/arquitetura_terraetuma_edificioticorv_06.jpg?1625503392",
            "hash": "0a1de54fd9a3c57f355e49e61afa5258a6060fd4d31e2a9c19647eeff38a9c7d"
          }
        ],
        "text": ""
      },
      {
        "id": "3b6b6a5f-df78-475d-b2f2-6a00ce04db22",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60e3/369a/f91c/812d/df00/0033/large_jpg/arquitetura_terraetuma_edificioticorv_04.jpg?1625503377",
            "hash": "eec3402abc069fe319c36855c6c1929b3f0d9b4c7aadbd6683d6e248d2c2d7ec"
          }
        ],
        "text": ""
      },
      {
        "id": "c944cc22-9380-429e-9a19-ac87fe24386c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6255/1c79/d2dc/3601/67d8/1eac/large_jpg/bicubik-8350-ok.jpg?1649745057",
            "hash": "e9ced741ebf5a5a1ad0c6a9b167f92bee115780ca0b366fba2bfd40092d478e7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2c9d09bc-ac9a-4552-8542-35aeccd11dab",
    "id": "a301f04b-09f5-43c9-bbda-dee6915d8371",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/633f/1c1b/33b7/6e01/6d02/b7ed/large_jpg/04-4.jpg?1665080403",
        "hash": "0146aa85b84b75d7441136b0d017700e54bfc2a014d0443d664f188c0e88bb16"
      },
      {
        "url": "https://images.adsttc.com/media/images/633f/1c1c/33b7/6e01/6d02/b7ee/large_jpg/05-5.jpg?1665080412",
        "hash": "ed9beb077323e26cc8c8c3528a87cba97f54d0f5c77f2628fba2df233bf89288"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "32b2df35-dd52-455e-bce2-6076873baa84",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2010/01/dzn_T2-project-by-General-Design-8.jpg",
            "hash": "98d773ecd38a216caf7fb7c43fc22942e8a8c49749583d84fa77790788adeef6"
          }
        ],
        "text": ""
      },
      {
        "id": "82f4f05f-41f5-4f27-b1e7-8b18d4436262",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/05/dezeen_3-Way-House-by-Naf-Architect-Design_10.jpg",
            "hash": "2877844b063162733fc0e55f1fc15f4da7544ec4d67563c0eebca3c4236cd537"
          }
        ],
        "text": ""
      },
      {
        "id": "04f9448c-b60d-450c-968c-5b1086c0f620",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2011/07/dezeen_House-in-Ropponmatsu-by-Kazunori-Fujimoto_02.jpg",
            "hash": "c5c5cdcbfe2014aef2843767f83a3acfd8d5ab7b07f9b8a2d85fc16c70f66310"
          }
        ],
        "text": ""
      },
      {
        "id": "0aa422bc-e86a-4df5-b0e7-238be71f0134",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61dc/08a2/1af7/4a01/65e0/bfe3/large_jpg/mmar-futa-yh-01.jpg?1641810115",
            "hash": "fe2813320db8f08513082a8e51f0f65e4a8a1711bfd4dd26ce149e72a5fb9bca"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "32b2df35-dd52-455e-bce2-6076873baa84",
    "id": "1c09a655-7355-4a17-b689-fcd496291e4b",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2010/01/dzn_T2-project-by-General-Design-15.gif",
        "hash": "965ef878027bfee5e69f6a4344196f4c82c76dfa5252fea7f1b5a7b121b7c561"
      },
      {
        "url": "https://static.dezeen.com/uploads/2010/01/dzn_T2-project-by-General-Design-19.gif",
        "hash": "72a4712aeadeb222191545263782c8e8c5f66e551838dccbccedc9503b63e915"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cb235521-8d64-4400-9160-50a2b54612ad",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2012/11/dezeen_Casa-Arco-by-Pezo-von-Ellrichshausen_16sq.jpg",
            "hash": "1af3ecafe0ab9db8ee1b83b4c637fe590af6d78b6732aa29dcaca843b2b5727b"
          }
        ],
        "text": ""
      },
      {
        "id": "dc5c24b4-db22-4b23-b243-16386776bbb2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67f6/fc90/080a/9a01/8669/4c2d/large_jpg/the-giraffe-cabin-wiki-world-plus-advanced-architecture-lab_10.jpg?1744239781",
            "hash": "7fe1da98faf13619fdba74866b52473227c0b3c11b5e6a72b3213c549be1623f"
          }
        ],
        "text": ""
      },
      {
        "id": "ff304bff-f1a8-4850-8c1c-e1e55f92dad2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60df/8aca/b085/8501/64fe/f314/large_jpg/031lvoradinaceramica-pkok3428-srgb-web.jpg?1625262819",
            "hash": "f660b678c268517792048df58cdf7bc0b7e73b53ca4891f23467a9004875b358"
          }
        ],
        "text": ""
      },
      {
        "id": "caac5df4-d0be-4a65-9351-acca06fa2935",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/650c/7699/0e2c/3a52/d434/b673/large_jpg/cliff-cafe-and-tower-house-tao-trace-architecture-office_9.jpg?1695315672",
            "hash": "520a70292f6cf5fa94083e5cb1569d4bdb73928a95cfde86a4bba4dbf98989c7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cb235521-8d64-4400-9160-50a2b54612ad",
    "id": "b5218963-9baf-431b-a5a0-cfa326af46ce",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2012/11/e.gif",
        "hash": "e020e3eb683bc662c580051ab3466cc7c81e87819b799521d45632706b7dcb0f"
      },
      {
        "url": "https://static.dezeen.com/uploads/2012/11/dezeen_Casa-Arco-by-Pezo-von-Ellrichshausen_36.gif",
        "hash": "77e0ca4b9680da7b8176a3d590c9aa7faf14054bee3b54d66c360a5315bf45e1"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "d25a5ea5-bbce-4dd0-a04c-6da6136b9875",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6474/afba/20e8/d379/64e8/14ed/large_jpg/thanh-plus-restaurant-may-atelier_10.jpg?1685368813",
            "hash": "09f812c6e94268b0e87e6f2e74d40558fc9d39ec0209751088035bba3c79b3b1"
          }
        ],
        "text": ""
      },
      {
        "id": "c8e117c2-2242-4798-9816-8216b23fa7d6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6582/43fd/5ba1/5701/7c02/ecfc/large_jpg/gogoland-pet-community-informal-design_26.jpg?1703035912",
            "hash": "a3a6861d13d9ed30f7e7d71dfb5245191683096659424d2adfb48f50f11f9bb4"
          }
        ],
        "text": ""
      },
      {
        "id": "77e2f9cc-9c89-418c-bff3-2ede50dc325c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2022/11/rozana-montiel-community-centre-mexico-city_dezeen_2364_col_3.jpg",
            "hash": "07b38b1c53b2ffee0b0ff5c8e6b93057b2c2501ba729b3aa289044f0c06f98ff"
          }
        ],
        "text": ""
      },
      {
        "id": "5495282a-8af4-479c-90d0-6d8e6a0c01c0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5ed1/4bfa/b357/654c/d900/00d1/large_jpg/17.jpg?1590774736",
            "hash": "87080fc274af79b70e75a33949714a8cc3eae4d956ae05575a6a72ff7ca00dc0"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "d25a5ea5-bbce-4dd0-a04c-6da6136b9875",
    "id": "f7c65cbb-c9d9-4693-8a23-f00f94adf321",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6474/b176/20e8/d301/7c9d/303a/large_jpg/3-facade-3.jpg?1685369236",
        "hash": "71b2ac987b0f9bb6e80baac66bc2cd130cc4a5e31e4d3b9adb55a1e89f31cf25"
      },
      {
        "url": "https://images.adsttc.com/media/images/6474/b174/20e8/d301/7c9d/3039/large_jpg/4-section-4.jpg?1685369226",
        "hash": "cc9b472c418241d99a6624aa205b7881d65af4c25dc7309881657ac572d9e3f6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "300c60fd-acb4-4908-8272-79dca24cb387",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62aa/45c5/45e0/bb01/65ce/416d/large_jpg/sukhumvit-thirty-eight-residential-building-acpv-architects_15.jpg?1655326266",
            "hash": "10924a1c77a545c5db293e54803e37f6b976d47b5fe6c2ca0e359a3c8d5b32c3"
          }
        ],
        "text": ""
      },
      {
        "id": "587ba9a7-d736-4032-9c46-5e3e365e54f1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6516/f999/8c25/a310/ecee/2be4/large_jpg/aia-east-gateway-commercial-and-offices-building-creative-crews_3.jpg?1696004576",
            "hash": "ef52f9ee0ef367cdccd991459f29e039289d97b151962c98fe306ea49382c4ba"
          }
        ],
        "text": ""
      },
      {
        "id": "19eb7ac6-49c8-4fef-ad91-3565852efc85",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/02/beautified-china-kris-provoost-architecture-photography-china-_dezeen_2364_col_15.jpg",
            "hash": "f53e13804f78f4eecc2f5837a73d90f63e1c3eb41b7e8ebed5c015862990593a"
          }
        ],
        "text": ""
      },
      {
        "id": "b99e3ace-85ac-4962-8076-cc23c89e7d46",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2022/05/SSA-Ott-Waldorf-Astoria-Miami-Supertall_dezeen_2364_col_1-scaled.jpg",
            "hash": "1d4b8d3e28d4eb89c65df63ec82e5dd917850884cf143b17c9a782c9f65bf206"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "300c60fd-acb4-4908-8272-79dca24cb387",
    "id": "f371fe1e-710f-4da8-af69-631338bcd687",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62aa/454b/1c34/2b01/65b4/304a/large_jpg/acpv-elevation-east-1.jpg?1655326046",
        "hash": "6a37f1910ef4265f72011a02d529c83c1feb6bee4fd6d2aef91e9b375fd0df87"
      },
      {
        "url": "https://images.adsttc.com/media/images/62aa/454c/1c34/2b01/65b4/304b/large_jpg/acpv-elevation-west-4.jpg?1655326051",
        "hash": "f53a270d96c93175ebdf4b716efe5309d69e09b66c9d9f429d04deaa589b1a82"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "906d0e22-5842-4670-8d88-c491a57e53fb",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67bf/a6d3/2580/9901/8838/d972/large_jpg/unusual-hq-corstorphine-and-wright_18.jpg?1740613362",
            "hash": "a3f4538e684bd133a86c269c862972d805f35bee9dccb03a32b61bca4dcfb022"
          }
        ],
        "text": ""
      },
      {
        "id": "740e63b8-467a-4b1c-977d-d5ae03d88299",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65b5/78d4/11de/4801/7c7d/5524/large_jpg/sycamore-at-northgate-park-hospital-medical-architecture_10.jpg?1706391781",
            "hash": "5b269001120bf1a303d8ba5c46ad7d7c6b4b88c395bbb955813c17bfab738b12"
          }
        ],
        "text": ""
      },
      {
        "id": "2e035e5e-209b-43c8-9cf0-a7036fb3858f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62c3/40e3/1395/5c01/7c74/0a10/large_jpg/kindergarten-and-elementary-school-g-plus-architectes_8.jpg?1656963318",
            "hash": "a2e9559944965feed916b7a0f507c518a27dcbd18126cfd7c9e0674a8d15e3f2"
          }
        ],
        "text": ""
      },
      {
        "id": "f4cb4f50-9c19-4a94-a4b8-0b760a9c8547",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/636b/b351/0036/5958/7268/0e73/large_jpg/multifunctional-accommodation-eva-architecten_12.jpg?1668002728",
            "hash": "c7418be168c8051f183d2ade729b149e2f95c219115dd85c7f71aa96bfaf7eda"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "906d0e22-5842-4670-8d88-c491a57e53fb",
    "id": "956e24da-cb32-4baf-a887-42291d305f4e",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67bf/a6cb/2580/9901/8838/d96b/large_jpg/638-2904-press-pack-east-elevation-5.jpg?1740613368",
        "hash": "b47381ca865b7cae0e09e76dd4f67866301464df1a1fbf449e40290313460dbb"
      },
      {
        "url": "https://images.adsttc.com/media/images/67bf/a6ca/2580/9901/8838/d968/large_jpg/638-2906-press-pack-west-elevation-7.jpg?1740613348",
        "hash": "f92b3b694162f4c57e75a5d793cd50f53978081024d76940173c30bf91e3171f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cbecc5f1-0e25-431c-9738-d97bb288b14d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/62fa/15e0/f08d/d115/dea1/4d31/large_jpg/screened-sculpture-house-anushka-dassanayake_16.jpg?1660556841",
            "hash": "112dcd919050a3cf1c59cb5420c69db6621bb2d666fe09416f363fcaf3e98777"
          }
        ],
        "text": ""
      },
      {
        "id": "82c4760e-dc84-4b0a-9949-9d7bdaa2a9ad",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/07/courtyard-living-contemporary-houses-asia-pacific-charmaine-chan1_dezeen_2364_col_0-scaled.jpg",
            "hash": "df4fc689af34b326b1b7bd8958b31a4012133fa0a1238eb3a3e3ac12a3e5daf1"
          }
        ],
        "text": ""
      },
      {
        "id": "3855e5bd-d689-448d-a788-781d5c04b8b1",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/05/house-yoga-keiji-ashizawa-architecture-japan-tokyo-interiors_dezeen_2364_col_25.jpg",
            "hash": "95bbdba5f586a0abc08c942ecce260e76def69e75b529b4fbc7a2695baac3b41"
          }
        ],
        "text": ""
      },
      {
        "id": "88babdc3-277c-4011-8e11-10c606487ab1",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/07/casa-campinarama-laurent-troost-architects-architecture-residential-brazil_dezeen_2364_col_23.jpg",
            "hash": "65bb17a646645d8e973786414c819210105149fd249dbfcc0781a1bc24b4b9a1"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cbecc5f1-0e25-431c-9738-d97bb288b14d",
    "id": "88432df8-b64b-4417-9dfd-51bc64d59a4a",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/62fa/15e9/ac3f/2177/055c/c092/large_jpg/09-rear-elevation-east-elevation-9.jpg?1660556809",
        "hash": "dea960e5b774cd21ce7cc4e89fc51638f19d5a94c1994e382f7e59bd56e2d880"
      },
      {
        "url": "https://images.adsttc.com/media/images/62fa/15e9/f08d/d115/dea1/4d3e/large_jpg/07-side-elevation-north-elevation-7.jpg?1660556823",
        "hash": "fbfa2a4d36bceeebd42f04c610f75dbefda1beb0482aae5409e2addb5fa60a37"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8ebcd671-5e58-41d8-be95-5349f5a326b9",
        "images": [
          {
            "url": "https://ap.rdcpix.com/05575c7c7ff33bd674ce39aeb48b71ccl-m2218645837rd-w2000_h2000.jpg",
            "hash": "61df5d3c5643399f19e3b004a461c20d4512ed8c0aebc98be0a8571e1434e14d"
          }
        ],
        "text": ""
      },
      {
        "id": "a56c04af-fa25-451a-8ee4-ad936a483726",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627a/d9d1/5e35/a401/6848/34c1/large_jpg/rk-20220216-leiva-cl-1266-hdr-editar-media.jpg?1652218333",
            "hash": "b3b4377fb49b660fae3d46b92e8a73b448bf2064d58de1ab5a5b2b966f7d8cc2"
          }
        ],
        "text": ""
      },
      {
        "id": "74093907-9fc2-40c4-96f2-4b5150e73b35",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2024/07/frank-lloyd-wright-lindal-cedar-home-usonia_dezeen_2364_col_8.jpg",
            "hash": "8aeea8802e0564a9aa046eac9195d0ac8ef6ff35ba3ca51f66d495cd9f52376a"
          }
        ],
        "text": ""
      },
      {
        "id": "62d3268e-2079-42c9-90cd-badf9f8534dd",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2018/01/hut-house-johnston-marklee-architecture-residential-hawaii-usa_dezeen_2364_hero2.jpg",
            "hash": "827516f49afd8d91e9eb6db2e519cb121b087c790b2b6f265c9fbcffc73a8812"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8ebcd671-5e58-41d8-be95-5349f5a326b9",
    "id": "eb9d57e1-ea23-45d1-b779-915ccdaaf730",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/05575c7c7ff33bd674ce39aeb48b71ccl-m2993597765rd-w2000_h2000.jpg",
        "hash": "8fe8d568b53b967e472b3ab43b22d79b98d49d23ca624891be997c539ee91e23"
      },
      {
        "url": "https://ap.rdcpix.com/05575c7c7ff33bd674ce39aeb48b71ccl-m3590066793rd-w2000_h2000.jpg",
        "hash": "64a9bdbe544926f5da63e9f1c74d08be20d63b689c911d320739f21e44ffc20a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "08dc1b72-9b90-4512-be35-0ce5de5d754b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67e1/995d/8da1/ef01/8749/4479/large_jpg/jha-corporativo-boutique-psa-arquitetura_4.jpg?1742838139",
            "hash": "54f49d7d4a8a8fccefa2002058b393ded1ac9ea635cd2821c233d2804dcf3e8c"
          }
        ],
        "text": ""
      },
      {
        "id": "44877d44-e28a-4338-b8b2-272b01a6a203",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6494/6850/5921/1815/7f00/149f/large_jpg/incube-danone-research-and-innovation-center-arte-charpentier_15.jpg?1687447652",
            "hash": "202220296f0f732818b588cbbb8434ba103a60a09b4d42193a5f501eaaba62c2"
          }
        ],
        "text": ""
      },
      {
        "id": "50d5aa72-bb65-4f39-b524-00141be152c1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68e3/af70/0e2f/1408/82a3/4773/large_jpg/soochow-university-future-campus-phase-1-nikken-sekkei_10.jpg?1759752082",
            "hash": "fe5342fbcc1f36cca8ffba04994f6f4c5ff88c97562e2df601910cb9eeb02644"
          }
        ],
        "text": ""
      },
      {
        "id": "97aa1a63-c968-4694-a087-9e356cc34f29",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6062/20fc/f91c/8171/5b00/0936/large_jpg/00825_00_N279_medium.jpg?1617043684",
            "hash": "49e900ecd4ff741cdb97cf62f00a0d672c11144e5d65299a9f44378054a4c4ca"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "08dc1b72-9b90-4512-be35-0ce5de5d754b",
    "id": "d8462a88-400f-4f75-be3c-7bc89235e9b2",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/67e1/989d/f559/c601/87f0/3e7c/large_jpg/fachada-lateral-3-18.jpg?1742837943",
        "hash": "0575da4e50a4c6be9746e68d8009b7e4bd4204fcbbe667747a13089683bb1bf7"
      },
      {
        "url": "https://images.adsttc.com/media/images/67e1/9899/f559/c601/87f0/3e7b/large_jpg/fachada-lateral-1-16.jpg?1742837931",
        "hash": "1cf2ae56a3684b547eaa90dec0e73eebd64c3e047cfddfa04aff92c4abb8191b"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6bd8df44-274e-4a01-bd47-b766f46baad3",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/12/Three-Cusps-Chalet-by-Tiago-do-Vale-Architects_dezeen_1sq1.jpg",
            "hash": "5e6c6f4ca1a00210c40122bc6e46232b4d1c5f51384dda5187fd8299df540fb6"
          }
        ],
        "text": ""
      },
      {
        "id": "eb504155-ca56-47b9-8da5-65d89cfe5449",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64c5/7efc/4b88/3f50/1ac7/044d/large_jpg/edificio-marlim-d-joao-iv-atelier-darquitectura-lopes-da-costa_29.jpg?1690664719",
            "hash": "63c6f5732d9fd156beb995cf61ff6e9bb19c96570ed6848a99b50862dbba98b0"
          }
        ],
        "text": ""
      },
      {
        "id": "2f3aed77-21c2-493e-b645-1a7f9a8b7d6d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/64c5/7efc/4b88/3f50/1ac7/044c/large_jpg/edificio-marlim-d-joao-iv-atelier-darquitectura-lopes-da-costa_28.jpg?1690664728",
            "hash": "e979599f029d413b37386cfbec7bee67d85be81252cdf8c298c14a257287adb9"
          }
        ],
        "text": ""
      },
      {
        "id": "af553dd4-c138-4901-a36c-f8d0166e126c",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/07/176-House-E-M_Josep-Ferrando_dezeen_468_14.jpg",
            "hash": "5ab90673aab5a1a21f77f46744e7c7e51fb797adaf31928ea65d77fe0a0f0b8f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6bd8df44-274e-4a01-bd47-b766f46baad3",
    "id": "df7eb04e-4822-4910-9e0d-f9f03e3f1302",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2013/12/Three-Cusps-Chalet-by-Tiago-do-Vale-Architects_dezeen_251.gif",
        "hash": "31f1116383b060ef870b933a6269c38788474500fdd6810984c6f75a6cffe972"
      },
      {
        "url": "https://static.dezeen.com/uploads/2013/12/Three-Cusps-Chalet-by-Tiago-do-Vale-Architects_dezeen_271.gif",
        "hash": "d7f239207a6d01e9c10bd4c967806da1937978f27e699901b3d59bda117c3699"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a30dcc84-da6d-4d92-b43b-85a0da43bdfe",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d5/2262/50f9/d101/7c3c/5d3a/large_jpg/house-in-the-beskids-rs-plus-robert-skitek_12.jpg?1708466809",
            "hash": "f4779a52cdee14b196bf5a437ee17e6dd8ebbb26f8b888dd077f591ad89c3869"
          }
        ],
        "text": ""
      },
      {
        "id": "db20f477-6261-4840-bf8c-5089dbfe1207",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6113/fdd5/f91c/8100/2900/0072/large_jpg/Unisono-Architekten-KiGa-Wildschoenau-Bild-16-©Schreyer-David.jpg?1628700098",
            "hash": "f878d0261e802ad27118bdf75ddb8d8dad7e4dc4ef5ce8aaad554c56f384098b"
          }
        ],
        "text": ""
      },
      {
        "id": "79428c58-ee20-4f3a-9aaa-9b38914f2103",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6113/fe4f/f91c/816f/a100/0067/large_jpg/Unisono-Architekten-KiGa-Wildschoenau-Bild-24-©Schreyer-David.jpg?1628700219",
            "hash": "4109aa213858a0a1a0413ba2a22853c775a1cb321adb9d43682275eda99190b2"
          }
        ],
        "text": ""
      },
      {
        "id": "8d056e33-ac8d-4113-8b85-d0ec711e199f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/01/house-in-the-mountains-kropka-studio-architecture-residential-houses-black-poland_dezeen_2364_col_3.jpg",
            "hash": "c09113734291c8bf58b6807dc66789a596e5cb8af9d098565eff72def203d480"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a30dcc84-da6d-4d92-b43b-85a0da43bdfe",
    "id": "2c286fdf-c2c8-4276-bb64-7c683ad3ce1c",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/65d5/21fc/50f9/d101/7c3c/5d2d/large_jpg/elewacje-nie-kopia-2.jpg?1708466696",
        "hash": "da04bc132c4981e0922f19f348db0cd3283195f9ef39da60c5bff604ac23d12b"
      },
      {
        "url": "https://images.adsttc.com/media/images/65d5/21fd/50f9/d101/7c3c/5d2e/large_jpg/elewacje-siw-3.jpg?1708466697",
        "hash": "5b98d05b030979d5c64a69d928b1f3230b4d2d30ca954f0ed3780238e627875a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "8fa698d7-3ee2-4cbf-a720-043daa93dd1e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60e4/8a8d/b085/8571/6a04/f839/large_jpg/mudd-lozoya-nachovilla-c-17.jpg?1625590487",
            "hash": "834433e2add87a90885771d42caf8800599c18e348cf74f44278e533f5e666c0"
          }
        ],
        "text": ""
      },
      {
        "id": "e809336c-bc69-4223-aefd-15cfcf8da12f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6656/929d/652f/7801/9d7c/cbf4/large_jpg/taller-ceramico-liza-crea-equals-plus-x_4.jpg?1716949694",
            "hash": "6a053672575850bcd50c85366b437371e6f05fb59b01785f03278931df4a6572"
          }
        ],
        "text": ""
      },
      {
        "id": "265675c4-92fe-4a4b-9543-2a3369eb9907",
        "images": [
          {
            "url": "https://ap.rdcpix.com/a1ce1ce2c8d214422554358d1a425370l-m2331479563rd-w2000_h2000.jpg",
            "hash": "a917d472c7d1d4e902ebf11641a0c7b352b99c25c2bb1d1a0821f6776b10ec1b"
          }
        ],
        "text": ""
      },
      {
        "id": "2d1d93c7-a3de-42e6-89c2-fac88f5cf86d",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2023/07/wally-farms-micro-homes-new-york-kaja-kuhl_dezeen_2364_col_16.jpg",
            "hash": "0a1b1cfd83daab25337813af4d486fe2d5811bb77bfc52d9c7c5cd078ad55012"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "8fa698d7-3ee2-4cbf-a720-043daa93dd1e",
    "id": "2a26f6d4-43cd-4b28-9974-17085c9409a2",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60e4/8b1e/b085/8571/6a04/f83c/large_jpg/frente-lozoya01-lado-estrecho.jpg?1625590586",
        "hash": "f4dddf4451e3cad5194a904fa9a9987edab429d675a153f37ac4d1598e0d1093"
      },
      {
        "url": "https://images.adsttc.com/media/images/60e4/8b1e/b085/8571/6a04/f83b/large_jpg/frente-lozoya01.jpg?1625590585",
        "hash": "36561fe91126ff75de6bf77f3e676b08ae0abc67da69fe63f0348c3035ab5679"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "9049ef35-7bd9-499f-bcef-22a3fe32c7d4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6100/9474/a604/173b/7740/cde2/large_jpg/200916-clouarch-impantloo-0262.jpg?1627427975",
            "hash": "2244a38f86830119bf350e4181d362ffefb97c5c91208c991e6e67342a1c35e5"
          }
        ],
        "text": ""
      },
      {
        "id": "3fce5135-0392-45db-8216-383c642f66c4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/675d/aec5/8d8d/7f01/87d6/a4f6/large_jpg/ljunghusen-house-kfa-arkitekter_3.jpg?1734192894",
            "hash": "642381696594501a0fa6209a5483d42bc357659fd0ba2cb76407aaecfda9e32f"
          }
        ],
        "text": ""
      },
      {
        "id": "ac6920ff-4274-438b-b074-d259e6b0e224",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60ac/4735/f91c/8170/a600/007e/large_jpg/Stam_Kontich_c_The_Fresh_Light_081.jpg?1621903123",
            "hash": "51cec66965fb619cc25819d2c45d066b0583417373023cc252a28dc6433fe7db"
          }
        ],
        "text": ""
      },
      {
        "id": "2217284c-4074-4834-8d7a-eaf4ad126270",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6324/93eb/a724/4814/0209/cb79/large_jpg/gapont-house-uli-mayer-urs-hussy-architekten_14.jpg?1663341598",
            "hash": "9b4ad47f4001f2266505024acfd50c31b3b196a58c22bab65c93d26a383427bb"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "9049ef35-7bd9-499f-bcef-22a3fe32c7d4",
    "id": "e11a202e-ab8d-431d-8fff-21973e047a7c",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6100/947b/02ca/de01/6476/6782/large_jpg/500-019-ansicht-nord-1-100.jpg?1627427991",
        "hash": "6e339c692bddeadf6f41b73bb2c25847b51e252d8d3aed70b15423c7429272d9"
      },
      {
        "url": "https://images.adsttc.com/media/images/6100/947b/02ca/de01/6476/6781/large_jpg/500-019-ansicht-ost-1-100.jpg?1627427984",
        "hash": "0b27c67b4c8b01e471b535020b373d2cf13af5fcb20c0f4de56268e822a49334"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "62400edb-ff5b-4dce-bee8-43d93c64de4e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60db/eac3/447a/9201/6532/e143/large_jpg/2j4a9168-hdr-night.jpg?1625025229",
            "hash": "dd99d77951a83ebcb947e17b0ca507fafb94c1423d452b1dd8d61e616bdbde8e"
          }
        ],
        "text": ""
      },
      {
        "id": "ffb4e149-bf70-401d-b9f5-b91fa6fe7226",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63ee/9431/e8da/b048/0444/856f/large_jpg/apartments-in-de-stad-dmva_10.jpg?1676580022",
            "hash": "3d2da53754013931b2f232181642a276b2baaf46f379d12071ababb1137d8fea"
          }
        ],
        "text": ""
      },
      {
        "id": "102b9172-ef0e-4efb-b023-78030aa146e9",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67cf/8c2c/c0be/6901/89b3/a064/large_jpg/puer-beautiful-star-village-coffee-experience-center-studio-dali-architects_7.jpg?1741655114",
            "hash": "7864706b6707bd763cb9626755e30b16500c5b087e7edf4610606b25b5dbaa05"
          }
        ],
        "text": ""
      },
      {
        "id": "441b398f-d590-4ebe-8ff3-0434fe79cc31",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61d5/ec6d/23d7/e813/6a89/2083/large_jpg/baf-dsc5628-at-05x.jpg?1641409674",
            "hash": "5b7d21c5e1d2a6537479513bc96525721ff237509809c2a92435c75dba64f95c"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "62400edb-ff5b-4dce-bee8-43d93c64de4e",
    "id": "fb8bb87e-eed8-4096-afa4-6b48317e2231",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/60db/eb88/447a/9201/6532/e14b/large_jpg/w19-06-strassenfassade-1-100.jpg?1625025431",
        "hash": "e0289db3f52fed2104d3e41a48e0cf86827985bc290db264eff98013161f4535"
      },
      {
        "url": "https://images.adsttc.com/media/images/60db/eb88/2d3a/1301/64f5/823a/large_jpg/w19-08-hoffassade-1-100.jpg?1625025431",
        "hash": "d4625d8c179916796ee4a5aa8668240e7ee695d79eab978f8153e27c2122dcde"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "971e86b5-a53f-4314-8bde-ff65c8bdf41b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6798/08ea/1685/9d01/8950/367c/large_jpg/conjunto-de-vivienda-multifamiliar-monfort-suites-royal-concreta-gestion-urbana-sas-plus-traco-estudio-de-arquitectura-plus-julian-gamez_7.jpg?1738017024",
            "hash": "07b51d0d7a06c84d084d89081784b78998de3b10ead6542fab1a92158ff32c3c"
          }
        ],
        "text": ""
      },
      {
        "id": "7c8f3fe3-50c8-41b8-a2fb-2eb3cbd9ce6c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67ab/d6a3/ea72/f101/8803/4be3/large_jpg/pinewood-international-school-anatolia-college-an-tombazis-and-associates-architects-plus-micromega-architecture-and-strategies_1.jpg?1739314870",
            "hash": "b01b5b2708b5a8f3640c21840f9072f08146cfe6201a9ca175f1571da919f12b"
          }
        ],
        "text": ""
      },
      {
        "id": "56904463-0a91-438f-a6e3-a9d2c94819c6",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61e8/8560/3522/8a01/670d/24e0/large_jpg/06a-plaza-mallorca-vista-desde-una-azotea-2019.jpg?1642628463",
            "hash": "bdbde4a0ef077b0a828eff368041ef3afe5f515c7f4142af77bdb0e5fafb37eb"
          }
        ],
        "text": ""
      },
      {
        "id": "330c890e-c721-486c-a448-7599b3bff750",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6369/0a7b/e46d/0b39/de09/f325/large_jpg/not-ready-yongchun-qiaoxinhong-red-vinegar-sightseeing-factory-lel-design-studio_4.jpg?1667828364",
            "hash": "d2883be0b2362165ca1ee47eb2c5007ea6cf0ef2d50acb097ed6a15378134486"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "971e86b5-a53f-4314-8bde-ff65c8bdf41b",
    "id": "56fcba03-10aa-492a-b1d8-6865090c57b2",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6798/085e/1685/9d01/8950/366e/large_jpg/sketch-proy-montfort-jcb-cll-6d-byn-17.jpg?1738016927",
        "hash": "939ce7007eb02d98f1c2b0bedfae1df8c1222ec4a56201b42a4b2952488cbafa"
      },
      {
        "url": "https://images.adsttc.com/media/images/6798/0855/e4b3/5801/8aa5/a7d8/large_jpg/montfort-fachada-15.jpg?1738016879",
        "hash": "4f3ce68dd776f68c5dc0eb0f6f1d8ca03bf61b74ca3974a2407513a44c4db079"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "cdfed402-19cc-40e0-9e88-0332a45c8764",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/669e/623f/c91a/f900/016e/26cf/large_jpg/USD_ODL_202310_035.jpg?1721655900",
            "hash": "238a6bdab41facd3012aea0ee507a54a9dbc2da4a67dbf9e5d452d24486d1ed3"
          }
        ],
        "text": ""
      },
      {
        "id": "acabdd92-9433-4bba-8cb0-3dc6b92a74ce",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68af/6da7/fe17/7701/89a5/de46/large_jpg/the-travelers-house-bbgk-architects-plus-katarzyna-mach_17.jpg?1756327344",
            "hash": "fe6a4a6ec9e863b963a0e0e1e9f0b3d28624d7a054588a6f908ccbab2c6babb6"
          }
        ],
        "text": ""
      },
      {
        "id": "9779345b-eb19-4d70-a5e4-78ac5d9aa12f",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66fd/7457/4003/181c/d7eb/8e03/large_jpg/rebirth-materials-house-housescape-design-lab_5.jpg?1727886442",
            "hash": "1008da78e8c5209d5dc851ac7dae23aac2994de4334852ede33de0647001ece9"
          }
        ],
        "text": ""
      },
      {
        "id": "556a55c1-5c15-4a0a-b346-e712b920c62c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/618d57441aa026ca72e045e66e1be4cbl-m3914026995rd-w2000_h2000.jpg",
            "hash": "b46c18d7f53434ff350e3d8474563f9321649eeec2052ae5f5fef48cc59bce27"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "cdfed402-19cc-40e0-9e88-0332a45c8764",
    "id": "26312ac3-ce78-4fae-84e6-544089b51989",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/669e/623f/c91a/f900/016e/26da/large_jpg/5._ELEVTAION.jpg?1721656025",
        "hash": "b3530eb4f6dfcfa89a641f3ca53ad0c60b0d05066c4128c87e39fb0d9780b2a6"
      },
      {
        "url": "https://images.adsttc.com/media/images/669e/623f/c91a/f900/016e/26d7/large_jpg/4._Front_Elevation.jpg?1721655966",
        "hash": "44b17c0043eb426d67530872ab0a703829fa45ccc8b20b744d7dfe1abf45ace3"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "c7ce875f-1a2d-4e07-a84f-b69c4c056469",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/651d/d1e0/96de/ff2e/1b82/b901/large_jpg/tidal-house-studio-to-po-ma_17.jpg?1696453115",
            "hash": "1a2e3273fd4b5a281dc34f2f14704f10db7a7229f3a0bbea5af3c84c4b59267d"
          }
        ],
        "text": ""
      },
      {
        "id": "25fd686c-0d94-4ca8-b915-29afb4962ea5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2015/10/New-London-Architecture-winners_Baca-Architects_Buoyant-Starts_5_dezeen_936_01.jpg",
            "hash": "9a7d5f547c332f26c391af5eeca52a076a2cf35089f8832748c6f8db76ce9d31"
          }
        ],
        "text": ""
      },
      {
        "id": "be190115-b80b-45e1-9451-2010cb2eb5bf",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2025/06/senior-shelter-i29-architecture-residential-houses-netherlands_dezeen_2364_col_39-scaled.jpg",
            "hash": "c88fa70b62b8906d7fdeec73904e1bdf5f9b7f1d7578526c0e402bd8928b14e1"
          }
        ],
        "text": ""
      },
      {
        "id": "bb518b5a-a185-4a89-bb0c-3b0c4feb6225",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/630e/6748/ae0c/1d01/6e5d/2054/large_jpg/casa-m3-manuel-ciarlotti-bidinost_25.jpg?1661888362",
            "hash": "5af83221b35845866e4bfd7360657031f40e5ace0f0865d47723adbcfbff6aee"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "c7ce875f-1a2d-4e07-a84f-b69c4c056469",
    "id": "3cb6abfe-af47-4910-bb9d-ad309c74a284",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/651d/d208/96de/ff2e/1b82/b908/large_jpg/06-tidal-house-s-e-elevation-8.jpg?1696453172",
        "hash": "41fa00aa9894f04d786f684fd9ac87460097c2c1f9bed5f37bd4df2a845b4537"
      },
      {
        "url": "https://images.adsttc.com/media/images/651d/d205/96de/ff2e/1b82/b907/large_jpg/07-tidal-house-s-w-elevation-9.jpg?1696453176",
        "hash": "8600d163f3e9054319c4feb2709e87855afd27ff1604596dc1ed5db16a937a32"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "3042f087-50ba-409f-9110-7a270be0da14",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66f5/bf9c/4003/1875/408e/083c/large_jpg/casa-de-cha-taifong-golf-club-alvaro-siza-vieira-plus-carlos-castanheira_9.jpg?1727381417",
            "hash": "452e7f59bac6e7e7cbe53ffae18946edd3ea61ee7de74f0d89fd04d2c2b21646"
          }
        ],
        "text": ""
      },
      {
        "id": "7402a281-c1b0-4035-b547-9d3be23ed64e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/628c/f181/7555/9641/3403/10c9/large_jpg/tt-residence-flat12x_4.jpg?1653404079",
            "hash": "35cc1067812c1fdcb5feff0a01eb80e5e4160bb26b4abe5b25d72266316054d3"
          }
        ],
        "text": ""
      },
      {
        "id": "43368ecc-7722-4f7d-acdf-2361e9c162c5",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/07/Outhouse_Loyn-Co-Architects_dezeen_936_13.jpg",
            "hash": "bcac6972ee60f21e85f4bb8ca9ed2b93f8ee40f372f21c84ffa22114a0935a2b"
          }
        ],
        "text": ""
      },
      {
        "id": "2905fd65-7737-4d69-9556-b5199769992e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/66a2/4520/c8b7/c801/7ce1/9840/large_jpg/guesthouse-floating-connection-ippolito-fleitz-group_10.jpg?1721910628",
            "hash": "88455a032314da5dd8e558a3a20adee9dfc4c189e69d51d6adae1d2f8ab3857a"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "3042f087-50ba-409f-9110-7a270be0da14",
    "id": "949fb283-b55f-4651-87f3-3e339e86e28c",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/66f5/bfac/4003/1875/408e/0848/large_jpg/a304-thouse-sketches-130301-001-8.jpg?1727381432",
        "hash": "b65f1720e0cf781e2ecda9b2db94d28c1da01dbc640d55fbac7b33e779ee3147"
      },
      {
        "url": "https://images.adsttc.com/media/images/66f5/bfa5/4003/1875/408e/0844/large_jpg/a304-th-cad-002-page-0001-1.jpg?1727381430",
        "hash": "1f4e34ec6a9230f7fb9f2226671344c74841f2e0d95835420eec0e47789fa107"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "903309d5-b746-4de6-a6be-13ea79615d87",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6409/bb88/e7b0/6901/701f/ef37/large_jpg/not-ready-cccc-international-center-cendes-design_17.jpg?1678359458",
            "hash": "e383558c7e0b971997a177bd22713aa6864fb5c3dc94f92ad446fdb7727b7c6a"
          }
        ],
        "text": ""
      },
      {
        "id": "cfaf73f4-d1e5-48a3-8d40-a870389eb3db",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60e6/3e89/f91c/8146/fd00/0091/large_jpg/生态、开放、独特的南海门户__by_Aedas.jpg?1625701977",
            "hash": "9463c692a805ad9b8e2410b8ac15ac2737bad171d0d449b83ffc3f88d1437166"
          }
        ],
        "text": ""
      },
      {
        "id": "689470f2-ba05-4caf-b281-9f857824898c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60e6/3d5a/f91c/8146/fd00/007f/large_jpg/简洁大气的立面系统__by_Aedas.jpg?1625701671",
            "hash": "ed516d64301b73269cf642abcff75a620a1e70f67ca13ec32d53c8072d16da86"
          }
        ],
        "text": ""
      },
      {
        "id": "ccb51acf-56b9-46ae-b60e-433f57012d1e",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/09/ningbo-gateway-rshp-ningbo-china-marc-goodwin-photography_dezeen_2364_col_6.jpg",
            "hash": "0fb9425b9c33044c2ea51c9ba194f8a95b98f0870eaf0fd5cde139fd4e7638ac"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "903309d5-b746-4de6-a6be-13ea79615d87",
    "id": "5b501fad-4bee-470d-91a6-eb6fbe29c3d8",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6409/bb00/e7b0/6913/7d15/54fc/large_jpg/li-mian-02-5.jpg?1678359308",
        "hash": "c0f2913b0b9b7aa6bba7c483b4c5763e552c804a8e6a3ad53d48d2a3812a8803"
      },
      {
        "url": "https://images.adsttc.com/media/images/6409/baff/5319/e131/4040/0717/large_jpg/li-mian-01-4.jpg?1678359316",
        "hash": "cdf6a9a2f03cf6e5230027882ffbb7f3626a36b7604069ceec79ec2fe355f570"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6ce7eff5-5158-4b49-85ca-eb5ce6c550ca",
        "images": [
          {
            "url": "https://ap.rdcpix.com/c25daec781910393ee57141928da002al-m2203731772rd-w2000_h2000.jpg",
            "hash": "fc3adbb31d82f1989cd5b185df42da159b5d0df93e24fbaf9f02ad865d6ef364"
          }
        ],
        "text": ""
      },
      {
        "id": "33958fe3-591d-4a11-8707-474fa9d71037",
        "images": [
          {
            "url": "https://nh.rdcpix.com/471a702b281f2d472d2e55077e2a7701t-f3992044332rd-w2000_h2000.jpg",
            "hash": "94114a648709b0050fe0d779f91b8619094c616baa2e049529c1ca2a0a2ffeea"
          }
        ],
        "text": ""
      },
      {
        "id": "0e1b664c-60f6-404f-a1ff-4bf833dcaed1",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8daabd59309e4e23b387e47cf8227904l-b884519322rd-w2000_h2000.jpg",
            "hash": "1d4210a3ecb7e37081e947016b562ab127c568e764d336152f829bc4aeceb962"
          }
        ],
        "text": ""
      },
      {
        "id": "a1893395-1182-48a9-987a-279c3c531e02",
        "images": [
          {
            "url": "https://ap.rdcpix.com/8bbb33afcdf91aa1a3fe4ee6762c2f85l-m788493383rd-w2000_h2000.jpg",
            "hash": "4d621c3168f88e10583e36cf8ff80d9d672074f3308c4cc86dae860df50b0b99"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6ce7eff5-5158-4b49-85ca-eb5ce6c550ca",
    "id": "576a8675-7626-4a70-a4d8-ebaf7ae190aa",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/c25daec781910393ee57141928da002al-m3625432429rd-w2000_h2000.jpg",
        "hash": "a1f8d6c388e25c85efaebe49018a80bcc9339b16421ef2de2b4a3f60b6e4efee"
      },
      {
        "url": "https://ap.rdcpix.com/c25daec781910393ee57141928da002al-m1587248401rd-w2000_h2000.jpg",
        "hash": "8f418b6c0f2bd96cb1c650d321bfd271129a1c76aeec6acbdaaae2f0d05072f6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "7cef3b1c-59bd-4dc0-8c39-58ce0b6a119f",
        "images": [
          {
            "url": "https://ap.rdcpix.com/b1f5d49947145299a5f439d25631289al-m3135138794rd-w2000_h2000.jpg",
            "hash": "3cfc02be9757d234c87c8fe93d017167bc87b14ed8561ac9fca893728c7f89fb"
          }
        ],
        "text": ""
      },
      {
        "id": "c11d2fee-7285-4579-bb18-5295a25665c6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6eb7c03cd5159a91e245a7b399adebc5l-m452879011rd-w2000_h2000.jpg",
            "hash": "4b1959693126867802b7d773ce71eea6755c641771d291f49c74ad17590ff20f"
          }
        ],
        "text": ""
      },
      {
        "id": "43caaa80-0401-4231-8eb0-8541512b8e7c",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6ce5facb52153487e02865378d7c4436l-m1732877878rd-w2000_h2000.jpg",
            "hash": "63f1209e018764193b5b918d4d8b6ed47b01b080e02b0e70cdc50169dc0e02ce"
          }
        ],
        "text": ""
      },
      {
        "id": "66cb6f08-2c5d-4f42-8bc5-9f4dc6aefd4d",
        "images": [
          {
            "url": "https://ap.rdcpix.com/153e4706a1487418e80f14f0d0cd698cl-m403100373rd-w2000_h2000.jpg",
            "hash": "d10bdf872ef8ce567e1366ad5deca861f2bcb06bb546451ade3d8e0f710ceb5d"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "7cef3b1c-59bd-4dc0-8c39-58ce0b6a119f",
    "id": "9c4b14cc-4809-4e8e-9088-285b91364a3a",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/b1f5d49947145299a5f439d25631289al-m2940737236rd-w2000_h2000.jpg",
        "hash": "d20d150b54c3f102ee20f736b5bc70917e5a7a3ddd832f4f374e9b021b1016eb"
      },
      {
        "url": "https://ap.rdcpix.com/b1f5d49947145299a5f439d25631289al-m4211596733rd-w2000_h2000.jpg",
        "hash": "1236547007486c62a3891523004ea1bb8e6ae770a15d37ca01820a77070399e8"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "6bb00a57-bd9d-4b9f-a7fc-54b2afa5eb8b",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/01/Small-museum-pavilion-designed-to-resemble-a-rural-shed-by-Von-M_dezeen_17.jpg",
            "hash": "595f5785e2013f26b26057be2b549f1065cf295d847ce450a63c7418f7819a1d"
          }
        ],
        "text": ""
      },
      {
        "id": "5cac7ef6-d947-435a-abd8-87d69f1ca832",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/05/Country-house-Goedereede-by-Korteknie-Stuhlmacher-Architecten_dezeen_5.jpg",
            "hash": "4363d9b8dc9d7a18372c243a8733528568f5186066d3c835bf9ef96fe3ad6f00"
          }
        ],
        "text": ""
      },
      {
        "id": "2be37a89-d403-4d5f-9d07-ef1f4091abcd",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/12/Warren-Woods-Ecological-Field-Station-by-GO-Logic_dezeen_468_18.jpg",
            "hash": "71f8f89c65523d0d29d0838767047e0562627a6dfefea1fd885a46f24fe9f98b"
          }
        ],
        "text": ""
      },
      {
        "id": "3ffe4221-8524-4a46-aa43-182097208052",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/09/dezeen_House-renovation-in-Saignelegier-by-Dubail-Begert-Architectes_7.jpg",
            "hash": "5f57fee1a3d584f7234535fb3a450c6dd8f0d7b0be8f60dec4da3ceaa9ad77f8"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "6bb00a57-bd9d-4b9f-a7fc-54b2afa5eb8b",
    "id": "84eb8e67-9236-43d6-ad05-c9d8508048b0",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2014/01/Small-museum-pavilion-designed-to-resemble-a-rural-shed-by-Von-M_dezeen_21.gif",
        "hash": "03e8b7b9af7515e412e2ddffefdc2acd4f43e5166f4c40708ac28c95da774020"
      },
      {
        "url": "https://static.dezeen.com/uploads/2014/01/Small-museum-pavilion-designed-to-resemble-a-rural-shed-by-Von-M_dezeen_25.gif",
        "hash": "c02874e5372f490299ff91a6f87f53bf91d145a4cf9bb0113bc46bbc8a502dd6"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "dff454fb-dc27-401c-928a-0e1ae251e775",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63d1/925a/7643/4a7e/5bf9/c1ed/large_jpg/reinoldi-comprehensive-school-ssp-schurmannspannel_2.jpg?1674678896",
            "hash": "932185e8f4d9ddecdc3abbe8eae3d97627c19f9c7687811bb83c859366f57e18"
          }
        ],
        "text": ""
      },
      {
        "id": "25f7add3-68bc-4d0c-9c9e-b6f3aa0374bf",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6375/a56f/bd52/ae7e/452b/33e5/large_jpg/childrens-campus-theodoor-cuypers-and-q-architecten_25.jpg?1668654464",
            "hash": "d527e6ca4aac26eb82530f67f11041e168cc4cdd8fa805ba9465e92376cfc120"
          }
        ],
        "text": ""
      },
      {
        "id": "cf9b7c71-58c2-45d3-96fb-5e4d67d52ab2",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65d8/eaf7/d898/3c20/5b2d/5a40/large_jpg/reforma-de-la-envolvente-del-edificio-de-espellos-diaz-y-diaz-arquitectos_5.jpg?1708714773",
            "hash": "ad085c5403fc4067ea0ca732d2f8231831f568ea98ce9dfe8f0e0bedabb72c5f"
          }
        ],
        "text": ""
      },
      {
        "id": "e327b917-63a8-4b24-8d96-c17442ed63e4",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61cb/87d1/336e/2825/9177/7da5/large_jpg/sehw-architektur-gustav-heinemann-gesamtschule-3.jpg?1640728594",
            "hash": "d1f9dd3080735f28c9e3b25f5b4260b82d9e3c2a3802e84bf6236834c52219c7"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "dff454fb-dc27-401c-928a-0e1ae251e775",
    "id": "e908e344-4781-48fe-8508-2d46b9e445e2",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/63d1/90e2/7643/4a7e/5bf9/c1da/large_jpg/20-ssp-rcschool-elevation-3-8.jpg?1674678505",
        "hash": "0a4be5b8d1b1ce5895296b68d8419f3c4863f377ba0af400dc1e7206a2b64d29"
      },
      {
        "url": "https://images.adsttc.com/media/images/63d1/90e9/760d/d225/d226/ef54/large_jpg/18-ssp-rcschool-elevation-1-6.jpg?1674678514",
        "hash": "a44d57e4170ff2cbb7569d63e576a1ddcc689441096f2c6b4b6b4afdfccfaf3f"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "03ef4150-8487-44a3-b00c-4d6df9552336",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/08/dezeen_Restaurant-Castillito-by-Mathias-Klotz_3.jpg",
            "hash": "ed7b713885c39610783b813742d199f6d2367ae065d7fcffcc1259573e86e5e2"
          }
        ],
        "text": ""
      },
      {
        "id": "efc61841-7f74-4e72-8615-e3933dd729b6",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2013/12/House-on-a-stream-by-Architecture-Brio_dezeen_4.jpg",
            "hash": "091ddeab3b2014cfde4377cf0bd008404162491a1f89ba062554dffa3233e987"
          }
        ],
        "text": ""
      },
      {
        "id": "913275ba-1122-4f06-b332-0b57fb82bf72",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/60d4/c7aa/5373/1456/acc3/9fc9/large_jpg/fi-003-hbh-09-vna-photo-vna.jpg?1624557491",
            "hash": "ab7d4e5d4927b53dca64e568d28da3f90ef49ef0cf6c70e23ea50dc793484f48"
          }
        ],
        "text": ""
      },
      {
        "id": "2cd134e8-8fc0-463b-a686-b35039a4d099",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2021/04/studio-saxe-sirena-house-architecture-usa_dezeen_2364_col_20.jpg",
            "hash": "d541594c07e3f432892228e1d43c4ecdc816c9dcb8710514518a7f3076b4f439"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "03ef4150-8487-44a3-b00c-4d6df9552336",
    "id": "8e1c7cc6-3d9d-40e3-87af-1629c1f62b5e",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2013/08/dezeen_Restaurant-Castillito-by-Mathias-Klotz_18.gif",
        "hash": "65ccc290e7e0d45a6611fd9b18b7a1acf212cc47a016574bf7a77893def86984"
      },
      {
        "url": "https://static.dezeen.com/uploads/2013/08/dezeen_Restaurant-Castillito-by-Mathias-Klotz_13.gif",
        "hash": "3de8f2a555a3d9ec5a07ee6aa7d474fa1641136c5248a6d1f2667b386c54763d"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a8cf197a-8517-4356-a23a-b9dcc7e4ffb9",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/68da/5bfe/c767/8c00/0197/a6d3/large_jpg/8-2_VERT_Pool.jpg?1759140971",
            "hash": "92637e69da5b711ffda0da32f49e36b9f179c3fe36829541fee9d9a21321b07e"
          }
        ],
        "text": ""
      },
      {
        "id": "b7bb49a7-ca61-4932-ac85-892bdc77f59d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6119/8f90/f91c/81a7/0400/00a6/large_jpg/030.jpg?1629065090",
            "hash": "367a413a8349154a2110ecd0cb8779da4b51c348314948c694cea5cb17a6dabf"
          }
        ],
        "text": ""
      },
      {
        "id": "1454e98c-aa8a-41f9-b0c1-ef1655663ee1",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6123/8b90/b83a/3a01/64c8/abf4/large_jpg/idea-art-sharjah-villa-high-res-1.jpg?1629719479",
            "hash": "c21311182133e0d94216d1e6d4165645112429cd27a0000c117cdc0d82712595"
          }
        ],
        "text": ""
      },
      {
        "id": "18fda2e3-cc6e-48c9-a312-dd14e314d1f2",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2019/01/jardim-do-sol-hype-studio-porto-alegre-brazil_dezeen_2364_col_30.jpg",
            "hash": "b139b1cfdafac9da027ee5a9c35fa7ed1bd58978c48e66f841180540ccf7bf6e"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a8cf197a-8517-4356-a23a-b9dcc7e4ffb9",
    "id": "de07030a-859a-47d6-8c48-600b5ab6f8b6",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/68da/5bfe/c767/8c00/0197/a6d8/large_jpg/3_elevation.jpg?1759140946",
        "hash": "7e51567f5a52fde97987ea7e8417e0f2a66af16b033e543d4247303701054b4d"
      },
      {
        "url": "https://images.adsttc.com/media/images/68da/5bfe/c767/8c00/0197/a6d6/large_jpg/1_elevation.jpg?1759140948",
        "hash": "bb2874ac619499ea470df5c479f74c19ae9fe5c7b6590050f679dad7c285412e"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "a20d70bf-4470-467d-b6fa-aeab387d3dce",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6270/3a82/2e42/ee01/66a6/36c9/large_jpg/arrokabe-vivienda-en-cachons-foto-luis-diaz-diaz-24-ok.jpg?1651522208",
            "hash": "a26bef783382a2441cdd6b3c46f5ae3c23d4e1b3b760ec2ea075cde46b817e90"
          }
        ],
        "text": ""
      },
      {
        "id": "02988f89-f500-45bd-8c7f-8acc072ad03f",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2020/04/jipyungzip-BCHO-partners-south-korea-guesthouse-sergio-pirrone_dezeen_2364_col_15.jpg",
            "hash": "76f9c3dc1cf1185f4e4f3fc80a64eaf7df78d9b469e6bde55ce9251eeec34a31"
          }
        ],
        "text": ""
      },
      {
        "id": "446cd2b5-5fff-4807-91fe-11fec73f2561",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/627e/8d0a/7df9/9b01/667c/6afe/large_jpg/mg-tatu-20220402-0341-hdr-1-ok.jpg?1652460834",
            "hash": "1d855b39e4107946168f90d5471a3cee6aefef0e21b9d7f15a3111b2a5e68ee5"
          }
        ],
        "text": ""
      },
      {
        "id": "e64a4435-370c-40a1-9ff9-914805400e9b",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/61e8/2406/3522/8a01/670d/2479/large_jpg/12-doma-plus-plus-photo-plus-credit-plus-nakayama-plus-yasuhiro.jpg?1642603535",
            "hash": "acaa9090c9462ee20e71d20a7f1efdfa24cd4712d3c50b2628f52fb3e9457a44"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "a20d70bf-4470-467d-b6fa-aeab387d3dce",
    "id": "94e8c428-6f59-4e0a-819d-5d92d6b105f9",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6270/3a4a/00f7/3901/65e9/dd97/large_jpg/07-secciones1.jpg?1651522133",
        "hash": "7309077984fd8ced31637490957e22d2f46c0618f0c9987d6881ea69e8fa3b0d"
      },
      {
        "url": "https://images.adsttc.com/media/images/6270/3a4b/00f7/3901/65e9/dd99/large_jpg/05-alzados2.jpg?1651522140",
        "hash": "af852e34dd8f75c7f1ba285546fca5cb499531db5b96179f4a228d8346967169"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "ade1671d-7584-4722-9e1f-e678fb9c6780",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6229/f512/88e3/9a01/6691/6818/large_jpg/0487.jpg?1646916924",
            "hash": "64321807a9a6c9e717405a68c9d537b454585f2cc9a3f122ccab09814ed9475d"
          }
        ],
        "text": ""
      },
      {
        "id": "cb81a1af-2a89-49c2-8543-2d3bfd0ca102",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65b0/8497/e32f/dc2f/927b/7a19/large_jpg/hawladar-bari-house-maruf-raihan-works_3.jpg?1706067140",
            "hash": "3af9687623e07cdf063af72a72912b49f9c5a9cfbc4f6480c793a36a986a2363"
          }
        ],
        "text": ""
      },
      {
        "id": "a51db630-0400-45bc-bd33-246ed6d6016c",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/63f7/7b98/2b86/6c3f/4371/07c3/large_jpg/jackfruit-village-resort-1-plus-1-2-architects_6.jpg?1677163434",
            "hash": "fb09f5c44548f6738955797da078db830d5215b8b8300a68c579bfd280143c15"
          }
        ],
        "text": ""
      },
      {
        "id": "e005279d-d8c1-482c-829a-33e1b394741e",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6321/a19c/4d9f/a861/efc1/6a6a/large_jpg/secondary-school-library-at-panyaden-chiangmai-life-architects_1.jpg?1663148469",
            "hash": "23f0d1378aecda1d654505c391f79c69862b1b71699c79b9c30d36619c869a17"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "ade1671d-7584-4722-9e1f-e678fb9c6780",
    "id": "2612e2a1-8009-4da8-8edd-d348ddb59bf3",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6229/f401/88e3/9a01/6691/6815/large_jpg/elevation-1.jpg?1646916624",
        "hash": "8df3e13b0330dff6791dc74a59bf4194cef7cb8430172fffce4a4ed16e3a8e57"
      },
      {
        "url": "https://images.adsttc.com/media/images/6229/f401/bea5/d001/663a/ca91/large_jpg/elevation-2.jpg?1646916624",
        "hash": "501e132321afa997dcbeefd72e7bf0516b39013f1b370f7a13b027465d548750"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "57ba0280-c9b1-46ad-90de-831a30e1c090",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/03/water-factory-andrew-simpson-architects-residential-house-melbourne-australia-shannon-mcgrath_dezeen_936_1.jpg",
            "hash": "12ee9d906fbd552ef8c652521412b25a642eca2cb24ae7ae3a822649fdd324be"
          }
        ],
        "text": ""
      },
      {
        "id": "2f746c06-1e95-408e-87b2-26f01a07247d",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/5fd0/f2bd/63c0/173e/0800/008c/large_jpg/27.jpg?1607529113",
            "hash": "720f59291d4698a9c3feae2f257bb2acc65a787c83e2faad9b11a09118691457"
          }
        ],
        "text": ""
      },
      {
        "id": "05d7504a-ad4f-44ec-ba84-7f38c82c33aa",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/683f/0ff2/c36d/4c00/019e/598c/large_jpg/Smejdan_20_FotoHogbergGillner_high.jpg?1748963347",
            "hash": "ade6c667f60e9890a008a16024b4aa2a174a6b4f96c1517d9fc041940f31d7ef"
          }
        ],
        "text": ""
      },
      {
        "id": "a1b325a0-1a8f-42de-9a20-c2bf60dc9bfc",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/65c5/1f52/f2f1/3e43/bf3b/d60e/large_jpg/atgg-house-architectenbureau-quisquater-architectenbureau-quisquater_24.jpg?1707417434",
            "hash": "97a20f73fd377be872347ad1ca342d2670a76d1386f867f38327af4178741235"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "57ba0280-c9b1-46ad-90de-831a30e1c090",
    "id": "24abc8dc-42c2-491e-9f2d-dac6dcecad2d",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://static.dezeen.com/uploads/2016/03/water-factory-andrew-simpson-architects-residential-house-melbourne-australia-shannon-mcgrath-section-a_dezeen_2.gif",
        "hash": "2e75219a1cd65dc698b9e20aa0366f3533d21405bce2be32d82b6c91003762f0"
      },
      {
        "url": "https://static.dezeen.com/uploads/2016/03/water-factory-andrew-simpson-architects-residential-house-melbourne-australia-shannon-mcgrath-section-c_dezeen_4.gif",
        "hash": "c8d1d59cae175a3fe58181ca646e9825bb2eaa5f967632d9164700632d4b2607"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "2f5b0862-73b6-4e09-8d6b-c1eaf15b0ca0",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6255/67bb/d2dc/3601/661f/156c/large_jpg/4828d193-0bf1-4648-8ea4-d62b029ea52c.jpg?1649764324",
            "hash": "35cdb9c92a2fabf6fbc028103eade4f16f3d29b21e4031887ffb619f8ca57c6b"
          }
        ],
        "text": ""
      },
      {
        "id": "0e7b34bf-8309-40c4-85a4-d9172a7a8669",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/08/house-in-christchurch-chris-ornsby-new-zealand-cedar_dezeen_3408_21.jpg",
            "hash": "0c391f8ce1ad786f85da6cc77ed351019fb8c2493fb8a6a58c41ffd4bdc17f21"
          }
        ],
        "text": ""
      },
      {
        "id": "803bd100-3afc-4104-ad6e-78f9b8d8c3a8",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2016/09/akerudden-mny-arkitekter-architecture_dezeen_2364_col_22.jpg",
            "hash": "c94464f78f55594ddcefe3e021b0ca164384b5f1181619b32edfb799bed09cdb"
          }
        ],
        "text": ""
      },
      {
        "id": "7d3481a5-49ad-47a9-9dc3-28be0ec4e983",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2017/06/go-logic-pre-fab-homes-architecture-residential-usa_dezeen_2364_col_0.jpg",
            "hash": "cb9ed16c8b9985bc265fceaff298f6ab4f35c72b76b4e0bd9c65bf5908aeeccd"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "2f5b0862-73b6-4e09-8d6b-c1eaf15b0ca0",
    "id": "adde3309-f8ca-4cee-bc29-4f181e5163db",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://images.adsttc.com/media/images/6255/67c5/64b2/2a01/65bb/dd8c/large_jpg/1a77b3bb-630e-46d8-9a61-5fa189d9a143.jpg?1649764342",
        "hash": "bdbcbb36032f8f2429f0f11dde336cbd505aec8cfcc848979a7630512d9730cf"
      },
      {
        "url": "https://images.adsttc.com/media/images/6255/67c5/d2dc/3601/661f/1572/large_jpg/2d58282c-13db-4123-ba83-94d0df59460a.jpg?1649764421",
        "hash": "72aaa912c6b1db9d50af24fbbfa47b2ec72bb7b122b6f9b6ea72ab239b96b1f2"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "5c49b0a6-780c-4d71-b138-3ed6d12b0d66",
        "images": [
          {
            "url": "http://static.dezeen.com/uploads/2009/01/ecdm-social-housing-image11.jpg",
            "hash": "155f278746eb0cbac18e4768cfa6ce27f8fb5bedad1025f2d65593314206655d"
          }
        ],
        "text": ""
      },
      {
        "id": "840eb0b2-aa2a-45f3-a7ab-f9d1ca60f8df",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/6682/cf75/483c/b350/e341/65ac/large_jpg/city-dox-7-building-b-architecten_13.jpg?1719848921",
            "hash": "57df2263b5ae323358f7f290685fe66649c12c43b7992364efa3ee584029e45b"
          }
        ],
        "text": ""
      },
      {
        "id": "cc56ffd6-4157-4995-a3b7-f5605a1b5f70",
        "images": [
          {
            "url": "https://images.adsttc.com/media/images/67e4/6a52/8da1/ef01/8749/5420/large_jpg/jump-building-kaan-architecten_16.jpg?1743022688",
            "hash": "1a97d1be3d85ead710be7147b8f14463522dbd481347eb72f1e20ec25ab3a35b"
          }
        ],
        "text": ""
      },
      {
        "id": "0ffebd57-5260-4c48-8bdc-ed0595ed452a",
        "images": [
          {
            "url": "https://static.dezeen.com/uploads/2014/09/The_Carve_by_A-Lab_dezeen_468_14.jpg",
            "hash": "7bad56e982318c3d26658de76acfba79b18b2365b57658697d0d864c27d26b5f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "5c49b0a6-780c-4d71-b138-3ed6d12b0d66",
    "id": "13f59a09-45b1-4cbc-8db5-e2bdb696eca5",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "http://static.dezeen.com/uploads/2009/01/ecdm-pic-el-bcours-200-mode.jpg",
        "hash": "750aa72e1ed1e1f82aaa4f800860a251d46e6df52ed298fa8e2b838a45b63b6b"
      },
      {
        "url": "http://static.dezeen.com/uploads/2009/01/ecdm-pic-el-bjardin-200-mod.jpg",
        "hash": "dbc72bd6f09144f6452e86b898a18528e31afd2f68d95c080812f7f3ba61f07a"
      }
    ]
  },
  {
    "answers": [
      {
        "id": "4e78d7fd-3da8-4ef2-b83c-2ae306f496d6",
        "images": [
          {
            "url": "https://ap.rdcpix.com/444f2d72958667588e4909395ecfd545l-m1527598775rd-w2000_h2000.jpg",
            "hash": "45c2699d505bfb18e3472d97d2cb0ece2a381a64518d2e5d5f4b3df852df608e"
          }
        ],
        "text": ""
      },
      {
        "id": "b55bea71-1db2-4cf4-9782-fa370195a5f4",
        "images": [
          {
            "url": "https://ap.rdcpix.com/6916a46c89a659d9b1b98a3313f29190l-b1995299521rd-w2000_h2000.jpg",
            "hash": "79cca8d920a0db348b73b7ede851be7c163da9ef15ae2ddee1957cc7f89b2092"
          }
        ],
        "text": ""
      },
      {
        "id": "680c2c5a-48e2-44f8-ad9a-8702306684f3",
        "images": [
          {
            "url": "https://ap.rdcpix.com/bee76e0908471ea95603cfed80afaa8fl-m39309282rd-w2000_h2000.jpg",
            "hash": "61b03bbc9f582a50c71d83811d16039f998519ad0fe3440f37a91ff051f2ff98"
          }
        ],
        "text": ""
      },
      {
        "id": "962a5275-2905-4013-90cb-73c47f8003f8",
        "images": [
          {
            "url": "https://ap.rdcpix.com/f6cd99d4a3c7ee321183873cec7838a1l-m4049246752rd-w2000_h2000.jpg",
            "hash": "fd7b8859e0624a09d2e3dc0912568e30cedae028083b0b306b53026fe3cc4a2f"
          }
        ],
        "text": ""
      }
    ],
    "correct_answer_id": "4e78d7fd-3da8-4ef2-b83c-2ae306f496d6",
    "id": "a9720291-a18d-4715-8487-58dda197613c",
    "question": "Choose the photograph that corresponds to the building shown in these elevations.",
    "question_images": [
      {
        "url": "https://ap.rdcpix.com/09afcf4eac19fc3ec5a3e2e084350e2bl-m1961582116rd-w2000_h2000.jpg",
        "hash": "49050acf24e6533e31784a5f32f2d3fa3ba20fd1ca4ddef3dfd23b3fdb50184e"
      },
      {
        "url": "https://ap.rdcpix.com/09afcf4eac19fc3ec5a3e2e084350e2bl-m1330810760rd-w2000_h2000.jpg",
        "hash": "dc0a73776fe3f59c134e80dcae6576d19464909085bb0c32b0c1c5187b62bb3b"
      }
    ]
  }
]


==> anc/CHANGELOG.md <==
# Changelog

## v1.0.0 — 2026-08-28

- Released the ARCH-B benchmark, evaluation metadata, schema, and runner-only reproduction code.


==> anc/LICENSE.md <==
# MIT License

Copyright (c) 2026 ARCH-B authors

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/README.md <==
# ARCH-B supplemental materials

These ancillary files contain the released ARCH-B benchmark and the code required to reproduce benchmark execution and scoring. They do not require the source database or private image storage: images are downloaded from the public URLs embedded in `ARCH-B.json` and verified against their released SHA-256 hashes before preprocessing.

## Ancillary contents

- `ARCH-B.json` is the released 354-question benchmark.
- `benchmark.schema.json` is the JSON Schema for the released benchmark format.
- `evaluation_metadata.csv` records metadata about the evaluation runs used for the results reported in the paper. It is not model output and is not consumed by the runner.
- `runner/` contains the runner-only Go application.
- `runner/env.example` lists the standard provider environment variables.
- `CHANGELOG.md` records distribution releases.
- `LICENSE.md` contains the MIT License terms.

## Requirements

- Go 1.24.5, pinned by the `toolchain` directive in `runner/go.mod`.
- Network access to the public image URLs and the selected model provider.
- ImageMagick 7.1.1-47 (`magick`/`convert`) or libjpeg-turbo 3.1.1 (`djpeg` and `cjpeg`) for the fallback path used only when Go cannot decode a non-standard JPEG. Normal JPEG, PNG, GIF, TIFF, and WebP inputs are handled in Go.

Build the runner:

```sh
cd runner
go mod download
go build -o bin/benchmark_runner .
```

## Provider configuration

Copy `runner/env.example` into your preferred secret-management workflow and export only the key needed for your provider. Do not commit API keys.

| Model prefix | Service | Credential | Endpoint |
| --- | --- | --- | --- |
| `openai:` | OpenAI | `OPENAI_API_KEY` | `https://api.openai.com/v1` |
| `gemini:` | Google Gemini | `GEMINI_API_KEY` | Google GenAI SDK default Gemini API |
| `anthropic-batch:` | Anthropic Message Batches | `ANTHROPIC_API_KEY` | `https://api.anthropic.com/v1` |
| `xai:` | xAI | `XAI_API_KEY` | `https://api.x.ai/v1` |
| `ollama:` | Local Ollama | none | `http://localhost:11434/v1` |
| `amazon:`, `meta:`, `anthropic:`, `mistral:` | Amazon Bedrock | `AWS_BEARER_TOKEN_BEDROCK`; optional `AWS_REGION` | `https://bedrock-runtime.<region>.amazonaws.com/v1` |

All providers use their standard public endpoints and canonical environment variables. Bedrock defaults to `us-east-1` when `AWS_REGION` is unset.

## Run the benchmark

From `runner/`, first verify downloads, hashes, and preprocessing without making model requests:

```sh
./bin/benchmark_runner run \
  --input ../ARCH-B.json \
  --slice :1 \
  --preflight-only
```

Then run and score a model:

```sh
export OPENAI_API_KEY="..."
./bin/benchmark_runner run \
  --input ../ARCH-B.json \
  --models openai:gpt-4.1 \
  --mode answer-and-reason
```

Repeat `--models` to evaluate multiple models. `--mode` accepts `answer-only`, `answer-and-reason`, or `both`; `--slice` accepts forms such as `:10`, `5:10`, and `10:`. The runner writes a detailed CSV and summary for each model plus a `results_MULTIBENCHMARK_*.csv` aggregate in the current directory.

The end-to-end reproducibility command for the complete released benchmark is:

```sh
cd runner && go run . run --input ../ARCH-B.json --models openai:gpt-4.1 --mode answer-and-reason
```

Provider use can incur charges. Run the preflight and a small slice before a full evaluation.

## License

This repository is released under the MIT License. See `LICENSE.md` for the full terms.


==> anc/benchmark.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "ARCH-B released benchmark",
  "type": "array",
  "minItems": 1,
  "items": {
    "type": "object",
    "additionalProperties": false,
    "required": ["id", "question", "question_images", "answers", "correct_answer_id"],
    "properties": {
      "id": { "type": "string", "minLength": 1 },
      "question": { "type": "string", "minLength": 1 },
      "question_images": {
        "type": "array",
        "items": { "$ref": "#/$defs/image" }
      },
      "answers": {
        "type": "array",
        "minItems": 1,
        "items": { "$ref": "#/$defs/answer" }
      },
      "correct_answer_id": { "type": "string", "minLength": 1 }
    }
  },
  "$defs": {
    "image": {
      "type": "object",
      "additionalProperties": false,
      "required": ["url", "hash"],
      "properties": {
        "url": { "type": "string", "format": "uri", "pattern": "^https://" },
        "hash": { "type": "string", "pattern": "^[0-9a-fA-F]{64}$" }
      }
    },
    "answer": {
      "type": "object",
      "additionalProperties": false,
      "required": ["id", "images", "text"],
      "properties": {
        "id": { "type": "string", "minLength": 1 },
        "images": {
          "type": "array",
          "items": { "$ref": "#/$defs/image" }
        },
        "text": { "type": "string" }
      }
    }
  }
}


==> anc/evaluation_metadata.csv <==
display_name,exact_provider_model_id,access_dates,temperature,reasoning_setting,correct_answers,incorrect_answers,terminal_failures,invalid_answer_ids
gemini-3.1-pro-preview,gemini-3.1-pro-preview,2026-06-06,0,N/A - Model Default,297,48,5,4
gemini-3.5-flash,gemini-3.5-flash,2026-06-06,0,N/A - Model Default,294,56,2,2
claude-fable-5,claude-fable-5,2026-06-11,N/A (disabled by provider),N/A - Model Default,284,66,1,3
gpt-4.1,gpt-4.1,2026-06-05,0,N/A - Model Default,276,78,0,0
gpt-5.5 reasoning,gpt-5.5,2026-06-05,N/A (disabled by provider),medium reasoning effort,271,82,1,0
gemini-3-flash-preview,gemini-3-flash-preview,2026-06-06,0,N/A - Model Default,269,78,7,0
gpt-5.4 reasoning,gpt-5.4,2026-06-05,N/A (disabled by provider),medium reasoning effort,263,90,0,1
gemini-2.5-pro,gemini-2.5-pro,2026-06-06,0,N/A - Model Default,253,101,0,0
gpt-5.5,gpt-5.5,2026-06-04,0,reasoning explicitly disabled,251,102,0,1
claude-opus-4-6-v1,us.anthropic.claude-opus-4-6-v1,2026-06-05,0,N/A - Model Default,249,105,0,0
claude-opus-4-5-20251101-v1.0,us.anthropic.claude-opus-4-5-20251101-v1.0,2026-06-05,0,N/A - Model Default,231,120,1,2
gpt-5.4,gpt-5.4,2026-06-05,0,reasoning explicitly disabled,228,122,3,1
grok-4.20-0309-reasoning,grok-4.20-0309-reasoning,2026-06-07,0,N/A - Model Default,202,149,3,0
grok-4.3,grok-4.3,2026-06-07,0,N/A - Model Default,178,172,0,4
gpt-5.4-mini reasoning,gpt-5.4-mini,2026-06-05,N/A (disabled by provider),medium reasoning effort,177,177,0,0
gpt-5.4-mini,gpt-5.4-mini,2026-06-05,0,reasoning explicitly disabled,165,188,0,1
gemma3 27b,gemma3:27b,2026-06-07,0,N/A - Model Default,138,215,0,1
claude-sonnet-4-6,us.anthropic.claude-sonnet-4-6,2026-06-05,0,N/A - Model Default,134,80,5,135
claude-sonnet-4-5-20250929-v1.0,us.anthropic.claude-sonnet-4-5-20250929-v1.0,2026-06-05,0,N/A - Model Default,122,119,1,112
pixtral-large-2502-v1.0,us.mistral.pixtral-large-2502-v1.0,2026-06-07,N/A (disabled by provider),N/A - Model Default,116,228,2,8
gpt-5.4-nano reasoning,gpt-5.4-nano,2026-06-05,N/A (disabled by provider),medium reasoning effort,103,250,1,0
claude-haiku-4-5-20251001-v1.0,us.anthropic.claude-haiku-4-5-20251001-v1.0,2026-06-05,0,N/A - Model Default,62,273,3,16
gemini-2.5-flash,gemini-2.5-flash,2026-06-06,0,N/A - Model Default,62,24,1,267
gpt-5.4-nano,gpt-5.4-nano,2026-06-05,0,reasoning explicitly disabled,60,292,1,1
gemma3 4b,gemma3:4b,2026-06-06,0,N/A - Model Default,37,317,0,0


==> anc/runner/Makefile <==
.PHONY: build run test help

BINARY_NAME=benchmark_runner

build:
	go build -o bin/$(BINARY_NAME) .

run: build
	./bin/$(BINARY_NAME) -help

test:
	go test ./...

help:
	@echo "Available targets:"
	@echo "  build         - Build the runner"
	@echo "  run           - Build and show runner help"
	@echo "  test          - Run tests"


==> anc/runner/env.example <==
# Set only the credentials needed for the provider you run.
OPENAI_API_KEY=
GEMINI_API_KEY=
ANTHROPIC_API_KEY=
XAI_API_KEY=
AWS_BEARER_TOKEN_BEDROCK=
AWS_REGION=us-east-1


==> anc/runner/go.mod <==
module benchmark_runner

go 1.23.0

toolchain go1.24.5

require (
	github.com/google/uuid v1.6.0
	github.com/openai/openai-go/v2 v2.0.2
	github.com/urfave/cli/v3 v3.3.8
	golang.org/x/image v0.25.0
	google.golang.org/genai v1.20.0
)

require (
	cloud.google.com/go v0.116.0 // indirect
	cloud.google.com/go/auth v0.9.3 // indirect
	cloud.google.com/go/compute/metadata v0.5.0 // indirect
	github.com/golang/groupcache v0.0.0-20210331224755-41bb18bfe9da // indirect
	github.com/google/go-cmp v0.7.0 // indirect
	github.com/google/s2a-go v0.1.8 // indirect
	github.com/googleapis/enterprise-certificate-proxy v0.3.4 // indirect
	github.com/gorilla/websocket v1.5.3 // indirect
	github.com/tidwall/gjson v1.14.4 // indirect
	github.com/tidwall/match v1.1.1 // indirect
	github.com/tidwall/pretty v1.2.1 // indirect
	github.com/tidwall/sjson v1.2.5 // indirect
	go.opencensus.io v0.24.0 // indirect
	golang.org/x/crypto v0.36.0 // indirect
	golang.org/x/net v0.34.0 // indirect
	golang.org/x/sys v0.31.0 // indirect
	golang.org/x/text v0.23.0 // indirect
	google.golang.org/genproto/googleapis/rpc v0.0.0-20240903143218-8af14fe29dc1 // indirect
	google.golang.org/grpc v1.66.2 // indirect
	google.golang.org/protobuf v1.34.2 // indirect
)


==> anc/runner/go.sum <==
cloud.google.com/go v0.26.0/go.mod h1:aQUYkXzVsufM+DwF1aE+0xfcU+56JwCaLick0ClmMTw=
cloud.google.com/go v0.116.0 h1:B3fRrSDkLRt5qSHWe40ERJvhvnQwdZiHu0bJOpldweE=
cloud.google.com/go v0.116.0/go.mod h1:cEPSRWPzZEswwdr9BxE6ChEn01dWlTaF05LiC2Xs70U=
cloud.google.com/go/auth v0.9.3 h1:VOEUIAADkkLtyfr3BLa3R8Ed/j6w1jTBmARx+wb5w5U=
cloud.google.com/go/auth v0.9.3/go.mod h1:7z6VY+7h3KUdRov5F1i8NDP5ZzWKYmEPO842BgCsmTk=
cloud.google.com/go/compute/metadata v0.5.0 h1:Zr0eK8JbFv6+Wi4ilXAR8FJ3wyNdpxHKJNPos6LTZOY=
cloud.google.com/go/compute/metadata v0.5.0/go.mod h1:aHnloV2TPI38yx4s9+wAZhHykWvVCfu7hQbF+9CWoiY=
github.com/BurntSushi/toml v0.3.1/go.mod h1:xHWCNGjB5oqiDr8zfno3MHue2Ht5sIBksp03qcyfWMU=
github.com/census-instrumentation/opencensus-proto v0.2.1/go.mod h1:f6KPmirojxKA12rnyqOA5BBL4O983OfeGPqjHWSTneU=
github.com/client9/misspell v0.3.4/go.mod h1:qj6jICC3Q7zFZvVWo7KLAzC3yx5G7kyvSDkc90ppPyw=
github.com/cncf/udpa/go v0.0.0-20191209042840-269d4d468f6f/go.mod h1:M8M6+tZqaGXZJjfX53e64911xZQV5JYwmTeXPW+k8Sc=
github.com/davecgh/go-spew v1.1.0/go.mod h1:J7Y8YcW2NihsgmVo/mv3lAwl/skON4iLHjSsI+c5H38=
github.com/davecgh/go-spew v1.1.1 h1:vj9j/u1bqnvCEfJOwUhtlOARqs3+rkHYY13jYWTU97c=
github.com/davecgh/go-spew v1.1.1/go.mod h1:J7Y8YcW2NihsgmVo/mv3lAwl/skON4iLHjSsI+c5H38=
github.com/envoyproxy/go-control-plane v0.9.0/go.mod h1:YTl/9mNaCwkRvm6d1a2C3ymFceY/DCBVvsKhRF0iEA4=
github.com/envoyproxy/go-control-plane v0.9.1-0.20191026205805-5f8ba28d4473/go.mod h1:YTl/9mNaCwkRvm6d1a2C3ymFceY/DCBVvsKhRF0iEA4=
github.com/envoyproxy/go-control-plane v0.9.4/go.mod h1:6rpuAdCZL397s3pYoYcLgu1mIlRU8Am5FuJP05cCM98=
github.com/envoyproxy/protoc-gen-validate v0.1.0/go.mod h1:iSmxcyjqTsJpI2R4NaDN7+kN2VEUnK/pcBlmesArF7c=
github.com/golang/glog v0.0.0-20160126235308-23def4e6c14b/go.mod h1:SBH7ygxi8pfUlaOkMMuAQtPIUF8ecWP5IEl/CR7VP2Q=
github.com/golang/groupcache v0.0.0-20200121045136-8c9f03a8e57e/go.mod h1:cIg4eruTrX1D+g88fzRXU5OdNfaM+9IcxsU14FzY7Hc=
github.com/golang/groupcache v0.0.0-20210331224755-41bb18bfe9da h1:oI5xCqsCo564l8iNU+DwB5epxmsaqB+rhGL0m5jtYqE=
github.com/golang/groupcache v0.0.0-20210331224755-41bb18bfe9da/go.mod h1:cIg4eruTrX1D+g88fzRXU5OdNfaM+9IcxsU14FzY7Hc=
github.com/golang/mock v1.1.1/go.mod h1:oTYuIxOrZwtPieC+H1uAHpcLFnEyAGVDL/k47Jfbm0A=
github.com/golang/protobuf v1.2.0/go.mod h1:6lQm79b+lXiMfvg/cZm0SGofjICqVBUtrP5yJMmIC1U=
github.com/golang/protobuf v1.3.2/go.mod h1:6lQm79b+lXiMfvg/cZm0SGofjICqVBUtrP5yJMmIC1U=
github.com/golang/protobuf v1.4.0-rc.1/go.mod h1:ceaxUfeHdC40wWswd/P6IGgMaK3YpKi5j83Wpe3EHw8=
github.com/golang/protobuf v1.4.0-rc.1.0.20200221234624-67d41d38c208/go.mod h1:xKAWHe0F5eneWXFV3EuXVDTCmh+JuBKY0li0aMyXATA=
github.com/golang/protobuf v1.4.0-rc.2/go.mod h1:LlEzMj4AhA7rCAGe4KMBDvJI+AwstrUpVNzEA03Pprs=
github.com/golang/protobuf v1.4.0-rc.4.0.20200313231945-b860323f09d0/go.mod h1:WU3c8KckQ9AFe+yFwt9sWVRKCVIyN9cPHBJSNnbL67w=
github.com/golang/protobuf v1.4.0/go.mod h1:jodUvKwWbYaEsadDk5Fwe5c77LiNKVO9IDvqG2KuDX0=
github.com/golang/protobuf v1.4.1/go.mod h1:U8fpvMrcmy5pZrNK1lt4xCsGvpyWQ/VVv6QDs8UjoX8=
github.com/golang/protobuf v1.4.3/go.mod h1:oDoupMAO8OvCJWAcko0GGGIgR6R6ocIYbsSw735rRwI=
github.com/google/go-cmp v0.2.0/go.mod h1:oXzfMopK8JAjlY9xF4vHSVASa0yLyX7SntLO5aqRK0M=
github.com/google/go-cmp v0.3.0/go.mod h1:8QqcDgzrUqlUb/G2PQTWiueGozuR1884gddMywk6iLU=
github.com/google/go-cmp v0.3.1/go.mod h1:8QqcDgzrUqlUb/G2PQTWiueGozuR1884gddMywk6iLU=
github.com/google/go-cmp v0.4.0/go.mod h1:v8dTdLbMG2kIc/vJvl+f65V22dbkXbowE6jgT/gNBxE=
github.com/google/go-cmp v0.5.0/go.mod h1:v8dTdLbMG2kIc/vJvl+f65V22dbkXbowE6jgT/gNBxE=
github.com/google/go-cmp v0.5.3/go.mod h1:v8dTdLbMG2kIc/vJvl+f65V22dbkXbowE6jgT/gNBxE=
github.com/google/go-cmp v0.7.0 h1:wk8382ETsv4JYUZwIsn6YpYiWiBsYLSJiTsyBybVuN8=
github.com/google/go-cmp v0.7.0/go.mod h1:pXiqmnSA92OHEEa9HXL2W4E7lf9JzCmGVUdgjX3N/iU=
github.com/google/s2a-go v0.1.8 h1:zZDs9gcbt9ZPLV0ndSyQk6Kacx2g/X+SKYovpnz3SMM=
github.com/google/s2a-go v0.1.8/go.mod h1:6iNWHTpQ+nfNRN5E00MSdfDwVesa8hhS32PhPO8deJA=
github.com/google/uuid v1.1.2/go.mod h1:TIyPZe4MgqvfeYDBFedMoGGpEw/LqOeaOT+nhxU+yHo=
github.com/google/uuid v1.6.0 h1:NIvaJDMOsjHA8n1jAhLSgzrAzy1Hgr+hNrb57e+94F0=
github.com/google/uuid v1.6.0/go.mod h1:TIyPZe4MgqvfeYDBFedMoGGpEw/LqOeaOT+nhxU+yHo=
github.com/googleapis/enterprise-certificate-proxy v0.3.4 h1:XYIDZApgAnrN1c855gTgghdIA6Stxb52D5RnLI1SLyw=
github.com/googleapis/enterprise-certificate-proxy v0.3.4/go.mod h1:YKe7cfqYXjKGpGvmSg28/fFvhNzinZQm8DGnaburhGA=
github.com/gorilla/websocket v1.5.3 h1:saDtZ6Pbx/0u+bgYQ3q96pZgCzfhKXGPqt7kZ72aNNg=
github.com/gorilla/websocket v1.5.3/go.mod h1:YR8l580nyteQvAITg2hZ9XVh4b55+EU/adAjf1fMHhE=
github.com/openai/openai-go/v2 v2.0.2 h1:DlB9pnhhSRm2NuQNijB3j2U8fhDSk3sFX9ULK5hUs0o=
github.com/openai/openai-go/v2 v2.0.2/go.mod h1:sIUkR+Cu/PMUVkSKhkk742PRURkQOCFhiwJ7eRSBqmk=
github.com/pmezard/go-difflib v1.0.0 h1:4DBwDE0NGyQoBHbLQYPwSUPoCMWR5BEzIk/f1lZbAQM=
github.com/pmezard/go-difflib v1.0.0/go.mod h1:iKH77koFhYxTK1pcRnkKkqfTogsbg7gZNVY4sRDYZ/4=
github.com/prometheus/client_model v0.0.0-20190812154241-14fe0d1b01d4/go.mod h1:xMI15A0UPsDsEKsMN9yxemIoYk6Tm2C1GtYGdfGttqA=
github.com/stretchr/objx v0.1.0/go.mod h1:HFkY916IF+rwdDfMAkV7OtwuqBVzrE8GR6GFx+wExME=
github.com/stretchr/objx v0.4.0/go.mod h1:YvHI0jy2hoMjB+UWwv71VJQ9isScKT/TqJzVSSt89Yw=
github.com/stretchr/objx v0.5.0/go.mod h1:Yh+to48EsGEfYuaHDzXPcE3xhTkx73EhmCGUpEOglKo=
github.com/stretchr/testify v1.7.1/go.mod h1:6Fq8oRcR53rry900zMqJjRRixrwX3KX962/h/Wwjteg=
github.com/stretchr/testify v1.8.0/go.mod h1:yNjHg4UonilssWZ8iaSj1OCr/vHnekPRkoO+kdMU+MU=
github.com/stretchr/testify v1.8.1/go.mod h1:w2LPCIKwWwSfY2zedu0+kehJoqGctiVI29o6fzry7u4=
github.com/stretchr/testify v1.10.0 h1:Xv5erBjTwe/5IxqUQTdXv5kgmIvbHo3QQyRwhJsOfJA=
github.com/stretchr/testify v1.10.0/go.mod h1:r2ic/lqez/lEtzL7wO/rwa5dbSLXVDPFyf8C91i36aY=
github.com/tidwall/gjson v1.14.2/go.mod h1:/wbyibRr2FHMks5tjHJ5F8dMZh3AcwJEMf5vlfC0lxk=
github.com/tidwall/gjson v1.14.4 h1:uo0p8EbA09J7RQaflQ1aBRffTR7xedD2bcIVSYxLnkM=
github.com/tidwall/gjson v1.14.4/go.mod h1:/wbyibRr2FHMks5tjHJ5F8dMZh3AcwJEMf5vlfC0lxk=
github.com/tidwall/match v1.1.1 h1:+Ho715JplO36QYgwN9PGYNhgZvoUSc9X2c80KVTi+GA=
github.com/tidwall/match v1.1.1/go.mod h1:eRSPERbgtNPcGhD8UCthc6PmLEQXEWd3PRB5JTxsfmM=
github.com/tidwall/pretty v1.2.0/go.mod h1:ITEVvHYasfjBbM0u2Pg8T2nJnzm8xPwvNhhsoaGGjNU=
github.com/tidwall/pretty v1.2.1 h1:qjsOFOWWQl+N3RsoF5/ssm1pHmJJwhjlSbZ51I6wMl4=
github.com/tidwall/pretty v1.2.1/go.mod h1:ITEVvHYasfjBbM0u2Pg8T2nJnzm8xPwvNhhsoaGGjNU=
github.com/tidwall/sjson v1.2.5 h1:kLy8mja+1c9jlljvWTlSazM7cKDRfJuR/bOJhcY5NcY=
github.com/tidwall/sjson v1.2.5/go.mod h1:Fvgq9kS/6ociJEDnK0Fk1cpYF4FIW6ZF7LAe+6jwd28=
github.com/urfave/cli/v3 v3.3.8 h1:BzolUExliMdet9NlJ/u4m5vHSotJ3PzEqSAZ1oPMa/E=
github.com/urfave/cli/v3 v3.3.8/go.mod h1:FJSKtM/9AiiTOJL4fJ6TbMUkxBXn7GO9guZqoZtpYpo=
go.opencensus.io v0.24.0 h1:y73uSU6J157QMP2kn2r30vwW1A2W2WFwSCGnAVxeaD0=
go.opencensus.io v0.24.0/go.mod h1:vNK8G9p7aAivkbmorf4v+7Hgx+Zs0yY+0fOtgBfjQKo=
golang.org/x/crypto v0.0.0-20190308221718-c2843e01d9a2/go.mod h1:djNgcEr1/C05ACkg1iLfiJU5Ep61QUkGW8qpdssI0+w=
golang.org/x/crypto v0.0.0-20200622213623-75b288015ac9/go.mod h1:LzIPMQfyMNhhGPhUkYOs5KpL4U8rLKemX1yGLhDgUto=
golang.org/x/crypto v0.36.0 h1:AnAEvhDddvBdpY+uR+MyHmuZzzNqXSe/GvuDeob5L34=
golang.org/x/crypto v0.36.0/go.mod h1:Y4J0ReaxCR1IMaabaSMugxJES1EpwhBHhv2bDHklZvc=
golang.org/x/exp v0.0.0-20190121172915-509febef88a4/go.mod h1:CJ0aWSM057203Lf6IL+f9T1iT9GByDxfZKAQTCR3kQA=
golang.org/x/image v0.25.0 h1:Y6uW6rH1y5y/LK1J8BPWZtr6yZ7hrsy6hFrXjgsc2fQ=
golang.org/x/image v0.25.0/go.mod h1:tCAmOEGthTtkalusGp1g3xa2gke8J6c2N565dTyl9Rs=
golang.org/x/lint v0.0.0-20181026193005-c67002cb31c3/go.mod h1:UVdnD1Gm6xHRNCYTkRU2/jEulfH38KcIWyp/GAMgvoE=
golang.org/x/lint v0.0.0-20190227174305-5b3e6a55c961/go.mod h1:wehouNa3lNwaWXcvxsM5YxQ5yQlVC4a0KAMCusXpPoU=
golang.org/x/lint v0.0.0-20190313153728-d0100b6bd8b3/go.mod h1:6SW0HCj/g11FgYtHlgUYUwCkIfeOF89ocIRzGO/8vkc=
golang.org/x/net v0.0.0-20180724234803-3673e40ba225/go.mod h1:mL1N/T3taQHkDXs73rZJwtUhF3w3ftmwwsq0BUmARs4=
golang.org/x/net v0.0.0-20180826012351-8a410e7b638d/go.mod h1:mL1N/T3taQHkDXs73rZJwtUhF3w3ftmwwsq0BUmARs4=
golang.org/x/net v0.0.0-20190213061140-3a22650c66bd/go.mod h1:mL1N/T3taQHkDXs73rZJwtUhF3w3ftmwwsq0BUmARs4=
golang.org/x/net v0.0.0-20190311183353-d8887717615a/go.mod h1:t9HGtf8HONx5eT2rtn7q6eTqICYqUVnKs3thJo3Qplg=
golang.org/x/net v0.0.0-20190404232315-eb5bcb51f2a3/go.mod h1:t9HGtf8HONx5eT2rtn7q6eTqICYqUVnKs3thJo3Qplg=
golang.org/x/net v0.0.0-20201110031124-69a78807bb2b/go.mod h1:sp8m0HH+o8qH0wwXwYZr8TS3Oi6o0r6Gce1SSxlDquU=
golang.org/x/net v0.34.0 h1:Mb7Mrk043xzHgnRM88suvJFwzVrRfHEHJEl5/71CKw0=
golang.org/x/net v0.34.0/go.mod h1:di0qlW3YNM5oh6GqDGQr92MyTozJPmybPK4Ev/Gm31k=
golang.org/x/oauth2 v0.0.0-20180821212333-d2e6202438be/go.mod h1:N/0e6XlmueqKjAGxoOufVs8QHGRruUQn6yWY3a++T0U=
golang.org/x/sync v0.0.0-20180314180146-1d60e4601c6f/go.mod h1:RxMgew5VJxzue5/jJTE5uejpjVlOe/izrB70Jof72aM=
golang.org/x/sync v0.0.0-20181108010431-42b317875d0f/go.mod h1:RxMgew5VJxzue5/jJTE5uejpjVlOe/izrB70Jof72aM=
golang.org/x/sync v0.0.0-20190423024810-112230192c58/go.mod h1:RxMgew5VJxzue5/jJTE5uejpjVlOe/izrB70Jof72aM=
golang.org/x/sync v0.12.0 h1:MHc5BpPuC30uJk597Ri8TV3CNZcTLu6B6z4lJy+g6Jw=
golang.org/x/sync v0.12.0/go.mod h1:1dzgHSNfp02xaA81J2MS99Qcpr2w7fw1gpm99rleRqA=
golang.org/x/sys v0.0.0-20180830151530-49385e6e1522/go.mod h1:STP8DvDyc/dI5b8T5hshtkjS+E42TnysNCUPdjciGhY=
golang.org/x/sys v0.0.0-20190215142949-d0b11bdaac8a/go.mod h1:STP8DvDyc/dI5b8T5hshtkjS+E42TnysNCUPdjciGhY=
golang.org/x/sys v0.0.0-20190412213103-97732733099d/go.mod h1:h1NjWce9XRLGQEsW7wpKNCjG9DtNlClVuFLEZdDNbEs=
golang.org/x/sys v0.0.0-20200930185726-fdedc70b468f/go.mod h1:h1NjWce9XRLGQEsW7wpKNCjG9DtNlClVuFLEZdDNbEs=
golang.org/x/sys v0.31.0 h1:ioabZlmFYtWhL+TRYpcnNlLwhyxaM9kWTDEmfnprqik=
golang.org/x/sys v0.31.0/go.mod h1:BJP2sWEmIv4KK5OTEluFJCKSidICx8ciO85XgH3Ak8k=
golang.org/x/text v0.3.0/go.mod h1:NqM8EUOU14njkJ3fqMW+pc6Ldnwhi/IjpwHt7yyuwOQ=
golang.org/x/text v0.3.3/go.mod h1:5Zoc/QRtKVWzQhOtBMvqHzDpF6irO9z98xDceosuGiQ=
golang.org/x/text v0.23.0 h1:D71I7dUrlY+VX0gQShAThNGHFxZ13dGLBHQLVl1mJlY=
golang.org/x/text v0.23.0/go.mod h1:/BLNzu4aZCJ1+kcD0DNRotWKage4q2rGVAg4o22unh4=
golang.org/x/tools v0.0.0-20180917221912-90fa682c2a6e/go.mod h1:n7NCudcB/nEzxVGmLbDWY5pfWTLqBcC2KZ6jyYvM4mQ=
golang.org/x/tools v0.0.0-20190114222345-bf090417da8b/go.mod h1:n7NCudcB/nEzxVGmLbDWY5pfWTLqBcC2KZ6jyYvM4mQ=
golang.org/x/tools v0.0.0-20190226205152-f727befe758c/go.mod h1:9Yl7xja0Znq3iFh3HoIrodX9oNMXvdceNzlUR8zjMvY=
golang.org/x/tools v0.0.0-20190311212946-11955173bddd/go.mod h1:LCzVGOaR6xXOjkQ3onu1FJEFr0SW1gC7cKk1uF8kGRs=
golang.org/x/tools v0.0.0-20190524140312-2c0ae7006135/go.mod h1:RgjU9mgBXZiqYHBnxXauZ1Gv1EHHAz9KjViQ78xBX0Q=
golang.org/x/xerrors v0.0.0-20191204190536-9bdfabe68543/go.mod h1:I/5z698sn9Ka8TeJc9MKroUUfqBBauWjQqLJ2OPfmY0=
google.golang.org/appengine v1.1.0/go.mod h1:EbEs0AVv82hx2wNQdGPgUI5lhzA/G0D9YwlJXL52JkM=
google.golang.org/appengine v1.4.0/go.mod h1:xpcJRLb0r/rnEns0DIKYYv+WjYCduHsrkT7/EB5XEv4=
google.golang.org/genai v1.20.0 h1:nmDZSJjXwBvSXcdOohz7pzTVGP9yuNITY8kZ2Ta24xY=
google.golang.org/genai v1.20.0/go.mod h1:QPj5NGJw+3wEOHg+PrsWwJKvG6UC84ex5FR7qAYsN/M=
google.golang.org/genproto v0.0.0-20180817151627-c66870c02cf8/go.mod h1:JiN7NxoALGmiZfu7CAH4rXhgtRTLTxftemlI0sWmxmc=
google.golang.org/genproto v0.0.0-20190819201941-24fa4b261c55/go.mod h1:DMBHOl98Agz4BDEuKkezgsaosCRResVns1a3J2ZsMNc=
google.golang.org/genproto v0.0.0-20200526211855-cb27e3aa2013/go.mod h1:NbSheEEYHJ7i3ixzK3sjbqSGDJWnxyFXZblF3eUsNvo=
google.golang.org/genproto/googleapis/rpc v0.0.0-20240903143218-8af14fe29dc1 h1:pPJltXNxVzT4pK9yD8vR9X75DaWYYmLGMsEvBfFQZzQ=
google.golang.org/genproto/googleapis/rpc v0.0.0-20240903143218-8af14fe29dc1/go.mod h1:UqMtugtsSgubUsoxbuAoiCXvqvErP7Gf0so0mK9tHxU=
google.golang.org/grpc v1.19.0/go.mod h1:mqu4LbDTu4XGKhr4mRzUsmM4RtVoemTSY81AxZiDr8c=
google.golang.org/grpc v1.23.0/go.mod h1:Y5yQAOtifL1yxbo5wqy6BxZv8vAUGQwXBOALyacEbxg=
google.golang.org/grpc v1.25.1/go.mod h1:c3i+UQWmh7LiEpx4sFZnkU36qjEYZ0imhYfXVyQciAY=
google.golang.org/grpc v1.27.0/go.mod h1:qbnxyOmOxrQa7FizSgH+ReBfzJrCY1pSN7KXBS8abTk=
google.golang.org/grpc v1.33.2/go.mod h1:JMHMWHQWaTccqQQlmk3MJZS+GWXOdAesneDmEnv2fbc=
google.golang.org/grpc v1.66.2 h1:3QdXkuq3Bkh7w+ywLdLvM56cmGvQHUMZpiCzt6Rqaoo=
google.golang.org/grpc v1.66.2/go.mod h1:s3/l6xSSCURdVfAnL+TqCNMyTDAGN6+lZeVxnZR128Y=
google.golang.org/protobuf v0.0.0-20200109180630-ec00e32a8dfd/go.mod h1:DFci5gLYBciE7Vtevhsrf46CRTquxDuWsQurQQe4oz8=
google.golang.org/protobuf v0.0.0-20200221191635-4d8936d0db64/go.mod h1:kwYJMbMJ01Woi6D6+Kah6886xMZcty6N08ah7+eCXa0=
google.golang.org/protobuf v0.0.0-20200228230310-ab0ca4ff8a60/go.mod h1:cfTl7dwQJ+fmap5saPgwCLgHXTUD7jkjRqWcaiX5VyM=
google.golang.org/protobuf v1.20.1-0.20200309200217-e05f789c0967/go.mod h1:A+miEFZTKqfCUM6K7xSMQL9OKL/b6hQv+e19PK+JZNE=
google.golang.org/protobuf v1.21.0/go.mod h1:47Nbq4nVaFHyn7ilMalzfO3qCViNmqZ2kzikPIcrTAo=
google.golang.org/protobuf v1.22.0/go.mod h1:EGpADcykh3NcUnDUJcl1+ZksZNG86OlYog2l/sGQquU=
google.golang.org/protobuf v1.23.0/go.mod h1:EGpADcykh3NcUnDUJcl1+ZksZNG86OlYog2l/sGQquU=
google.golang.org/protobuf v1.23.1-0.20200526195155-81db48ad09cc/go.mod h1:EGpADcykh3NcUnDUJcl1+ZksZNG86OlYog2l/sGQquU=
google.golang.org/protobuf v1.25.0/go.mod h1:9JNX74DMeImyA3h4bdi1ymwjUzf21/xIlbajtzgsN7c=
google.golang.org/protobuf v1.34.2 h1:6xV6lTsCfpGD21XK49h7MhtcApnLqkfYgPcdHftf6hg=
google.golang.org/protobuf v1.34.2/go.mod h1:qYOHts0dSfpeUzUFpOMr/WGzszTmLH+DiWniOlNbLDw=
gopkg.in/check.v1 v0.0.0-20161208181325-20d25e280405/go.mod h1:Co6ibVJAznAaIkqp8huTwlJQCZ016jof/cbN4VW5Yz0=
gopkg.in/yaml.v3 v3.0.0-20200313102051-9f266ea9e77c/go.mod h1:K4uyk7z7BCEPqu6E+C64Yfv1cQ7kz7rIZviUmN+EgEM=
gopkg.in/yaml.v3 v3.0.1 h1:fxVm/GzAzEWqLHuvctI91KS9hhNmmWOoWu0XTYJS7CA=
gopkg.in/yaml.v3 v3.0.1/go.mod h1:K4uyk7z7BCEPqu6E+C64Yfv1cQ7kz7rIZviUmN+EgEM=
honnef.co/go/tools v0.0.0-20190102054323-c2f93a96b099/go.mod h1:rf3lG4BRIbNafJWhAfAdb/ePZxsR/4RtNHQocxwk9r4=
honnef.co/go/tools v0.0.0-20190523083050-ea95bdfd59fc/go.mod h1:rf3lG4BRIbNafJWhAfAdb/ePZxsR/4RtNHQocxwk9r4=


==> anc/runner/llm/anthropic.go <==
package llm

import (
	"bufio"
	"bytes"
	"context"
	"encoding/base64"
	"encoding/json"
	"fmt"
	"io"
	"net/http"
	"os"
	"strings"
	"time"

	"github.com/google/uuid"
)

const anthropicAPIVersion = "2023-06-01"

type APIMessage struct {
	Role    string    `json:"role"`
	Content []Content `json:"content"`
}

type Content struct {
	Type   string `json:"type"`
	Text   string `json:"text,omitempty"`
	Source *Image `json:"source,omitempty"`
}

type Image struct {
	Type      string `json:"type"`
	MediaType string `json:"media_type"`
	Data      string `json:"data"`
}

type ResponseContent struct {
	Type string `json:"type"`
	Text string `json:"text"`
}

type AnthropicBatchClient struct {
	Model   string
	APIKey  string
	BaseURL string
	Client  *http.Client
}

func NewAnthropicBatchClient(model string) AnthropicBatchClient {
	apiKey := os.Getenv("ANTHROPIC_API_KEY")
	if apiKey == "" {
		fmt.Println("Warning: ANTHROPIC_API_KEY environment variable not set")
	}

	return AnthropicBatchClient{
		Model:   model,
		APIKey:  apiKey,
		BaseURL: "https://api.anthropic.com/v1",
		Client: &http.Client{
			Timeout: 5 * time.Minute,
		},
	}
}

type AnthropicBatchCreateRequest struct {
	Requests []AnthropicBatchRequest `json:"requests"`
}

type AnthropicBatchRequest struct {
	CustomID string                 `json:"custom_id"`
	Params   AnthropicMessageParams `json:"params"`
}

type AnthropicMessageParams struct {
	Model       string       `json:"model"`
	MaxTokens   int          `json:"max_tokens"`
	Temperature float32      `json:"temperature,omitempty"`
	System      string       `json:"system,omitempty"`
	Messages    []APIMessage `json:"messages"`
}

type AnthropicBatch struct {
	ID               string                 `json:"id"`
	Type             string                 `json:"type"`
	ProcessingStatus string                 `json:"processing_status"`
	RequestCounts    AnthropicRequestCounts `json:"request_counts"`
}

type AnthropicRequestCounts struct {
	Processing int `json:"processing"`
	Succeeded  int `json:"succeeded"`
	Errored    int `json:"errored"`
	Canceled   int `json:"canceled"`
	Expired    int `json:"expired"`
}

type AnthropicBatchResultLine struct {
	CustomID string               `json:"custom_id"`
	Result   AnthropicBatchResult `json:"result"`
}

type AnthropicBatchResult struct {
	Type    string                    `json:"type"`
	Message *AnthropicMessageResponse `json:"message,omitempty"`
	Error   json.RawMessage           `json:"error,omitempty"`
}

type AnthropicMessageResponse struct {
	ID      string            `json:"id"`
	Type    string            `json:"type"`
	Role    string            `json:"role"`
	Model   string            `json:"model"`
	Content []ResponseContent `json:"content"`
}

type AnthropicAPIError struct {
	Type    string             `json:"type"`
	Message string             `json:"message"`
	Error   *AnthropicAPIError `json:"error,omitempty"`
}

func (c AnthropicBatchClient) Query(messages []Message) (LLMResponse, error) {
	ctx, cancel := context.WithTimeout(context.Background(), 30*time.Minute)
	defer cancel()

	customID := "request-" + uuid.NewString()
	apiMessages, systemPrompt := c.buildMessages(messages)
	createReq := AnthropicBatchCreateRequest{
		Requests: []AnthropicBatchRequest{
			{
				CustomID: customID,
				Params: AnthropicMessageParams{
					Model:       c.Model,
					MaxTokens:   4096,
					Temperature: 0.0,
					System:      systemPrompt,
					Messages:    apiMessages,
				},
			},
		},
	}

	batch, err := c.createBatch(ctx, createReq)
	if err != nil {
		return LLMResponse{}, err
	}

	batch, err = c.waitForBatch(ctx, batch.ID)
	if err != nil {
		return LLMResponse{}, err
	}

	responseText, err := c.fetchBatchResult(ctx, batch.ID, customID)
	if err != nil {
		return LLMResponse{}, err
	}

	return parseStructuredResponse(responseText)
}

func (c AnthropicBatchClient) createBatch(ctx context.Context, reqBody AnthropicBatchCreateRequest) (AnthropicBatch, error) {
	body, err := json.Marshal(reqBody)
	if err != nil {
		return AnthropicBatch{}, fmt.Errorf("error marshaling Anthropic batch request: %w", err)
	}

	var batch AnthropicBatch
	if err := c.doJSON(ctx, http.MethodPost, "/messages/batches", body, &batch); err != nil {
		return AnthropicBatch{}, err
	}
	if batch.ID == "" {
		return AnthropicBatch{}, fmt.Errorf("Anthropic batch response missing id")
	}
	return batch, nil
}

func (c AnthropicBatchClient) waitForBatch(ctx context.Context, batchID string) (AnthropicBatch, error) {
	ticker := time.NewTicker(5 * time.Second)
	defer ticker.Stop()

	for {
		var batch AnthropicBatch
		if err := c.doJSON(ctx, http.MethodGet, "/messages/batches/"+batchID, nil, &batch); err != nil {
			return AnthropicBatch{}, err
		}

		switch batch.ProcessingStatus {
		case "ended":
			return batch, nil
		case "in_progress", "canceling":
			select {
			case <-ctx.Done():
				return AnthropicBatch{}, fmt.Errorf("timed out waiting for Anthropic batch %s: %w", batchID, ctx.Err())
			case <-ticker.C:
			}
		default:
			return AnthropicBatch{}, fmt.Errorf("unexpected Anthropic batch status %q for batch %s", batch.ProcessingStatus, batchID)
		}
	}
}

func (c AnthropicBatchClient) fetchBatchResult(ctx context.Context, batchID string, customID string) (string, error) {
	body, err := c.doRequest(ctx, http.MethodGet, "/messages/batches/"+batchID+"/results", nil)
	if err != nil {
		return "", err
	}

	scanner := bufio.NewScanner(bytes.NewReader(body))
	scanner.Buffer(make([]byte, 0, 64*1024), 16*1024*1024)
	for scanner.Scan() {
		line := strings.TrimSpace(scanner.Text())
		if line == "" {
			continue
		}

		var resultLine AnthropicBatchResultLine
		if err := json.Unmarshal([]byte(line), &resultLine); err != nil {
			return "", fmt.Errorf("error unmarshaling Anthropic batch result: %w", err)
		}
		if resultLine.CustomID != customID {
			continue
		}

		if resultLine.Result.Type != "succeeded" {
			if len(resultLine.Result.Error) > 0 {
				return "", fmt.Errorf("Anthropic batch request %s failed: %s", customID, formatAnthropicBatchError(resultLine.Result.Error))
			}
			return "", fmt.Errorf("Anthropic batch request %s finished with result type %q", customID, resultLine.Result.Type)
		}
		if resultLine.Result.Message == nil {
			return "", fmt.Errorf("Anthropic batch request %s succeeded without a message", customID)
		}

		var text strings.Builder
		for _, content := range resultLine.Result.Message.Content {
			if content.Type == "text" {
				text.WriteString(content.Text)
			}
		}
		if text.Len() == 0 {
			return "", fmt.Errorf("Anthropic batch request %s returned no text content", customID)
		}
		return text.String(), nil
	}
	if err := scanner.Err(); err != nil {
		return "", fmt.Errorf("error reading Anthropic batch results: %w", err)
	}

	return "", fmt.Errorf("Anthropic batch results did not include custom_id %s", customID)
}

func formatAnthropicBatchError(raw json.RawMessage) string {
	var apiError AnthropicAPIError
	if err := json.Unmarshal(raw, &apiError); err == nil {
		if apiError.Error != nil {
			apiError = *apiError.Error
		}
		if apiError.Type != "" && apiError.Message != "" {
			return fmt.Sprintf("%s: %s", apiError.Type, apiError.Message)
		}
		if apiError.Message != "" {
			return apiError.Message
		}
		if apiError.Type != "" {
			return apiError.Type + ": " + string(raw)
		}
	}

	return string(raw)
}

func (c AnthropicBatchClient) doJSON(ctx context.Context, method string, path string, body []byte, out any) error {
	responseBody, err := c.doRequest(ctx, method, path, body)
	if err != nil {
		return err
	}
	if err := json.Unmarshal(responseBody, out); err != nil {
		return fmt.Errorf("error unmarshaling Anthropic response: %w", err)
	}
	return nil
}

func (c AnthropicBatchClient) doRequest(ctx context.Context, method string, path string, body []byte) ([]byte, error) {
	var reader io.Reader
	if body != nil {
		reader = bytes.NewReader(body)
	}

	req, err := http.NewRequestWithContext(ctx, method, c.BaseURL+path, reader)
	if err != nil {
		return nil, fmt.Errorf("error creating Anthropic request: %w", err)
	}

	req.Header.Set("x-api-key", c.APIKey)
	req.Header.Set("anthropic-version", anthropicAPIVersion)
	if body != nil {
		req.Header.Set("Content-Type", "application/json")
	}

	resp, err := c.Client.Do(req)
	if err != nil {
		return nil, fmt.Errorf("error making Anthropic request: %w", err)
	}
	defer resp.Body.Close()

	responseBody, err := io.ReadAll(resp.Body)
	if err != nil {
		return nil, fmt.Errorf("error reading Anthropic response: %w", err)
	}

	if resp.StatusCode < http.StatusOK || resp.StatusCode >= http.StatusMultipleChoices {
		return nil, fmt.Errorf("Anthropic API request failed with status %d: %s", resp.StatusCode, string(responseBody))
	}

	return responseBody, nil
}

func (c AnthropicBatchClient) buildMessages(messages []Message) ([]APIMessage, string) {
	apiMessages := make([]APIMessage, 0, len(messages))
	var systemText strings.Builder

	for _, message := range messages {
		if message.Role != MessageRoleSystem {
			continue
		}
		for _, content := range message.Content {
			if content.Type == ContentTypeText {
				systemText.WriteString(content.Text)
			}
		}
	}

	for _, message := range messages {
		if message.Role == MessageRoleSystem {
			continue
		}

		contents := make([]Content, 0, len(message.Content))
		for _, content := range message.Content {
			switch content.Type {
			case ContentTypeText:
				contents = append(contents, Content{
					Type: "text",
					Text: content.Text,
				})
			case ContentTypeImage:
				contents = append(contents, Content{
					Type: "image",
					Source: &Image{
						Type:      "base64",
						MediaType: "image/jpeg",
						Data:      base64.StdEncoding.EncodeToString(content.Data),
					},
				})
			}
		}

		apiMessages = append(apiMessages, APIMessage{
			Role:    "user",
			Content: contents,
		})
	}

	return apiMessages, systemText.String()
}


==> anc/runner/llm/bedrock.go <==
package llm

import (
	"context"
	"fmt"
	"os"
	"time"

	"github.com/openai/openai-go/v2"
	"github.com/openai/openai-go/v2/option"
)

// BedrockClient uses Amazon Bedrock's standard OpenAI-compatible runtime
// endpoint and Bedrock bearer-token authentication.
type BedrockClient struct {
	Model  string
	Client openai.Client
}

func NewBedrockClient(provider, model string) BedrockClient {
	apiKey := os.Getenv("AWS_BEARER_TOKEN_BEDROCK")
	if apiKey == "" {
		fmt.Println("Warning: AWS_BEARER_TOKEN_BEDROCK environment variable not set")
	}
	region := os.Getenv("AWS_REGION")
	if region == "" {
		region = "us-east-1"
	}

	modelID := provider + "." + model
	return BedrockClient{
		Model: modelID,
		Client: openai.NewClient(
			option.WithAPIKey(apiKey),
			option.WithBaseURL(fmt.Sprintf("https://bedrock-runtime.%s.amazonaws.com/v1", region)),
		),
	}
}

func (c BedrockClient) Query(messages []Message) (LLMResponse, error) {
	ctx, cancel := context.WithTimeout(context.Background(), 5*time.Minute)
	defer cancel()

	converted := make([]openai.ChatCompletionMessageParamUnion, len(messages))
	for i, message := range messages {
		converted[i] = convertMessageToOpenAIMessage(message)
	}

	completion, err := c.Client.Chat.Completions.New(ctx, openai.ChatCompletionNewParams{
		Messages:    converted,
		Model:       openai.ChatModel(c.Model),
		Temperature: openai.Float(0),
	})
	if err != nil {
		return LLMResponse{}, err
	}
	if len(completion.Choices) == 0 {
		return LLMResponse{}, fmt.Errorf("no choices in Bedrock response")
	}
	return parseStructuredResponse(completion.Choices[0].Message.Content)
}


==> anc/runner/llm/gemini.go <==
package llm

import (
	"context"
	"fmt"
	"google.golang.org/genai"
	"os"
	"time"
)

type GeminiClient struct {
	Model  string
	Client *genai.Client
}

func NewGeminiClient(model string) GeminiClient {
	apiKey := os.Getenv("GEMINI_API_KEY")
	if apiKey == "" {
		fmt.Println("Warning: GEMINI_API_KEY environment variable not set")
	}

	ctx := context.Background()
	client, err := genai.NewClient(ctx, &genai.ClientConfig{
		APIKey:  apiKey,
		Backend: genai.BackendGeminiAPI,
	})
	if err != nil {
		panic(err)
	}

	return GeminiClient{
		Model:  model,
		Client: client,
	}
}

func (c GeminiClient) Query(messages []Message) (LLMResponse, error) {
	ctx, cancel := context.WithTimeout(context.Background(), 5*time.Minute)
	defer cancel()

	contents := make([]*genai.Content, len(messages))
	for i, message := range messages {
		contents[i] = convertMessageToGenaiContent(message)
	}

	var result *genai.GenerateContentResponse
	var err error

	// Retry up to 3 times
	for attempt := 0; attempt < 3; attempt++ {
		result, err = c.Client.Models.GenerateContent(
			ctx,
			c.Model,
			contents,
			&genai.GenerateContentConfig{
				Temperature: func() *float32 { v := float32(0.0); return &v }(),
			},
		)

		if err == nil {
			break
		}

		// Wait before retrying (exponential backoff)
		if attempt < 2 {
			time.Sleep(time.Duration(attempt+1) * time.Second)
		}
	}

	if err != nil {
		return LLMResponse{}, fmt.Errorf("failed after 3 attempts: %w", err)
	}

	if result == nil {
		return LLMResponse{}, fmt.Errorf("received nil result from GenerateContent")
	}

	return parseStructuredResponse(result.Text())
}

func convertMessageToGenaiContent(message Message) *genai.Content {
	var role genai.Role = genai.RoleUser
	if message.Role == MessageRoleSystem {
		role = genai.RoleModel
	}

	parts := make([]*genai.Part, len(message.Content))
	for i, content := range message.Content {
		parts[i] = convertContentPartToGenaiPart(content)
	}

	return genai.NewContentFromParts(parts, role)
}

func convertContentPartToGenaiPart(content ContentPart) *genai.Part {
	switch content.Type {
	case ContentTypeText:
		return genai.NewPartFromText(content.Text)
	case ContentTypeImage:
		return genai.NewPartFromBytes(content.Data, "image/jpeg")
	default:
		panic("unimplemented content type")
	}
}


==> anc/runner/llm/llm_client.go <==
package llm

import (
	"fmt"
	"strings"
)

type Client interface {
	Query(messages []Message) (LLMResponse, error)
}

func NewLLMClient(modelString string) Client {
	parts := strings.SplitN(modelString, ":", 2)
	if len(parts) != 2 {
		panic("bad model string format")
	}

	switch parts[0] {
	case "openai", "ollama", "xai":
		return NewOpenAIClient(parts[0], parts[1])
	case "gemini":
		return NewGeminiClient(parts[1])
	case "anthropic-batch":
		return NewAnthropicBatchClient(parts[1])
	case "amazon":
		return NewBedrockClient(parts[0], parts[1])
	case "meta", "anthropic", "mistral":
		return NewBedrockClient("us."+parts[0], parts[1])
	default:
		panic("bad model string provider format")
	}
}

type ContentType string

const (
	ContentTypeText  ContentType = "text"
	ContentTypeImage ContentType = "image"
)

type MessageRole string

const (
	MessageRoleUser   MessageRole = "user"
	MessageRoleSystem MessageRole = "system"
)

type Message struct {
	Role    MessageRole
	Content []ContentPart
}

type ContentPart struct {
	Type ContentType
	Text string
	Data []byte
}

type LLMResponse struct {
	AnswerID    string
	Explanation string
}

// parseStructuredResponse parses the LLM response in the format:
// Answer: [answer_id]
// Explanation: [explanation]
func parseStructuredResponse(response string) (LLMResponse, error) {
	lines := strings.Split(response, "\n")

	var answerID, explanation string

	for _, line := range lines {
		line = strings.TrimSpace(line)
		if strings.HasPrefix(strings.ToLower(line), "answer:") {
			answerID = strings.TrimSpace(strings.TrimPrefix(line, "Answer:"))
			answerID = strings.TrimSpace(strings.TrimPrefix(answerID, "answer:"))
		} else if strings.HasPrefix(strings.ToLower(line), "explanation:") {
			explanation = strings.TrimSpace(strings.TrimPrefix(line, "Explanation:"))
			explanation = strings.TrimSpace(strings.TrimPrefix(explanation, "explanation:"))
		}
	}

	// Fallback: if structured format not found, try to extract answer from first word
	if answerID == "" {
		fields := strings.Fields(response)
		if len(fields) > 0 {
			answerID = fields[0]
			explanation = "No structured explanation provided"
		} else {
			return LLMResponse{}, fmt.Errorf("could not extract answer ID from response")
		}
	}

	// Clean up answer ID
	answerID = strings.Trim(answerID, "\"'.,")

	if answerID == "" {
		return LLMResponse{}, fmt.Errorf("empty answer ID after parsing")
	}

	return LLMResponse{
		AnswerID:    answerID,
		Explanation: explanation,
	}, nil
}


==> anc/runner/llm/openai.go <==
package llm

import (
	"context"
	"encoding/base64"
	"fmt"
	"github.com/openai/openai-go/v2"
	"github.com/openai/openai-go/v2/option"
	"github.com/openai/openai-go/v2/shared"
	"os"
	"strings"
	"time"
)

// reasoningSuffix marks a gpt-5+ model that should run with reasoning enabled,
// e.g. "gpt-5.5:reasoning". Without it, gpt-5+ models run with reasoning
// disabled so they can use temperature 0 for deterministic benchmarking.
const reasoningSuffix = ":reasoning"

type OpenAIClient struct {
	Model  string
	Client openai.Client
}

func NewOpenAIClient(provider string, model string) OpenAIClient {
	var apiKey string
	var baseUrl string
	switch provider {
	case "openai":
		apiKey = os.Getenv("OPENAI_API_KEY")
		if apiKey == "" {
			fmt.Println("Warning: OPENAI_API_KEY environment variable not set")
		}
		baseUrl = "https://api.openai.com/v1"
	case "ollama":
		// The OpenAI-compatible Ollama endpoint does not require authentication.
		apiKey = "ollama"
		baseUrl = "http://localhost:11434/v1"
	case "xai":
		apiKey = os.Getenv("XAI_API_KEY")
		if apiKey == "" {
			fmt.Println("Warning: XAI_API_KEY environment variable not set")
		}
		baseUrl = "https://api.x.ai/v1"
	default:
		panic("bad model string provider format")
	}
	return OpenAIClient{
		Model: model,
		Client: openai.NewClient(
			option.WithAPIKey(apiKey),
			option.WithBaseURL(baseUrl),
		),
	}
}

func (c OpenAIClient) Query(messages []Message) (LLMResponse, error) {
	ctx, cancel := context.WithTimeout(context.Background(), 5*time.Minute)
	defer cancel()

	openaiMessages := make([]openai.ChatCompletionMessageParamUnion, len(messages))
	for i, message := range messages {
		openaiMessages[i] = convertMessageToOpenAIMessage(message)
	}

	model, temp, effort := resolveModelParams(c.Model)
	params := openai.ChatCompletionNewParams{
		Messages:    openaiMessages,
		Model:       openai.ChatModel(model),
		Temperature: openai.Float(temp),
	}
	if effort != "" {
		params.ReasoningEffort = effort
	}

	chatCompletion, err := c.Client.Chat.Completions.New(ctx, params)
	if err != nil {
		return LLMResponse{}, err
	}

	if len(chatCompletion.Choices) == 0 {
		return LLMResponse{}, fmt.Errorf("no choices in response")
	}

	body := chatCompletion.Choices[0].Message.Content

	return parseStructuredResponse(body)
}

// resolveModelParams maps a model string to the API model name, temperature, and
// reasoning_effort to send.
//
// gpt-5+ reasoning models choose between two modes via a ":reasoning" suffix on
// the model string (e.g. "gpt-5.5:reasoning"):
//   - reasoning ON  -> reasoning_effort="medium", temperature 1.0 (reasoning
//     models reject any non-default temperature).
//   - reasoning OFF -> reasoning_effort="none", temperature 0 for deterministic,
//     reproducible benchmarking.
//
// The ":reasoning" suffix is stripped from the returned model name. Non-gpt-5
// models use temperature 0 and an empty effort (so reasoning_effort is omitted);
// a stray ":reasoning" on a non-gpt-5 model is stripped but otherwise ignored.
func resolveModelParams(modelString string) (model string, temperature float64, effort shared.ReasoningEffort) {
	reasoningOn := strings.HasSuffix(modelString, reasoningSuffix)
	model = strings.TrimSuffix(modelString, reasoningSuffix)

	if !strings.Contains(model, "gpt-5") {
		return model, 0.0, ""
	}

	if reasoningOn {
		return model, 1.0, shared.ReasoningEffortMedium
	}
	return model, 0.0, shared.ReasoningEffort("none")
}

func convertMessageToOpenAIMessage(message Message) openai.ChatCompletionMessageParamUnion {
	switch message.Role {
	case MessageRoleUser:
		if len(message.Content) == 1 && message.Content[0].Type == ContentTypeText {
			return openai.UserMessage(message.Content[0].Text)
		}
		// For multipart messages with images, use the proper content parts
		parts := make([]openai.ChatCompletionContentPartUnionParam, len(message.Content))
		for i, content := range message.Content {
			parts[i] = convertContentPartToOpenAIPart(content)
		}
		return openai.UserMessage(parts)
	case MessageRoleSystem:
		var systemText string
		for _, content := range message.Content {
			if content.Type == ContentTypeText {
				systemText += content.Text
			}
		}
		return openai.SystemMessage(systemText)
	default:
		panic("unimplemented message role")
	}
}

func convertContentPartToOpenAIPart(content ContentPart) openai.ChatCompletionContentPartUnionParam {
	switch content.Type {
	case ContentTypeText:
		return openai.ChatCompletionContentPartUnionParam{
			OfText: &openai.ChatCompletionContentPartTextParam{
				Text: content.Text,
			},
		}
	case ContentTypeImage:
		encoded := base64.StdEncoding.EncodeToString(content.Data)
		imageURL := fmt.Sprintf("data:image/jpeg;base64,%s", encoded)
		return openai.ChatCompletionContentPartUnionParam{
			OfImageURL: &openai.ChatCompletionContentPartImageParam{
				ImageURL: openai.ChatCompletionContentPartImageImageURLParam{
					URL: imageURL,
				},
			},
		}
	default:
		panic("unimplemented content type")
	}
}


==> anc/runner/load_questions.go <==
package main

import (
	"encoding/json"
	"fmt"
	"os"
	"strconv"
	"strings"

	"benchmark_runner/types"
)

func loadQuestions(filename, sliceNotation string) ([]types.Question, error) {
	data, err := os.ReadFile(filename)
	if err != nil {
		return nil, fmt.Errorf("read benchmark %s: %w", filename, err)
	}

	var questions []types.Question
	if err := json.Unmarshal(data, &questions); err != nil {
		return nil, fmt.Errorf("parse benchmark JSON: %w", err)
	}
	if len(questions) == 0 {
		return nil, fmt.Errorf("benchmark contains no questions")
	}
	for i, question := range questions {
		if question.ID == "" || question.Question == "" || question.CorrectAnswerID == "" {
			return nil, fmt.Errorf("question %d is missing id, question, or correct_answer_id", i+1)
		}
		if len(question.Answers) == 0 {
			return nil, fmt.Errorf("question %s has no answers", question.ID)
		}
		correctAnswerFound := false
		for _, answer := range question.Answers {
			if answer.ID == question.CorrectAnswerID {
				correctAnswerFound = true
			}
		}
		if !correctAnswerFound {
			return nil, fmt.Errorf("question %s correct_answer_id does not match an answer", question.ID)
		}
	}
	return applySlice(questions, sliceNotation)
}

func applySlice(questions []types.Question, notation string) ([]types.Question, error) {
	if notation == "" {
		return questions, nil
	}
	parts := strings.Split(notation, ":")
	if len(parts) > 2 {
		return nil, fmt.Errorf("invalid slice %q", notation)
	}

	start, end := 0, len(questions)
	var err error
	if len(parts) == 1 {
		end, err = strconv.Atoi(parts[0])
	} else {
		if parts[0] != "" {
			start, err = strconv.Atoi(parts[0])
		}
		if err == nil && parts[1] != "" {
			end, err = strconv.Atoi(parts[1])
		}
	}
	if err != nil || start < 0 || end < 0 || start > end || start > len(questions) {
		return nil, fmt.Errorf("invalid slice %q for %d questions", notation, len(questions))
	}
	if end > len(questions) {
		end = len(questions)
	}
	return questions[start:end], nil
}


==> anc/runner/main.go <==
package main

import (
	"context"
	"fmt"
	"os"
	"path/filepath"
	"strings"
	"time"

	"benchmark_runner/questionRunner"
	"benchmark_runner/types"

	"github.com/urfave/cli/v3"
)

func main() {
	app := &cli.Command{
		Name:        "benchmark_runner",
		Usage:       "Run and score the released ARCH-B benchmark",
		Description: "Loads benchmark JSON, acquires and verifies images, reproduces prompt construction, queries supported models, and writes scored CSV results.",
		Commands: []*cli.Command{{
			Name:  "run",
			Usage: "Run benchmark questions through one or more models",
			Flags: []cli.Flag{
				&cli.StringFlag{Name: "input", Aliases: []string{"i"}, Usage: "Path to released benchmark JSON", Required: true},
				&cli.StringFlag{Name: "mode", Aliases: []string{"m"}, Usage: "answer-only, answer-and-reason, or both", Value: "answer-and-reason"},
				&cli.StringFlag{Name: "slice", Aliases: []string{"s"}, Usage: "Question slice, for example :6, 5:10, or 10:"},
				&cli.StringSliceFlag{Name: "models", Usage: "Provider and model in provider:model format; repeat for multiple models"},
				&cli.BoolFlag{Name: "preflight-only", Usage: "Validate image downloads and SHA-256 hashes without querying a model"},
			},
			Action: runBenchmark,
		}},
	}

	if err := app.Run(context.Background(), os.Args); err != nil {
		fmt.Fprintf(os.Stderr, "Error: %v\n", err)
		os.Exit(1)
	}
}

func runBenchmark(_ context.Context, cmd *cli.Command) error {
	inputFile := cmd.String("input")
	mode := cmd.String("mode")
	models := cmd.StringSlice("models")

	if mode != "answer-only" && mode != "answer-and-reason" && mode != "both" {
		return fmt.Errorf("invalid mode %q: use answer-only, answer-and-reason, or both", mode)
	}

	fmt.Printf("Loading questions from %s...\n", inputFile)
	questions, err := loadQuestions(inputFile, cmd.String("slice"))
	if err != nil {
		return err
	}
	fmt.Printf("Loaded %d questions\n", len(questions))
	if cmd.Bool("preflight-only") {
		if err := questionRunner.PreflightImages(questions); err != nil {
			return err
		}
		fmt.Println("Image preflight passed")
		return nil
	}
	if len(models) == 0 {
		return fmt.Errorf("at least one --models value is required unless --preflight-only is used")
	}

	perModelResults := make(map[string][]types.BenchmarkResult, len(models))
	for _, model := range models {
		runner := questionRunner.NewBenchmarkRunner(model)
		started := time.Now()
		results, err := runner.RunBenchmarkWithMode(questions, mode)
		if err != nil {
			return fmt.Errorf("run %s: %w", model, err)
		}
		runner.PrintSummary(results)
		fmt.Printf("Total execution time for %s: %v\n", model, time.Since(started))
		perModelResults[model] = results

		outputFile := fmt.Sprintf("results_%s_%s.csv", safeModelName(model), inputStem(inputFile))
		if err := questionRunner.WriteCSVResults(results, outputFile); err != nil {
			return err
		}
		if err := runner.WriteSummaryCSV(results, outputFile); err != nil {
			return err
		}
		fmt.Printf("Wrote %s\n", outputFile)
	}

	aggregated := types.AggregateResultsIntoMultiBenchmarkResult(perModelResults)
	outputFile := fmt.Sprintf("results_MULTIBENCHMARK_%s.csv", inputStem(inputFile))
	if err := questionRunner.WriteMultiBenchmarkCSVResults(aggregated, outputFile); err != nil {
		return err
	}
	fmt.Printf("Wrote %s\n", outputFile)
	return nil
}

func safeModelName(model string) string {
	return strings.NewReplacer(":", "_", "/", "_").Replace(model)
}

func inputStem(inputFile string) string {
	base := filepath.Base(inputFile)
	return strings.TrimSuffix(base, filepath.Ext(base))
}


==> anc/runner/questionRunner/benchmark.go <==
package questionRunner

import (
	"benchmark_runner/llm"
	"benchmark_runner/types"
	"encoding/csv"
	"errors"
	"fmt"
	"os"
	"sort"
	"strconv"
	"strings"
	"time"
)

// BenchmarkRunner orchestrates the benchmark process
type BenchmarkRunner struct {
	client llm.Client
}

// NewBenchmarkRunner creates a new benchmark runner
func NewBenchmarkRunner(modelString string) *BenchmarkRunner {
	return &BenchmarkRunner{
		client: llm.NewLLMClient(modelString),
	}
}

// RunBenchmark processes all questions and returns results (backward compatibility)
func (br *BenchmarkRunner) RunBenchmark(questions []types.Question) ([]types.BenchmarkResult, error) {
	return br.RunBenchmarkWithMode(questions, "answer-and-reason")
}

// RunBenchmarkWithMode processes all questions with specified mode and returns results
func (br *BenchmarkRunner) RunBenchmarkWithMode(questions []types.Question, mode string) ([]types.BenchmarkResult, error) {
	var results []types.BenchmarkResult

	switch mode {
	case "both":
		// For 'both' mode, we need to double the expected results
		results = make([]types.BenchmarkResult, 0, len(questions)*2)
	default:
		results = make([]types.BenchmarkResult, 0, len(questions))
	}

	fmt.Printf("Starting benchmark with %d questions in mode '%s'...\n", len(questions), mode)

	for i, question := range questions {
		if mode == "both" {
			fmt.Printf("Processing question %d/%d (ID: %s) - both modes...\n", i+1, len(questions), question.ID)

			// First query: answer-only
			fmt.Printf("  Mode: answer-only\n")
			result, err := br.processQuestion(question, false)
			if err != nil {
				return results, err
			}
			results = append(results, result)

			// Second query: answer-and-reason
			fmt.Printf("  Mode: answer-and-reason\n")
			result, err = br.processQuestion(question, true)
			if err != nil {
				return results, err
			}
			results = append(results, result)

		} else {
			// Single mode processing
			fmt.Printf("Processing question %d/%d (ID: %s) - mode: %s...\n", i+1, len(questions), question.ID, mode)

			result, err := br.processQuestion(question, mode == "answer-and-reason")
			if err != nil {
				return results, err
			}
			results = append(results, result)
		}

		// Small delay to avoid rate limiting
		time.Sleep(1 * time.Second)
	}

	return results, nil
}

func convertQuestionToContent(question types.Question, withReasoning bool) ([]llm.ContentPart, error) {
	// Process images for the question
	questionImages, err := processImageURLs(question.QuestionImages, question.QuestionImageHashes)
	if err != nil {
		return nil, fmt.Errorf("failed to process question images: %w", err)
	}

	// Build the prompt
	content := []llm.ContentPart{}

	// Add question text and images
	promptText := fmt.Sprintf("Question: %s", question.Question)
	content = append(content, llm.ContentPart{
		Type: llm.ContentTypeText,
		Text: promptText,
	})

	// Add question images if any
	for _, imgBytes := range questionImages {
		content = append(content, llm.ContentPart{
			Type: llm.ContentTypeImage,
			Data: imgBytes,
		})
	}

	// Add each answer choice with its associated images
	content = append(content, llm.ContentPart{
		Type: llm.ContentTypeText,
		Text: "\nAnswer choices:",
	})

	for _, answer := range question.Answers {
		// Add answer choice header
		answerText := fmt.Sprintf("\n\nAnswer choice ID: %s", answer.ID)
		if answer.Text != "" {
			answerText += fmt.Sprintf("\nText: %s", answer.Text)
		}

		content = append(content, llm.ContentPart{
			Type: llm.ContentTypeText,
			Text: answerText,
		})

		// Add images for this specific answer choice
		answerImages, err := processImageURLs(answer.Images, answer.ImageHashes)
		if err != nil {
			return nil, fmt.Errorf("failed to process answer images for %s: %w", answer.ID, err)
		}

		for _, imgBytes := range answerImages {
			content = append(content, llm.ContentPart{
				Type: llm.ContentTypeImage,
				Data: imgBytes,
			})
		}
	}

	// Add instruction based on mode
	instructionText := "\n\nThere is exactly one correct answer. Please respond with only the answer choice ID. No explanation needed.\n\nFormat:\nAnswer: [answer_choice_id]\n\nFor example:\nAnswer: ahz6bkqz"
	if withReasoning {
		instructionText = "\n\nThere is exactly one correct answer. Please respond in the following format:\nAnswer: [answer_choice_id]\nExplanation: [brief explanation of why you chose this answer]\n\nFor example:\nAnswer: ahz6bkqz\nExplanation: This image shows a different architectural style compared to the others."
	}

	content = append(content, llm.ContentPart{
		Type: "text",
		Text: instructionText,
	})

	return content, nil
}

func (br *BenchmarkRunner) processQuestion(question types.Question, withReasoning bool) (types.BenchmarkResult, error) {
	mode := "answer-only"
	if withReasoning {
		mode = "answer-and-reason"
	}

	questionContent, err := convertQuestionToContent(question, withReasoning)
	if err != nil {
		if errors.Is(err, ErrImageHashMismatch) {
			return types.BenchmarkResult{}, fmt.Errorf("question %s: %w", question.ID, err)
		}
		fmt.Printf("Error processing question %s: %v\n", question.ID, err)
		// Still record the result with error info
		return types.BenchmarkResult{
			QuestionID:     question.ID,
			QuestionText:   question.Question,
			LLMAnswer:      fmt.Sprintf("ERROR: %v", err),
			LLMExplanation: "Error occurred during processing",
			CorrectAnswer:  question.CorrectAnswerID,
			IsCorrect:      false,
			Mode:           mode,
		}, nil
	}

	// Query the LLM
	start := time.Now()
	llmResponse, err := br.client.Query(
		[]llm.Message{
			{
				Role:    llm.MessageRoleUser,
				Content: questionContent,
			},
		})
	duration := time.Since(start)

	if err != nil {
		fmt.Printf("Error processing question %s: %v\n", question.ID, err)
		// Still record the result with error info
		return types.BenchmarkResult{
			QuestionID:     question.ID,
			QuestionText:   question.Question,
			LLMAnswer:      fmt.Sprintf("ERROR: %v", err),
			LLMExplanation: "Error occurred during processing",
			CorrectAnswer:  question.CorrectAnswerID,
			IsCorrect:      false,
			Mode:           mode,
		}, nil
	}

	// Check if answer is correct
	isCorrect := llmResponse.AnswerID == question.CorrectAnswerID

	fmt.Printf("    LLM Answer: %s | Correct Answer: %s | Correct: %v | Duration: %v\n",
		llmResponse.AnswerID, question.CorrectAnswerID, isCorrect, duration)
	reasoning := ""
	if withReasoning {
		reasoning = llmResponse.Explanation
		fmt.Printf("    Explanation: %s\n", llmResponse.Explanation)
	}

	return types.BenchmarkResult{
		QuestionID:     question.ID,
		QuestionText:   question.Question,
		LLMAnswer:      llmResponse.AnswerID,
		LLMExplanation: reasoning,
		CorrectAnswer:  question.CorrectAnswerID,
		IsCorrect:      isCorrect,
		Mode:           mode,
	}, nil
}

// PrintSummary prints a summary of the benchmark results
func (br *BenchmarkRunner) PrintSummary(results []types.BenchmarkResult) {
	total := len(results)
	correct := 0

	// Track separate stats for different modes
	answerOnlyResults := 0
	answerWithReasonResults := 0
	answerOnlyCorrect := 0
	answerWithReasonCorrect := 0

	// Track stats by question type (grouped by question text)
	questionTypeStats := make(map[string]struct {
		total   int
		correct int
	})

	for _, result := range results {
		if result.IsCorrect {
			correct++
		}

		if result.Mode == "answer-only" {
			answerOnlyResults++
			if result.IsCorrect {
				answerOnlyCorrect++
			}
		} else if result.Mode == "answer-and-reason" {
			answerWithReasonResults++
			if result.IsCorrect {
				answerWithReasonCorrect++
			}
		}

		// Track by question type (grouped by Question field)
		questionText := result.QuestionText
		stats := questionTypeStats[questionText]
		stats.total++
		if result.IsCorrect {
			stats.correct++
		}
		questionTypeStats[questionText] = stats
	}

	accuracy := float64(correct) / float64(total) * 100

	fmt.Printf("\n=== BENCHMARK SUMMARY ===\n")
	fmt.Printf("Total Results: %d\n", total)
	fmt.Printf("Correct Answers: %d\n", correct)
	fmt.Printf("Incorrect Answers: %d\n", total-correct)
	fmt.Printf("Accuracy: %.2f%%\n", accuracy)

	// Show breakdown by mode only if we have both types
	if answerOnlyResults > 0 && answerWithReasonResults > 0 {
		fmt.Printf("\n--- MODE BREAKDOWN ---\n")
		fmt.Printf("Answer-only results: %d/%d correct (%.2f%%)\n",
			answerOnlyCorrect, answerOnlyResults,
			float64(answerOnlyCorrect)/float64(answerOnlyResults)*100)
		fmt.Printf("Answer-and-reason results: %d/%d correct (%.2f%%)\n",
			answerWithReasonCorrect, answerWithReasonResults,
			float64(answerWithReasonCorrect)/float64(answerWithReasonResults)*100)
	}

	// Show breakdown by question type
	if len(questionTypeStats) > 1 {
		fmt.Printf("\n--- QUESTION TYPE BREAKDOWN ---\n")

		// Sort question texts for consistent ordering
		questionTexts := make([]string, 0, len(questionTypeStats))
		for questionText := range questionTypeStats {
			questionTexts = append(questionTexts, questionText)
		}
		sort.Strings(questionTexts)

		for _, questionText := range questionTexts {
			stats := questionTypeStats[questionText]
			accuracy := float64(stats.correct) / float64(stats.total) * 100
			fmt.Printf("Question: \"%s\"\n", questionText)
			fmt.Printf("  Results: %d/%d correct (%.2f%%)\n\n", stats.correct, stats.total, accuracy)
		}
	}

	fmt.Printf("========================\n\n")
}

// WriteSummaryCSV writes the summary data to a CSV file
func (br *BenchmarkRunner) WriteSummaryCSV(results []types.BenchmarkResult, outputFile string) error {
	// Generate summary filename by replacing "results_" with "results_summary_"
	summaryFile := strings.Replace(outputFile, "results_", "results_summary_", 1)

	file, err := os.Create(summaryFile)
	if err != nil {
		return fmt.Errorf("failed to create summary CSV file: %w", err)
	}
	defer file.Close()

	writer := csv.NewWriter(file)
	defer writer.Flush()

	// Calculate overall stats
	total := len(results)
	correct := 0
	answerOnlyResults := 0
	answerWithReasonResults := 0
	answerOnlyCorrect := 0
	answerWithReasonCorrect := 0

	// Track stats by question type
	questionTypeStats := make(map[string]struct {
		total   int
		correct int
	})

	for _, result := range results {
		if result.IsCorrect {
			correct++
		}

		if result.Mode == "answer-only" {
			answerOnlyResults++
			if result.IsCorrect {
				answerOnlyCorrect++
			}
		} else if result.Mode == "answer-and-reason" {
			answerWithReasonResults++
			if result.IsCorrect {
				answerWithReasonCorrect++
			}
		}

		// Track by question type
		questionText := result.QuestionText
		stats := questionTypeStats[questionText]
		stats.total++
		if result.IsCorrect {
			stats.correct++
		}
		questionTypeStats[questionText] = stats
	}

	// Write CSV headers
	headers := []string{"metric_type", "category", "total", "correct", "accuracy_percent"}
	if err := writer.Write(headers); err != nil {
		return fmt.Errorf("failed to write CSV header: %w", err)
	}

	// Write overall summary
	accuracy := float64(correct) / float64(total) * 100
	overallRow := []string{
		"overall",
		"all_questions",
		strconv.Itoa(total),
		strconv.Itoa(correct),
		fmt.Sprintf("%.2f", accuracy),
	}
	if err := writer.Write(overallRow); err != nil {
		return fmt.Errorf("failed to write overall row: %w", err)
	}

	// Write mode breakdown only if we have both types
	if answerOnlyResults > 0 && answerWithReasonResults > 0 {
		answerOnlyAccuracy := float64(answerOnlyCorrect) / float64(answerOnlyResults) * 100
		modeRow := []string{
			"mode",
			"answer-only",
			strconv.Itoa(answerOnlyResults),
			strconv.Itoa(answerOnlyCorrect),
			fmt.Sprintf("%.2f", answerOnlyAccuracy),
		}
		if err := writer.Write(modeRow); err != nil {
			return fmt.Errorf("failed to write mode row: %w", err)
		}

		answerWithReasonAccuracy := float64(answerWithReasonCorrect) / float64(answerWithReasonResults) * 100
		modeRow = []string{
			"mode",
			"answer-and-reason",
			strconv.Itoa(answerWithReasonResults),
			strconv.Itoa(answerWithReasonCorrect),
			fmt.Sprintf("%.2f", answerWithReasonAccuracy),
		}
		if err := writer.Write(modeRow); err != nil {
			return fmt.Errorf("failed to write mode row: %w", err)
		}
	}

	// Write question type breakdown with consistent ordering
	questionTexts := make([]string, 0, len(questionTypeStats))
	for questionText := range questionTypeStats {
		questionTexts = append(questionTexts, questionText)
	}
	sort.Strings(questionTexts)

	for _, questionText := range questionTexts {
		stats := questionTypeStats[questionText]
		accuracy := float64(stats.correct) / float64(stats.total) * 100
		questionRow := []string{
			"question_type",
			questionText,
			strconv.Itoa(stats.total),
			strconv.Itoa(stats.correct),
			fmt.Sprintf("%.2f", accuracy),
		}
		if err := writer.Write(questionRow); err != nil {
			return fmt.Errorf("failed to write question type row: %w", err)
		}
	}

	fmt.Printf("Summary written to %s\n", summaryFile)
	return nil
}


==> anc/runner/questionRunner/csv_output.go <==
package questionRunner

import (
	"benchmark_runner/types"
	"encoding/csv"
	"fmt"
	"os"
	"sort"
	"strconv"
	"strings"
)

// WriteCSVResults writes benchmark results to a CSV file
func WriteCSVResults(results []types.BenchmarkResult, filename string) error {
	file, err := os.Create(filename)
	if err != nil {
		return fmt.Errorf("failed to create CSV file: %w", err)
	}
	defer file.Close()

	writer := csv.NewWriter(file)
	defer writer.Flush()

	// Write header
	header := []string{"question_id", "question_text", "llm_answer", "llm_explanation", "correct_answer", "is_correct", "mode"}
	if err := writer.Write(header); err != nil {
		return fmt.Errorf("failed to write CSV header: %w", err)
	}

	// Write data rows
	for _, result := range results {
		row := []string{
			result.QuestionID,
			result.QuestionText,
			result.LLMAnswer,
			result.LLMExplanation,
			result.CorrectAnswer,
			strconv.FormatBool(result.IsCorrect),
			result.Mode,
		}
		if err := writer.Write(row); err != nil {
			return fmt.Errorf("failed to write CSV row: %w", err)
		}
	}

	return nil
}

// PrintCSVResults prints CSV formatted results to stdout
func PrintCSVResults(results []types.BenchmarkResult) {
	fmt.Println("question_id,question_text,llm_answer,llm_explanation,correct_answer,is_correct,mode")

	for _, result := range results {
		// Escape quotes in question text and explanation for CSV
		questionText := escapeCSVField(result.QuestionText)
		explanation := escapeCSVField(result.LLMExplanation)

		fmt.Printf("%s,%s,%s,%s,%s,%v,%s\n",
			result.QuestionID,
			questionText,
			result.LLMAnswer,
			explanation,
			result.CorrectAnswer,
			result.IsCorrect,
			result.Mode,
		)
	}
}

// escapeCSVField properly escapes a CSV field
func escapeCSVField(field string) string {
	// Replace internal quotes with double quotes and wrap in quotes
	escaped := strings.ReplaceAll(field, "\"", "\"\"")
	return fmt.Sprintf("\"%s\"", escaped)
}

// WriteMultiBenchmarkCSVResults writes multi benchmark results to a CSV file
func WriteMultiBenchmarkCSVResults(results []types.MultiBenchmarkResult, filename string) error {
	if len(results) == 0 {
		return fmt.Errorf("no results to write")
	}

	file, err := os.Create(filename)
	if err != nil {
		return fmt.Errorf("failed to create CSV file: %w", err)
	}
	defer file.Close()

	writer := csv.NewWriter(file)
	defer writer.Flush()

	// Get all unique model names
	modelNames := make(map[string]bool)
	for _, result := range results {
		for modelName := range result.ModelResults {
			modelNames[modelName] = true
		}
	}

	// Convert to sorted slice for consistent ordering
	var sortedModelNames []string
	for modelName := range modelNames {
		sortedModelNames = append(sortedModelNames, modelName)
	}
	sort.Strings(sortedModelNames)

	// Build header
	header := []string{"question_id", "question_text", "correct_answer", "mode", "percent_models_correct"}

	// Add model answer columns
	for _, modelName := range sortedModelNames {
		header = append(header, modelName+"_answer")
	}

	// Add model correct columns
	for _, modelName := range sortedModelNames {
		header = append(header, modelName+"_correct")
	}

	// Add model reasoning columns
	for _, modelName := range sortedModelNames {
		header = append(header, modelName+"_reasoning")
	}

	if err := writer.Write(header); err != nil {
		return fmt.Errorf("failed to write CSV header: %w", err)
	}

	// Write data rows
	for _, result := range results {

		row := []string{
			result.QuestionID,
			result.QuestionText,
			result.CorrectAnswer,
			result.Mode,
			fmt.Sprintf("%.1f", result.CalculatePercentCorrect()),
		}

		// Add model answers
		for _, modelName := range sortedModelNames {
			if modelResult, exists := result.ModelResults[modelName]; exists {
				row = append(row, modelResult.Answer)
			} else {
				row = append(row, "")
			}
		}

		// Add model correctness
		for _, modelName := range sortedModelNames {
			if modelResult, exists := result.ModelResults[modelName]; exists {
				row = append(row, strconv.FormatBool(modelResult.Correct))
			} else {
				row = append(row, "")
			}
		}

		// Add model correctness
		for _, modelName := range sortedModelNames {
			if modelResult, exists := result.ModelResults[modelName]; exists {
				row = append(row, modelResult.Reasoning)
			} else {
				row = append(row, "")
			}
		}

		if err := writer.Write(row); err != nil {
			return fmt.Errorf("failed to write CSV row: %w", err)
		}
	}

	return nil
}


==> anc/runner/questionRunner/image_utils.go <==
package questionRunner

import (
	"benchmark_runner/types"
	"bytes"
	"crypto/sha256"
	"errors"
	"fmt"
	"golang.org/x/image/draw"
	_ "golang.org/x/image/tiff"
	_ "golang.org/x/image/webp"
	"image"
	_ "image/gif"
	"image/jpeg"
	_ "image/png"
	"io"
	"net/http"
	"os/exec"
	"strings"
	"time"
)

var ErrImageHashMismatch = errors.New("image SHA-256 hash mismatch")

// PreflightImages downloads, verifies, and preprocesses every benchmark image.
func PreflightImages(questions []types.Question) error {
	for _, question := range questions {
		if _, err := processImageURLs(question.QuestionImages, question.QuestionImageHashes); err != nil {
			return fmt.Errorf("question %s: %w", question.ID, err)
		}
		for _, answer := range question.Answers {
			if _, err := processImageURLs(answer.Images, answer.ImageHashes); err != nil {
				return fmt.Errorf("question %s answer %s: %w", question.ID, answer.ID, err)
			}
		}
	}
	return nil
}

// downloadImage acquires a released benchmark image from its public URL.
func downloadImage(imgURL string) ([]byte, error) {
	fmt.Printf("Downloading image: %s\n", imgURL)
	client := &http.Client{
		Timeout: 30 * time.Second,
	}

	resp, err := client.Get(imgURL)
	if err != nil {
		return nil, fmt.Errorf("failed to download image from %s: %w", imgURL, err)
	}
	defer resp.Body.Close()

	if resp.StatusCode != http.StatusOK {
		return nil, fmt.Errorf("failed to download image from %s: status %d", imgURL, resp.StatusCode)
	}

	imageData, err := io.ReadAll(resp.Body)
	if err != nil {
		return nil, fmt.Errorf("failed to read image data from %s: %w", imgURL, err)
	}

	return imageData, nil
}

// processImageURLs downloads, normalizes, and encodes all images in a URL slice
func processImageURLs(urls, expectedHashes []string) ([][]byte, error) {
	if len(urls) == 0 {
		return nil, nil
	}
	if len(expectedHashes) == 0 {
		expectedHashes = make([]string, len(urls))
	}
	if len(urls) != len(expectedHashes) {
		return nil, fmt.Errorf("received %d image URLs but %d image hashes", len(urls), len(expectedHashes))
	}

	bytes := make([][]byte, len(urls))
	for i, url := range urls {
		imgBytes, err := downloadImage(url)
		if err != nil {
			return nil, fmt.Errorf("failed to process image %d (%s): %w", i+1, url, err)
		}
		if err := verifyImageHash(imgBytes, expectedHashes[i], url); err != nil {
			return nil, fmt.Errorf("image %d: %w", i+1, err)
		}
		imgBytesNormalized, err := normalizeImage(imgBytes, 1024, 90)
		if err != nil {
			return nil, fmt.Errorf("failed to normalize image %d (%s): %w", i+1, url, err)
		}
		bytes[i] = imgBytesNormalized
	}
	return bytes, nil
}

func verifyImageHash(imageData []byte, expectedHash, imageURL string) error {
	if expectedHash == "" {
		return nil
	}
	actualHash := fmt.Sprintf("%x", sha256.Sum256(imageData))
	if !strings.EqualFold(actualHash, expectedHash) {
		return fmt.Errorf("%w for %s: expected %s, got %s", ErrImageHashMismatch, imageURL, expectedHash, actualHash)
	}
	return nil
}

// normalizeImage takes image bytes, normalizes, and returns JPEG bytes
func normalizeImage(imageData []byte, maxDim int, jpegQuality int) ([]byte, error) {
	// Decode image from bytes
	img, format, err := image.Decode(bytes.NewReader(imageData))
	if err != nil {
		// If it's a JPEG with unsupported subsampling, try to re-encode it first
		if format == "jpeg" {
			// Try to re-encode the original JPEG with standard settings to fix subsampling issues
			reencoded, reencodeErr := reencodeJPEG(imageData, jpegQuality)
			if reencodeErr == nil {
				// Retry decoding the re-encoded JPEG
				img, _, err = image.Decode(bytes.NewReader(reencoded))
				if err != nil {
					return nil, fmt.Errorf("failed to decode re-encoded JPEG: %w", err)
				}
			} else {
				return nil, err
			}
		} else {
			return nil, err
		}
	}

	// Get original dimensions
	bounds := img.Bounds()
	width := bounds.Dx()
	height := bounds.Dy()

	// Calculate new dimensions preserving aspect ratio
	var newWidth, newHeight int
	if width > maxDim || height > maxDim {
		if width > height {
			newWidth = maxDim
			newHeight = height * maxDim / width
		} else {
			newHeight = maxDim
			newWidth = width * maxDim / height
		}
	} else {
		newWidth = width
		newHeight = height
	}

	// Create new image with RGB (no alpha)
	resized := image.NewRGBA(image.Rect(0, 0, newWidth, newHeight))

	// High-quality resize using Catmull-Rom interpolation
	draw.CatmullRom.Scale(resized, resized.Bounds(), img, bounds, draw.Over, nil)

	// Encode to JPEG in memory
	var buf bytes.Buffer
	err = jpeg.Encode(&buf, resized, &jpeg.Options{Quality: jpegQuality})
	if err != nil {
		return nil, err
	}

	return buf.Bytes(), nil
}

// reencodeJPEG uses external tools to re-encode a JPEG with standard subsampling
// This helps fix JPEGs with unsupported chroma subsampling ratios
func reencodeJPEG(imageData []byte, quality int) ([]byte, error) {
	// Strategy: Convert through PNG (lossless) first to strip problematic metadata,
	// then convert back to JPEG with standard settings
	// This forces a complete re-encode with standard subsampling

	// Try using ImageMagick convert command
	// Convert JPEG -> PNG -> JPEG to ensure clean subsampling
	cmd := exec.Command("convert", "jpeg:-", "png:-")
	cmd.Stdin = bytes.NewReader(imageData)

	var pngBuf bytes.Buffer
	cmd.Stdout = &pngBuf

	if err := cmd.Run(); err == nil {
		// Now convert PNG back to JPEG with explicit subsampling
		jpegCmd := exec.Command("convert", "png:-", "-quality", fmt.Sprintf("%d", quality), "-sampling-factor", "4:2:0", "jpeg:-")
		jpegCmd.Stdin = &pngBuf

		var jpegBuf bytes.Buffer
		jpegCmd.Stdout = &jpegBuf

		if err := jpegCmd.Run(); err == nil {
			return jpegBuf.Bytes(), nil
		}
	}

	// Fallback: try using libjpeg via djpeg (which is more tolerant of subsampling issues)
	djpegCmd := exec.Command("djpeg", "-ppm")
	djpegCmd.Stdin = bytes.NewReader(imageData)

	var ppmBuf bytes.Buffer
	djpegCmd.Stdout = &ppmBuf

	if err := djpegCmd.Run(); err == nil {
		// Now encode back to JPEG with cjpeg and explicit subsampling
		cjpegCmd := exec.Command("cjpeg", "-quality", fmt.Sprintf("%d", quality), "-optimize", "-sample", "2x2,1x1,1x1")
		cjpegCmd.Stdin = &ppmBuf

		var jpegBuf bytes.Buffer
		cjpegCmd.Stdout = &jpegBuf

		if err := cjpegCmd.Run(); err == nil {
			return jpegBuf.Bytes(), nil
		}
	}

	return nil, fmt.Errorf("unable to re-encode JPEG: ImageMagick convert or libjpeg (djpeg/cjpeg) not available")
}


==> anc/runner/questionRunner/types.go <==
package questionRunner

// LLMRequest represents the request sent to the LLM
type LLMRequest struct {
	Question       string         `json:"question"`
	QuestionImages []string       `json:"question_images,omitempty"`
	Answers        []AnswerForLLM `json:"answers"`
}

// AnswerForLLM represents an answer choice for the LLM (without metadata)
type AnswerForLLM struct {
	ID     string   `json:"id"`
	Text   string   `json:"text,omitempty"`
	Images []string `json:"images,omitempty"`
}


==> anc/runner/types/benchmark_result.go <==
package types

// BenchmarkResult represents the result of testing one question
type BenchmarkResult struct {
	QuestionID     string
	QuestionText   string
	LLMAnswer      string
	LLMExplanation string
	CorrectAnswer  string
	IsCorrect      bool
	Mode           string // "answer-only" or "answer-and-reason" only
}


==> anc/runner/types/multi_benchmark_result.go <==
package types

// MultiBenchmarkResult represents the result of testing one question
type MultiBenchmarkResult struct {
	QuestionID    string
	QuestionText  string
	CorrectAnswer string
	Mode          string // "answer-only" or "answer-and-reason" only
	ModelResults  map[string]MultiBenchmarkPerModelResult
}

type MultiBenchmarkPerModelResult struct {
	Answer    string
	Correct   bool
	Reasoning string
}

func (m MultiBenchmarkResult) CalculatePercentCorrect() float64 {
	// Calculate percent correct
	correctCount := 0
	totalModels := len(m.ModelResults)
	for _, modelResult := range m.ModelResults {
		if modelResult.Correct {
			correctCount++
		}
	}
	return float64(correctCount) / float64(totalModels) * 100
}

func AggregateResultsIntoMultiBenchmarkResult(resultMap map[string][]BenchmarkResult) []MultiBenchmarkResult {
	// Verify all []BenchmarkResult have the same length
	var expectedLength int
	var firstModel string
	for modelName, results := range resultMap {
		if firstModel == "" {
			firstModel = modelName
			expectedLength = len(results)
		} else if len(results) != expectedLength {
			panic("All models must have the same number of benchmark results")
		}
	}

	questionMap := make(map[string]*MultiBenchmarkResult)

	for modelName, results := range resultMap {
		for _, result := range results {
			questionKey := result.QuestionID + "|" + result.Mode

			if questionMap[questionKey] == nil {
				questionMap[questionKey] = &MultiBenchmarkResult{
					QuestionID:    result.QuestionID,
					QuestionText:  result.QuestionText,
					CorrectAnswer: result.CorrectAnswer,
					Mode:          result.Mode,
					ModelResults:  make(map[string]MultiBenchmarkPerModelResult),
				}
			}

			questionMap[questionKey].ModelResults[modelName] = MultiBenchmarkPerModelResult{
				Answer:    result.LLMAnswer,
				Correct:   result.IsCorrect,
				Reasoning: result.LLMExplanation,
			}
		}
	}

	var aggregatedResults []MultiBenchmarkResult
	for _, multiBenchmarkResult := range questionMap {
		aggregatedResults = append(aggregatedResults, *multiBenchmarkResult)
	}

	return aggregatedResults
}


==> anc/runner/types/question.go <==
package types

import (
	"encoding/hex"
	"encoding/json"
	"fmt"
)

// Question represents a single benchmark question
type Question struct {
	ID                  string   `json:"id"`
	Question            string   `json:"question"`
	QuestionImages      []string `json:"question_images"`
	QuestionImageHashes []string `json:"-"`
	Answers             []Answer `json:"answers"`
	CorrectAnswerID     string   `json:"correct_answer_id"`
}

// Answer represents a possible answer choice
type Answer struct {
	ID          string   `json:"id"`
	Text        string   `json:"text"`
	Images      []string `json:"images"`
	ImageHashes []string `json:"-"`
}

// UnmarshalJSON reads released {"url": "...", "hash": "..."} image objects.
func (q *Question) UnmarshalJSON(data []byte) error {
	type questionAlias Question
	var decoded struct {
		*questionAlias
		QuestionImages []json.RawMessage `json:"question_images"`
	}
	decoded.questionAlias = (*questionAlias)(q)
	if err := json.Unmarshal(data, &decoded); err != nil {
		return err
	}

	urls, hashes, err := decodeImageReferences(decoded.QuestionImages)
	if err != nil {
		return fmt.Errorf("invalid question_images: %w", err)
	}
	q.QuestionImages = urls
	q.QuestionImageHashes = hashes
	return nil
}

func (a *Answer) UnmarshalJSON(data []byte) error {
	type answerAlias Answer
	var decoded struct {
		*answerAlias
		Images []json.RawMessage `json:"images"`
	}
	decoded.answerAlias = (*answerAlias)(a)
	if err := json.Unmarshal(data, &decoded); err != nil {
		return err
	}

	urls, hashes, err := decodeImageReferences(decoded.Images)
	if err != nil {
		return fmt.Errorf("invalid images: %w", err)
	}
	a.Images = urls
	a.ImageHashes = hashes
	return nil
}

func decodeImageReferences(images []json.RawMessage) ([]string, []string, error) {
	urls := make([]string, len(images))
	hashes := make([]string, len(images))
	for i, raw := range images {
		var image struct {
			URL  string `json:"url"`
			Hash string `json:"hash"`
		}
		if err := json.Unmarshal(raw, &image); err != nil {
			return nil, nil, fmt.Errorf("image %d must be an object with url and hash: %w", i+1, err)
		}
		if image.URL == "" {
			return nil, nil, fmt.Errorf("image %d has an empty url", i+1)
		}
		if len(image.Hash) != 64 {
			return nil, nil, fmt.Errorf("image %d hash must be a 64-character SHA-256 hex string", i+1)
		}
		if _, err := hex.DecodeString(image.Hash); err != nil {
			return nil, nil, fmt.Errorf("image %d hash must be a valid SHA-256 hex string: %w", i+1, err)
		}
		urls[i] = image.URL
		hashes[i] = image.Hash
	}
	return urls, hashes, nil
}

